The two-loop five-particle amplitude in $\mathcal{N}=8$ supergravity

We compute for the first time the two-loop five-particle amplitude in $\mathcal{N}=8$ supergravity. Starting from the known integrand, we perform an integration-by-parts reduction and express the answer in terms of uniform weight master integrals. The latter are known to evaluate to non-planar pentagon functions, described by a 31-letter symbol alphabet. We express the final result for the amplitude in terms of uniform weight four symbols, multiplied by a small set of rational factors. The amplitude satisfies the expected factorization properties when one external graviton becomes soft, and when two external gravitons become collinear. We verify that the soft divergences of the amplitude exponentiate, and extract the finite remainder function. The latter depends on fewer rational factors, and is independent of one of the symbol letters. By analyzing identities involving rational factors and symbols we find a remarkably compact representation in terms of a single seed function, summed over all permutations of external particles. Finally, we work out the multi-Regge limit, and present explicitly the leading logarithmic terms in the limit. The full symbol of the IR-subtracted hard function is provided as an ancillary file.

==> anc/assemble_hard_function.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Input *)


Print["Loading data..."];


seedRational=Get[Directory[]<>"/seed_rational_permutations.txt"];
seedEvenSB=Get[Directory[]<>"/seed_even.txt"] /. W[list__]:>SB@@W/@{list};
seedOddSB=Get[Directory[]<>"/seed_odd.txt"] /. W[list__]:>SB@@W/@{list};


(* ::Section:: *)
(*Symbol permutation*)


(* ::Subsection:: *)
(*Kinematic variables*)


SetAttributes[s,Orderless];s[a_,a_]:=0;
VtoS={v[1]->s[1,2],v[2]->s[2,3],v[3]->s[3,4],v[4]->s[4,5],v[5]->s[1,5]};
StoV=Flatten[Solve[{s[1,3]+s[1,4]==-s[1,2]-s[1,5],s[1,3]+s[3,5]==-s[2,3]-s[3,4],s[2,4]+s[2,5]==-s[1,2]-s[2,3],s[1,4]+s[2,4]==-s[3,4]-s[4,5],s[2,5]+s[3,5]==-s[1,5]-s[4,5]},{s[1,3],s[1,4],s[2,4],s[2,5],s[3,5]}]]/.s[i_,j_]/;j==i+1:>v[i]/.s[1,5]:>v[5];StoV=Join[StoV,Table[s[i,i+1]-> v[i],{i,5}]/.s[5,6]->s[1,5]];
vtoz={v[1]->(s15 (-1+z3) (z1-z4))/(z3-z4),v[2]->-((s15 (-z1-z2+z1 z2))/z2),v[3]->(s15 z1 (-z2-z3+z2 z3))/(z2 (z3-z4)),v[4]->(s15 z1)/z2,v[5]->s15};


(* ::Subsection:: *)
(*Pentagon alphabet*)


WtoV={W[1]->v[1],W[2]->v[2],W[3]->v[3],W[4]->v[4],W[5]->v[5],W[6]->v[3]+v[4],W[7]->v[4]+v[5],W[8]->v[1]+v[5],W[9]->v[1]+v[2],W[10]->v[2]+v[3],W[11]->v[1]-v[4],W[12]->v[2]-v[5],W[13]->-v[1]+v[3],W[14]->-v[2]+v[4],W[15]->-v[3]+v[5],W[16]->v[1]+v[2]-v[4],W[17]->v[2]+v[3]-v[5],W[18]->-v[1]+v[3]+v[4],W[19]->-v[2]+v[4]+v[5],W[20]->v[1]-v[3]+v[5],W[21]->-v[1]-v[2]+v[3]+v[4],W[22]->-v[2]-v[3]+v[4]+v[5],W[23]->v[1]-v[3]-v[4]+v[5],W[24]->v[1]+v[2]-v[4]-v[5],W[25]->-v[1]+v[2]+v[3]-v[5],W[26]->(-\[CapitalDelta]S+aa[1,2,3,4])/(\[CapitalDelta]S+aa[1,2,3,4]),W[27]->(-\[CapitalDelta]S+aa[2,3,4,5])/(\[CapitalDelta]S+aa[2,3,4,5]),W[28]->(-\[CapitalDelta]S+aa[3,4,5,1])/(\[CapitalDelta]S+aa[3,4,5,1]),W[29]->(-\[CapitalDelta]S+aa[4,5,1,2])/(\[CapitalDelta]S+aa[4,5,1,2]),W[30]->(-\[CapitalDelta]S+aa[5,1,2,3])/(\[CapitalDelta]S+aa[5,1,2,3]),W[31]->\[CapitalDelta]S};
cyclPermLetterA=Block[{a=v[1]v[2]-v[2]v[3]+v[3]v[4]-v[1]v[5]-v[4]v[5]},Flatten[Module[{cyc},cyc[ww_]:=Map[Nest[#/.v[i_]:> v[i+1]/. v[6]->v[1]&,ww,#]&,{0,1,2,3,4}];cyc[a]]]];
\[CapitalDelta]s=PowerExpand@Sqrt[Expand[Det[Table[s[i,j],{i,1,4},{j,1,4}]/.StoV]]/.vtoz//Factor];


Wtwistors = {(s15 (-1+z3) (z1-z4))/(z3-z4),-((s15 (-z1-z2+z1 z2))/z2),(s15 z1 (-z2-z3+z2 z3))/(z2 (z3-z4)),(s15 z1)/z2,s15,(s15 z1 (-z2+z2 z3-z4))/(z2 (z3-z4)),(s15 (z1+z2))/z2,(s15 (-z1+z3+z1 z3-z3 z4))/(z3-z4),
(s15 (-z1 z2+z1 z3+z2 z3-z1 z4+z1 z2 z4-z2 z3 z4))/(z2 (z3-z4)),(s15 (-z1 z2+z2 z3-z1 z4-z2 z4+z1 z2 z4))/(z2 (z3-z4)),(s15 (-z1 z2-z1 z3+z1 z2 z3+z1 z4+z2 z4-z2 z3 z4))/(z2 (z3-z4)),-((s15 z1 (-1+z2))/z2),
-((s15 (z1 z3+z2 z4-z2 z3 z4))/(z2 (z3-z4))),s15 (-1+z1),-((s15 (-z1 z2-z1 z3-z2 z3+z1 z2 z3+z2 z4))/(z2 (z3-z4))),(s15 (z1-z3) (-1+z4))/(z3-z4),(s15 z1 (-z2-z4+z2 z4))/(z2 (z3-z4)),-((s15 (z1+z2-z2 z3) z4)/(z2 (z3-z4))),s15 z1,
(s15 z3 (z1+z2-z2 z4))/(z2 (z3-z4)),(s15 (-z1 z3-z2 z3+z1 z2 z3-z1 z2 z4+z2 z3 z4))/(z2 (z3-z4)),-((s15 z1 (-z2-z3+z2 z4))/(z2 (z3-z4))),(s15 (z2 z3+z1 z4-z2 z3 z4))/(z2 (z3-z4)),(s15 (-z1+z4+z1 z4-z3 z4))/(z3-z4),
-((s15 (z1 z2 z3+z1 z4+z2 z4-z1 z2 z4-z2 z3 z4))/(z2 (z3-z4))),-((z1-z4)/((-1+z3) (-z2-z4+z2 z4))),-(((-z1-z2+z1 z2) (-1+z3) z4)/((z1+z2-z2 z3) (z1-z4))),((-z2-z3+z2 z3) (z1-z4))/((-z1-z2+z1 z2) (-1+z3)),((-z1-z2+z1 z2) z3)/((-z2-z3+z2 z3) (z1+z2-z2 z4)),
-(((-z2-z3+z2 z3) (-1+z4))/(z1-z3)),(s15^2 z1 (z1+z2-z2 z3-z2 z4-z3 z4+z2 z3 z4))/(z2 (z3-z4))};


WtoTwistors = Thread[Array[W,31]->Wtwistors];


(* ::Subsection:: *)
(*Symbols*)


ExpandSB[exp_]:=exp/.SB[A__]:>Distribute@SB[A]//.SB[A___,i_Integer a_|i_Rational a_,B___]:>i SB[A,a,B]; 
SB[___,0,___]:=0;


(* ::Subsection:: *)
(*Auxiliary functions*)


SumToList[sum_]:=If[Head[sum]===Plus,List@@sum,{sum}];
ExpandLog[exp_]:=exp/.Log[a_]:>Plus@@Map[Last@# Log[First@#]&,Rest@FactorList[Factor@a]]
SolveLog=Block[{sys,log},sys=WtoTwistors/.Rule[a_,b_]:>Equal[a,ExpandLog@ExpandLog@Log[b]]/.Log->log;Expand@Flatten@Solve[sys,Variables[sys[[All,2]]]]/.log->Log];


(* ::Subsection:: *)
(*Permutations*)


PermuteDlogW[lett_/;lett<= 25,perm_List]:=PermuteDlogW[lett,perm]=W@First@First@Position[Map[{Last@#, -Last@#} &, WtoV[[1 ;; 25]]],W[lett]/.WtoV/.VtoS/.s[a_,b_]:> s[perm[[a]],perm[[b]]]/.StoV,2]
PermuteDlogW[31,perm_List]=W[31];
PermuteDlogW[lett_/;26<= lett<=30,perm_List]:= PermuteDlogW[lett,perm]=ExpandLog@ExpandLog@Log[W[lett]/.WtoV/.aa[list__]:>cyclPermLetterA[[First@{list}]]/.VtoS/.s[a_,b_]:> s[perm[[a]],perm[[b]]]/.StoV/.\[CapitalDelta]S-> Signature[perm]\[CapitalDelta]S/.\[CapitalDelta]S->\[CapitalDelta]s/.vtoz//Factor]/.SolveLog//Expand;
PermuteSymbol[expr_, perm_List]:=  (SumToList[expr] /. W[i_]:>PermuteDlogW[i,perm]//ExpandSB//Expand//Total);


(* ::Section:: *)
(*Hard function*)


S5 = Permutations[Range[5]];


(* ::Subsection:: *)
(*Odd seed*)


Print["Permuting odd seed..."];


hardFunctionOdd = Block[{sum=0},
	For[i=1,i<=120,i++,
		If[Divisible[i,10],Print[i, "/120"]];
		sum = Expand[ sum + seedRational[[i]]*PermuteSymbol[ seedOddSB, S5[[i]] ] ];
	];
	sum
];


(* ::Subsection:: *)
(*Even seed*)


Print["Permuting even seed..."];


hardFunctionEven = Block[{sum=0},
	For[i=1,i<=120,i++,
		If[Divisible[i,10],Print[i, "/120"]];
		sum = Expand[ sum + seedRational[[i]]*PermuteSymbol[ seedEvenSB, S5[[i]] ] ];
	];
	sum
];


(* ::Subsection:: *)
(*Saving*)


Print["Assembling hard function and saving..."];


hardFunction = hardFunctionOdd+hardFunctionEven /. W[i_]:>i /. SB->W; 


Put[hardFunction, Directory[]<>"/hard_function.txt"];


Print["Done!"];


==> anc/hard_multi_regge_1_loop.txt <==
z1*(-1 + z2)*\[Kappa]^3*
 (R[1]*(2*(5*z1 - 5*z1^2 - z2 + 6*z1^2*z2 + z2^2 - 6*z1*z2^2)*R[2] - 
    4*z1*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3] + 
    4*(-1 + z2)*(2*z1 - 2*z1^2 - z2 + 2*z1*z2)*R[4] + 
    z1*(z1 - z2)*z2*(2*R[7] + 2*R[8]) + (-1 + z1)*(z1 - z2)*(-1 + z2)*
     (2*R[9] + 2*R[10])) + 4*(3*z1 - 3*z1^2 - z2 + 4*z1^2*z2 + z2^2 - 
    4*z1*z2^2)*R[1, 1] + z1*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*
   (-2*R[2, 3] - 2*R[3, 2]) + (-1 + z2)*(3*z1 - 3*z1^2 - z2 + 3*z1*z2)*
   (2*R[2, 4] + 2*R[4, 2]) + z1*(-1 + z1 - z2)*(-1 + z2)*
   (8*R[2, 2] + 4*R[3, 4] + 4*R[4, 3]) + z1*(z1 - z2)*z2*
   (R[2, 7] + R[2, 8] + 4*R[3, 3] - 2*R[3, 7] - 2*R[3, 8] + R[7, 2] - 
    2*R[7, 3] - R[7, 7] - R[7, 8] + R[8, 2] - 2*R[8, 3] - R[8, 7] - 
    R[8, 8]) + (-1 + z1)*(1 + z1 - z2)*z2*(R[7, 9] + R[7, 10] + R[8, 9] + 
    R[8, 10] + R[9, 7] + R[9, 8] + R[10, 7] + R[10, 8]) + 
  (-1 + z1)*(z1 - z2)*(-1 + z2)*(R[2, 9] + R[2, 10] + 4*R[4, 4] - 2*R[4, 9] - 
    2*R[4, 10] + R[9, 2] - 2*R[9, 4] - R[9, 9] - R[9, 10] + R[10, 2] - 
    2*R[10, 4] - R[10, 9] - R[10, 10]))


==> anc/hard_multi_regge_2_loop.txt <==
z1*(-1 + z2)*\[Kappa]^4*
 (R[1, 1]*(-16*z1*(-1 + z2)*(-13 + 26*z1 - 13*z1^2 - 18*z1*z2 + 18*z1^2*z2 + 
      5*z2^2 - 18*z1*z2^2)*R[2, 2] + 16*z1*(6 - 12*z1 + 6*z1^2 - 6*z2 + 
      25*z1*z2 - 19*z1^2*z2 - 3*z2^2 + 14*z1^2*z2^2 + 3*z2^3 - 14*z1*z2^3)*
     R[2, 3] + 16*(-1 + z2)*(-11*z1 + 22*z1^2 - 11*z1^3 + z2 - z1*z2 - 
      14*z1^2*z2 + 14*z1^3*z2 - z2^2 + 9*z1*z2^2 - 14*z1^2*z2^2)*R[2, 4] - 
    4*z1*z2*(7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*R[2, 7] - 
    4*z1*z2*(7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*R[2, 8] - 
    4*(-1 + z1)*(-1 + z2)*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*
     R[2, 9] - 4*(-1 + z1)*(-1 + z2)*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 
      8*z1*z2^2)*R[2, 10] + 16*z1*(6 - 12*z1 + 6*z1^2 - 6*z2 + 25*z1*z2 - 
      19*z1^2*z2 - 3*z2^2 + 14*z1^2*z2^2 + 3*z2^3 - 14*z1*z2^3)*R[3, 2] - 
    8*z1*(3 - 6*z1 + 3*z1^2 - 3*z2 + 21*z1*z2 - 18*z1^2*z2 - 2*z2^2 + 
      20*z1^2*z2^2 + 2*z2^3 - 20*z1*z2^3)*R[3, 3] - 
    8*z1*(-1 + z2)*(-11 + 22*z1 - 11*z1^2 - 20*z1*z2 + 20*z1^2*z2 + 9*z2^2 - 
      20*z1*z2^2)*R[3, 4] + 8*z1*z2*(3*z1 - 3*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 
      5*z1*z2^2)*R[3, 7] + 8*z1*z2*(3*z1 - 3*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 
      5*z1*z2^2)*R[3, 8] + 8*(-1 + z1)*z1*(-1 + z2)*
     (1 - z1 + 3*z1*z2 - 3*z2^2)*R[3, 9] + 8*(-1 + z1)*z1*(-1 + z2)*
     (1 - z1 + 3*z1*z2 - 3*z2^2)*R[3, 10] + 
    16*(-1 + z2)*(-11*z1 + 22*z1^2 - 11*z1^3 + z2 - z1*z2 - 14*z1^2*z2 + 
      14*z1^3*z2 - z2^2 + 9*z1*z2^2 - 14*z1^2*z2^2)*R[4, 2] - 
    8*z1*(-1 + z2)*(-11 + 22*z1 - 11*z1^2 - 20*z1*z2 + 20*z1^2*z2 + 9*z2^2 - 
      20*z1*z2^2)*R[4, 3] - 8*(-1 + z2)*(-18*z1 + 36*z1^2 - 18*z1^3 + 5*z2 - 
      5*z1*z2 - 20*z1^2*z2 + 20*z1^3*z2 - 5*z2^2 + 22*z1*z2^2 - 20*z1^2*z2^2)*
     R[4, 4] + 8*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[4, 7] + 
    8*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[4, 8] + 
    8*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - 2*z2 + 5*z1^2*z2 + 2*z2^2 - 
      5*z1*z2^2)*R[4, 9] + 8*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - 2*z2 + 
      5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*R[4, 10] - 
    4*z1*z2*(7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*R[7, 2] + 
    8*z1*z2*(3*z1 - 3*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*R[7, 3] + 
    8*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[7, 4] + 
    4*z1*z2*(3*z1 - 3*z1^2 - z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[7, 7] + 
    4*z1*z2*(3*z1 - 3*z1^2 - z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[7, 8] - 
    4*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 
      4*z1*z2^2)*R[7, 9] - 4*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 
      4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[7, 10] - 
    4*z1*z2*(7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*R[8, 2] + 
    8*z1*z2*(3*z1 - 3*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*R[8, 3] + 
    8*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[8, 4] + 
    4*z1*z2*(3*z1 - 3*z1^2 - z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[8, 7] + 
    4*z1*z2*(3*z1 - 3*z1^2 - z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[8, 8] - 
    4*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 
      4*z1*z2^2)*R[8, 9] - 4*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 
      4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[8, 10] - 4*(-1 + z1)*(-1 + z2)*
     (5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*R[9, 2] + 
    8*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 3*z1*z2 - 3*z2^2)*R[9, 3] + 
    8*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - 2*z2 + 5*z1^2*z2 + 2*z2^2 - 
      5*z1*z2^2)*R[9, 4] - 4*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 
      4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[9, 7] - 
    4*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 
      4*z1*z2^2)*R[9, 8] + 4*(-1 + z1)*(-1 + z2)*(3*z1 - 3*z1^2 - z2 + 
      4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[9, 9] + 4*(-1 + z1)*(-1 + z2)*
     (3*z1 - 3*z1^2 - z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[9, 10] - 
    4*(-1 + z1)*(-1 + z2)*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*
     R[10, 2] + 8*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 3*z1*z2 - 3*z2^2)*
     R[10, 3] + 8*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - 2*z2 + 5*z1^2*z2 + 
      2*z2^2 - 5*z1*z2^2)*R[10, 4] - 4*(-1 + z1)*z2*
     (1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[10, 7] - 
    4*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 
      4*z1*z2^2)*R[10, 8] + 4*(-1 + z1)*(-1 + z2)*(3*z1 - 3*z1^2 - z2 + 
      4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[10, 9] + 4*(-1 + z1)*(-1 + z2)*
     (3*z1 - 3*z1^2 - z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[10, 10]) + 
  (-16*(17*z1 - 34*z1^2 + 17*z1^3 - z2 - 16*z1*z2 + 61*z1^2*z2 - 44*z1^3*z2 + 
      2*z2^2 - 13*z1*z2^2 + 28*z1^3*z2^2 - z2^3 + 12*z1*z2^3 - 28*z1^2*z2^3)*
     R[2] + 8*z1*(14 - 28*z1 + 14*z1^2 - 14*z2 + 63*z1*z2 - 49*z1^2*z2 - 
      11*z2^2 + 40*z1^2*z2^2 + 11*z2^3 - 40*z1*z2^3)*R[3] + 
    8*(-1 + z2)*(-29*z1 + 58*z1^2 - 29*z1^3 + 5*z2 - 5*z1*z2 - 40*z1^2*z2 + 
      40*z1^3*z2 - 5*z2^2 + 31*z1*z2^2 - 40*z1^2*z2^2)*R[4] - 
    8*z1*z2*(6*z1 - 6*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*R[7] - 
    8*z1*z2*(6*z1 - 6*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*R[8] - 
    8*(-1 + z1)*(-1 + z2)*(5*z1 - 5*z1^2 - 2*z2 + 8*z1^2*z2 + 2*z2^2 - 
      8*z1*z2^2)*R[9] - 8*(-1 + z1)*(-1 + z2)*(5*z1 - 5*z1^2 - 2*z2 + 
      8*z1^2*z2 + 2*z2^2 - 8*z1*z2^2)*R[10])*R[1, 1, 1] + 
  R[1]*(-8*(19*z1 - 38*z1^2 + 19*z1^3 + z2 - 20*z1*z2 + 59*z1^2*z2 - 
      40*z1^3*z2 - 2*z2^2 + z1*z2^2 + 20*z1^3*z2^2 + z2^3 - 20*z1^2*z2^3)*
     R[2, 2, 2] + 16*z1*(-1 + z2)*(-5 + 10*z1 - 5*z1^2 - 9*z1*z2 + 
      9*z1^2*z2 + z2^2 - 9*z1*z2^2)*R[2, 2, 3] + 
    16*z1*(-1 + z2)*(-8 + 16*z1 - 8*z1^2 - 9*z1*z2 + 9*z1^2*z2 + 4*z2^2 - 
      9*z1*z2^2)*R[2, 2, 4] - 4*z1*z2*(3*z1 - 3*z1^2 - z2 + 2*z1^2*z2 + 
      z2^2 - 2*z1*z2^2)*R[2, 2, 7] - 4*z1*z2*(3*z1 - 3*z1^2 - z2 + 
      2*z1^2*z2 + z2^2 - 2*z1*z2^2)*R[2, 2, 8] - 4*(-1 + z1)*(-1 + z2)*
     (z1 - z1^2 + z2 + 2*z1^2*z2 - z2^2 - 2*z1*z2^2)*R[2, 2, 9] - 
    4*(-1 + z1)*(-1 + z2)*(z1 - z1^2 + z2 + 2*z1^2*z2 - z2^2 - 2*z1*z2^2)*
     R[2, 2, 10] + 16*z1*(-1 + z2)*(-5 + 10*z1 - 5*z1^2 - 9*z1*z2 + 
      9*z1^2*z2 + z2^2 - 9*z1*z2^2)*R[2, 3, 2] - 
    8*z1*(3 - 6*z1 + 3*z1^2 - 3*z2 + 18*z1*z2 - 15*z1^2*z2 - z2^2 + 
      14*z1^2*z2^2 + z2^3 - 14*z1*z2^3)*R[2, 3, 3] - 
    8*z1*(-1 + z2)*(-9 + 18*z1 - 9*z1^2 - 14*z1*z2 + 14*z1^2*z2 + 5*z2^2 - 
      14*z1*z2^2)*R[2, 3, 4] + 4*z1*z2*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + 
      z2^2 - 5*z1*z2^2)*R[2, 3, 7] + 4*z1*z2*(4*z1 - 4*z1^2 - z2 + 
      5*z1^2*z2 + z2^2 - 5*z1*z2^2)*R[2, 3, 8] + 4*(-1 + z1)*z1*(-1 + z2)*
     (1 - z1 + 3*z1*z2 - 3*z2^2)*R[2, 3, 9] + 4*(-1 + z1)*z1*(-1 + z2)*
     (1 - z1 + 3*z1*z2 - 3*z2^2)*R[2, 3, 10] + 
    16*z1*(-1 + z2)*(-8 + 16*z1 - 8*z1^2 - 9*z1*z2 + 9*z1^2*z2 + 4*z2^2 - 
      9*z1*z2^2)*R[2, 4, 2] - 8*z1*(-1 + z2)*(-9 + 18*z1 - 9*z1^2 - 
      14*z1*z2 + 14*z1^2*z2 + 5*z2^2 - 14*z1*z2^2)*R[2, 4, 3] - 
    8*(-1 + z2)*(-13*z1 + 26*z1^2 - 13*z1^3 + 2*z2 - 2*z1*z2 - 14*z1^2*z2 + 
      14*z1^3*z2 - 2*z2^2 + 13*z1*z2^2 - 14*z1^2*z2^2)*R[2, 4, 4] + 
    4*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 4, 7] + 
    4*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 4, 8] + 
    4*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*
     R[2, 4, 9] + 4*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + 
      z2^2 - 5*z1*z2^2)*R[2, 4, 10] - 4*z1*z2*(3*z1 - 3*z1^2 - z2 + 
      2*z1^2*z2 + z2^2 - 2*z1*z2^2)*R[2, 7, 2] + 
    4*z1*z2*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*R[2, 7, 3] + 
    4*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 7, 4] + 
    2*z1*z2*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*R[2, 7, 7] + 
    2*z1*z2*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*R[2, 7, 8] - 
    2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 
      4*z1*z2^2)*R[2, 7, 9] - 2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 
      4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[2, 7, 10] - 
    4*z1*z2*(3*z1 - 3*z1^2 - z2 + 2*z1^2*z2 + z2^2 - 2*z1*z2^2)*R[2, 8, 2] + 
    4*z1*z2*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*R[2, 8, 3] + 
    4*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 8, 4] + 
    2*z1*z2*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*R[2, 8, 7] + 
    2*z1*z2*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*R[2, 8, 8] - 
    2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 
      4*z1*z2^2)*R[2, 8, 9] - 2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 
      4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[2, 8, 10] - 
    4*(-1 + z1)*(-1 + z2)*(z1 - z1^2 + z2 + 2*z1^2*z2 - z2^2 - 2*z1*z2^2)*
     R[2, 9, 2] + 4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 3*z1*z2 - 3*z2^2)*
     R[2, 9, 3] + 4*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + 
      z2^2 - 5*z1*z2^2)*R[2, 9, 4] - 2*(-1 + z1)*z2*
     (1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*
     R[2, 9, 7] - 2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + 
      z2^2 - 4*z1*z2^2)*R[2, 9, 8] + 2*(-1 + z1)*(-1 + z2)*
     (7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*R[2, 9, 9] + 
    2*(-1 + z1)*(-1 + z2)*(7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 
      8*z1*z2^2)*R[2, 9, 10] - 4*(-1 + z1)*(-1 + z2)*
     (z1 - z1^2 + z2 + 2*z1^2*z2 - z2^2 - 2*z1*z2^2)*R[2, 10, 2] + 
    4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 3*z1*z2 - 3*z2^2)*R[2, 10, 3] + 
    4*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*
     R[2, 10, 4] - 2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + 
      z2^2 - 4*z1*z2^2)*R[2, 10, 7] - 2*(-1 + z1)*z2*
     (1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*
     R[2, 10, 8] + 2*(-1 + z1)*(-1 + z2)*(7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 
      3*z2^2 - 8*z1*z2^2)*R[2, 10, 9] + 2*(-1 + z1)*(-1 + z2)*
     (7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*R[2, 10, 10] + 
    16*z1*(-1 + z2)*(-5 + 10*z1 - 5*z1^2 - 9*z1*z2 + 9*z1^2*z2 + z2^2 - 
      9*z1*z2^2)*R[3, 2, 2] - 8*z1*(3 - 6*z1 + 3*z1^2 - 3*z2 + 18*z1*z2 - 
      15*z1^2*z2 - z2^2 + 14*z1^2*z2^2 + z2^3 - 14*z1*z2^3)*R[3, 2, 3] - 
    8*z1*(-1 + z2)*(-9 + 18*z1 - 9*z1^2 - 14*z1*z2 + 14*z1^2*z2 + 5*z2^2 - 
      14*z1*z2^2)*R[3, 2, 4] + 4*z1*z2*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + 
      z2^2 - 5*z1*z2^2)*R[3, 2, 7] + 4*z1*z2*(4*z1 - 4*z1^2 - z2 + 
      5*z1^2*z2 + z2^2 - 5*z1*z2^2)*R[3, 2, 8] + 4*(-1 + z1)*z1*(-1 + z2)*
     (1 - z1 + 3*z1*z2 - 3*z2^2)*R[3, 2, 9] + 4*(-1 + z1)*z1*(-1 + z2)*
     (1 - z1 + 3*z1*z2 - 3*z2^2)*R[3, 2, 10] - 
    8*z1*(3 - 6*z1 + 3*z1^2 - 3*z2 + 18*z1*z2 - 15*z1^2*z2 - z2^2 + 
      14*z1^2*z2^2 + z2^3 - 14*z1*z2^3)*R[3, 3, 2] + 
    40*z1^2*z2*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 3, 3] + 
    8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 10*z1*z2 + 10*z1^2*z2 + 2*z2^2 - 
      10*z1*z2^2)*R[3, 3, 4] - 8*z1^2*z2*(1 - z1 + 3*z1*z2 - 3*z2^2)*
     R[3, 3, 7] - 8*z1^2*z2*(1 - z1 + 3*z1*z2 - 3*z2^2)*R[3, 3, 8] - 
    8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 9] - 
    8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 10] - 
    8*z1*(-1 + z2)*(-9 + 18*z1 - 9*z1^2 - 14*z1*z2 + 14*z1^2*z2 + 5*z2^2 - 
      14*z1*z2^2)*R[3, 4, 2] + 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 
      10*z1*z2 + 10*z1^2*z2 + 2*z2^2 - 10*z1*z2^2)*R[3, 4, 3] + 
    8*z1*(-1 + z2)*(-8 + 16*z1 - 8*z1^2 - 10*z1*z2 + 10*z1^2*z2 + 7*z2^2 - 
      10*z1*z2^2)*R[3, 4, 4] - 8*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 
      2*z1*z2)*R[3, 4, 7] - 8*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[3, 4, 8] - 8*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*
     R[3, 4, 9] - 8*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*
     R[3, 4, 10] + 4*z1*z2*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 
      5*z1*z2^2)*R[3, 7, 2] - 8*z1^2*z2*(1 - z1 + 3*z1*z2 - 3*z2^2)*
     R[3, 7, 3] - 8*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[3, 7, 4] - 4*z1^2*z2*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 7, 7] - 
    4*z1^2*z2*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 7, 8] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 7, 9] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 7, 10] + 
    4*z1*z2*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*R[3, 8, 2] - 
    8*z1^2*z2*(1 - z1 + 3*z1*z2 - 3*z2^2)*R[3, 8, 3] - 
    8*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[3, 8, 4] - 
    4*z1^2*z2*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 8, 7] - 
    4*z1^2*z2*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 8, 8] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 8, 9] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 8, 10] + 
    4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 3*z1*z2 - 3*z2^2)*R[3, 9, 2] - 
    8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 3] - 
    8*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 9, 4] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 9, 7] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 9, 8] - 
    4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 9, 9] - 
    4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 9, 10] + 
    4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 3*z1*z2 - 3*z2^2)*R[3, 10, 2] - 
    8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 3] - 
    8*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 10, 4] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 10, 7] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 10, 8] - 
    4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 10, 9] - 
    4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 10, 10] + 
    16*z1*(-1 + z2)*(-8 + 16*z1 - 8*z1^2 - 9*z1*z2 + 9*z1^2*z2 + 4*z2^2 - 
      9*z1*z2^2)*R[4, 2, 2] - 8*z1*(-1 + z2)*(-9 + 18*z1 - 9*z1^2 - 
      14*z1*z2 + 14*z1^2*z2 + 5*z2^2 - 14*z1*z2^2)*R[4, 2, 3] - 
    8*(-1 + z2)*(-13*z1 + 26*z1^2 - 13*z1^3 + 2*z2 - 2*z1*z2 - 14*z1^2*z2 + 
      14*z1^3*z2 - 2*z2^2 + 13*z1*z2^2 - 14*z1^2*z2^2)*R[4, 2, 4] + 
    4*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[4, 2, 7] + 
    4*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[4, 2, 8] + 
    4*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*
     R[4, 2, 9] + 4*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + 
      z2^2 - 5*z1*z2^2)*R[4, 2, 10] - 8*z1*(-1 + z2)*
     (-9 + 18*z1 - 9*z1^2 - 14*z1*z2 + 14*z1^2*z2 + 5*z2^2 - 14*z1*z2^2)*
     R[4, 3, 2] + 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 10*z1*z2 + 
      10*z1^2*z2 + 2*z2^2 - 10*z1*z2^2)*R[4, 3, 3] + 
    8*z1*(-1 + z2)*(-8 + 16*z1 - 8*z1^2 - 10*z1*z2 + 10*z1^2*z2 + 7*z2^2 - 
      10*z1*z2^2)*R[4, 3, 4] - 8*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 
      2*z1*z2)*R[4, 3, 7] - 8*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[4, 3, 8] - 8*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*
     R[4, 3, 9] - 8*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*
     R[4, 3, 10] - 8*(-1 + z2)*(-13*z1 + 26*z1^2 - 13*z1^3 + 2*z2 - 2*z1*z2 - 
      14*z1^2*z2 + 14*z1^3*z2 - 2*z2^2 + 13*z1*z2^2 - 14*z1^2*z2^2)*
     R[4, 4, 2] + 8*z1*(-1 + z2)*(-8 + 16*z1 - 8*z1^2 - 10*z1*z2 + 
      10*z1^2*z2 + 7*z2^2 - 10*z1*z2^2)*R[4, 4, 3] + 
    40*(-1 + z1)*(-1 + z2)^2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 4, 4] - 
    8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 7] - 
    8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 8] - 
    8*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[4, 4, 9] - 
    8*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[4, 4, 10] + 
    4*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[4, 7, 2] - 
    8*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 7, 3] - 
    8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 4] - 
    4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 7, 7] - 
    4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 7, 8] + 
    4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 7, 9] + 
    4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 7, 10] + 
    4*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[4, 8, 2] - 
    8*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 8, 3] - 
    8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 4] - 
    4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 8, 7] - 
    4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 8, 8] + 
    4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 8, 9] + 
    4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 8, 10] + 
    4*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*
     R[4, 9, 2] - 8*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*
     R[4, 9, 3] - 8*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*
     R[4, 9, 4] + 4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[4, 9, 7] + 4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[4, 9, 8] - 4*(-1 + z1)*(-1 + z2)^2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[4, 9, 9] - 4*(-1 + z1)*(-1 + z2)^2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[4, 9, 10] + 4*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + 
      z2^2 - 5*z1*z2^2)*R[4, 10, 2] - 8*(-1 + z1)*z1*(-1 + z2)*
     (1 - z1 + 2*z1*z2 - 2*z2^2)*R[4, 10, 3] - 8*(-1 + z1)*(-1 + z2)^2*
     (-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[4, 10, 4] + 
    4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 10, 7] + 
    4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 10, 8] - 
    4*(-1 + z1)*(-1 + z2)^2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 10, 9] - 
    4*(-1 + z1)*(-1 + z2)^2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 10, 10] - 
    4*z1*z2*(3*z1 - 3*z1^2 - z2 + 2*z1^2*z2 + z2^2 - 2*z1*z2^2)*R[7, 2, 2] + 
    4*z1*z2*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*R[7, 2, 3] + 
    4*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[7, 2, 4] + 
    2*z1*z2*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*R[7, 2, 7] + 
    2*z1*z2*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*R[7, 2, 8] - 
    2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 
      4*z1*z2^2)*R[7, 2, 9] - 2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 
      4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[7, 2, 10] + 
    4*z1*z2*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*R[7, 3, 2] - 
    8*z1^2*z2*(1 - z1 + 3*z1*z2 - 3*z2^2)*R[7, 3, 3] - 
    8*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 3, 4] - 
    4*z1^2*z2*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[7, 3, 7] - 
    4*z1^2*z2*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[7, 3, 8] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[7, 3, 9] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[7, 3, 10] + 
    4*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[7, 4, 2] - 
    8*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 4, 3] - 
    8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 4] - 
    4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 4, 7] - 
    4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 4, 8] + 
    4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 4, 9] + 
    4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 4, 10] + 
    2*z1*z2*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*R[7, 7, 2] - 
    4*z1^2*z2*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[7, 7, 3] - 
    4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 7, 4] + 
    6*z1^2*(z1 - z2)*z2^2*R[7, 7, 7] + 6*z1^2*(z1 - z2)*z2^2*R[7, 7, 8] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 7, 9] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 7, 10] + 
    2*z1*z2*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*R[7, 8, 2] - 
    4*z1^2*z2*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[7, 8, 3] - 
    4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 8, 4] + 
    6*z1^2*(z1 - z2)*z2^2*R[7, 8, 7] + 6*z1^2*(z1 - z2)*z2^2*R[7, 8, 8] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 8, 9] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 8, 10] - 
    2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 
      4*z1*z2^2)*R[7, 9, 2] + 4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 
      2*z2^2)*R[7, 9, 3] + 4*(-1 + z1)*(-1 + z2)*z2*
     (-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 9, 4] - 
    2*(-1 + z1)*z2*(2 - z1^2 - 4*z2 + 3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 
      3*z1*z2^2)*R[7, 9, 7] + 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*
     R[7, 9, 8] + 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 9, 9] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 9, 10] - 
    2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 
      4*z1*z2^2)*R[7, 10, 2] + 4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 
      2*z2^2)*R[7, 10, 3] + 4*(-1 + z1)*(-1 + z2)*z2*
     (-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 10, 4] - 
    2*(-1 + z1)*z2*(2 - z1^2 - 4*z2 + 3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 
      3*z1*z2^2)*R[7, 10, 7] + 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*
     R[7, 10, 8] + 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 10, 9] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 10, 10] + 
    4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[7, 12, 7] - 
    4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[7, 12, 10] - 
    4*z1*z2*(3*z1 - 3*z1^2 - z2 + 2*z1^2*z2 + z2^2 - 2*z1*z2^2)*R[8, 2, 2] + 
    4*z1*z2*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*R[8, 2, 3] + 
    4*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[8, 2, 4] + 
    2*z1*z2*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*R[8, 2, 7] + 
    2*z1*z2*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*R[8, 2, 8] - 
    2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 
      4*z1*z2^2)*R[8, 2, 9] - 2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 
      4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[8, 2, 10] + 
    4*z1*z2*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*R[8, 3, 2] - 
    8*z1^2*z2*(1 - z1 + 3*z1*z2 - 3*z2^2)*R[8, 3, 3] - 
    8*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 3, 4] - 
    4*z1^2*z2*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[8, 3, 7] - 
    4*z1^2*z2*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[8, 3, 8] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[8, 3, 9] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[8, 3, 10] + 
    4*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[8, 4, 2] - 
    8*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 4, 3] - 
    8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 4] - 
    4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 4, 7] - 
    4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 4, 8] + 
    4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 4, 9] + 
    4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 4, 10] + 
    2*z1*z2*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*R[8, 7, 2] - 
    4*z1^2*z2*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[8, 7, 3] - 
    4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 7, 4] + 
    6*z1^2*(z1 - z2)*z2^2*R[8, 7, 7] + 6*z1^2*(z1 - z2)*z2^2*R[8, 7, 8] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 7, 9] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 7, 10] + 
    2*z1*z2*(5*z1 - 5*z1^2 - z2 + 8*z1^2*z2 + z2^2 - 8*z1*z2^2)*R[8, 8, 2] - 
    4*z1^2*z2*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[8, 8, 3] - 
    4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 8, 4] + 
    6*z1^2*(z1 - z2)*z2^2*R[8, 8, 7] + 6*z1^2*(z1 - z2)*z2^2*R[8, 8, 8] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 8, 9] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 8, 10] - 
    2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 
      4*z1*z2^2)*R[8, 9, 2] + 4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 
      2*z2^2)*R[8, 9, 3] + 4*(-1 + z1)*(-1 + z2)*z2*
     (-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 9, 4] - 
    2*(-1 + z1)*z2*(2 - z1^2 - 4*z2 + 3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 
      3*z1*z2^2)*R[8, 9, 7] + 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*
     R[8, 9, 8] + 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 9, 9] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 9, 10] - 
    2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 
      4*z1*z2^2)*R[8, 10, 2] + 4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 
      2*z2^2)*R[8, 10, 3] + 4*(-1 + z1)*(-1 + z2)*z2*
     (-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 10, 4] - 
    2*(-1 + z1)*z2*(2 - z1^2 - 4*z2 + 3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 
      3*z1*z2^2)*R[8, 10, 7] + 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*
     R[8, 10, 8] + 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 10, 9] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 10, 10] + 
    4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[8, 12, 7] - 
    4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[8, 12, 10] - 
    4*(-1 + z1)*(-1 + z2)*(z1 - z1^2 + z2 + 2*z1^2*z2 - z2^2 - 2*z1*z2^2)*
     R[9, 2, 2] + 4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 3*z1*z2 - 3*z2^2)*
     R[9, 2, 3] + 4*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + 
      z2^2 - 5*z1*z2^2)*R[9, 2, 4] - 2*(-1 + z1)*z2*
     (1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*
     R[9, 2, 7] - 2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + 
      z2^2 - 4*z1*z2^2)*R[9, 2, 8] + 2*(-1 + z1)*(-1 + z2)*
     (7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*R[9, 2, 9] + 
    2*(-1 + z1)*(-1 + z2)*(7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 
      8*z1*z2^2)*R[9, 2, 10] + 4*(-1 + z1)*z1*(-1 + z2)*
     (1 - z1 + 3*z1*z2 - 3*z2^2)*R[9, 3, 2] - 8*(-1 + z1)*z1*(z1 - z2)*
     (-1 + z2)*z2*R[9, 3, 3] - 8*(-1 + z1)*z1*(-1 + z2)*
     (1 - z1 + 2*z1*z2 - 2*z2^2)*R[9, 3, 4] + 4*(-1 + z1)*z1*z2*
     (-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 3, 7] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 3, 8] - 
    4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[9, 3, 9] - 
    4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[9, 3, 10] + 
    4*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*
     R[9, 4, 2] - 8*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*
     R[9, 4, 3] - 8*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*
     R[9, 4, 4] + 4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[9, 4, 7] + 4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[9, 4, 8] - 4*(-1 + z1)*(-1 + z2)^2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[9, 4, 9] - 4*(-1 + z1)*(-1 + z2)^2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[9, 4, 10] - 2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + 
      z2^2 - 4*z1*z2^2)*R[9, 7, 2] + 4*(-1 + z1)*z1*z2*
     (-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 7, 3] + 4*(-1 + z1)*(-1 + z2)*z2*
     (-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 7, 4] + 2*(-1 + z1)*z1*(z1 - z2)*
     (-1 + z2)*z2*R[9, 7, 7] + 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*
     R[9, 7, 8] + 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 7, 9] - 
    2*(-1 + z1)*z2*(2 - z1^2 - 4*z2 + 3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 
      3*z1*z2^2)*R[9, 7, 10] - 2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 
      4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[9, 8, 2] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 8, 3] + 
    4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 8, 4] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 8, 7] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 8, 8] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 8, 9] - 
    2*(-1 + z1)*z2*(2 - z1^2 - 4*z2 + 3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 
      3*z1*z2^2)*R[9, 8, 10] + 2*(-1 + z1)*(-1 + z2)*
     (7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*R[9, 9, 2] - 
    4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[9, 9, 3] - 
    4*(-1 + z1)*(-1 + z2)^2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 9, 4] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 9, 7] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 9, 8] + 
    6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 9] + 
    6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 10] + 
    2*(-1 + z1)*(-1 + z2)*(7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 
      8*z1*z2^2)*R[9, 10, 2] - 4*(-1 + z1)*z1*(-1 + z2)*
     (1 - z1 + 2*z1*z2 - 2*z2^2)*R[9, 10, 3] - 4*(-1 + z1)*(-1 + z2)^2*
     (-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 10, 4] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 10, 7] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 10, 8] + 
    6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 9] + 
    6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 10] - 
    4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 12, 7] + 
    4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 12, 10] - 
    4*(-1 + z1)*(-1 + z2)*(z1 - z1^2 + z2 + 2*z1^2*z2 - z2^2 - 2*z1*z2^2)*
     R[10, 2, 2] + 4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 3*z1*z2 - 3*z2^2)*
     R[10, 2, 3] + 4*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + 
      z2^2 - 5*z1*z2^2)*R[10, 2, 4] - 2*(-1 + z1)*z2*
     (1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*
     R[10, 2, 7] - 2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + 
      z2^2 - 4*z1*z2^2)*R[10, 2, 8] + 2*(-1 + z1)*(-1 + z2)*
     (7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*R[10, 2, 9] + 
    2*(-1 + z1)*(-1 + z2)*(7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 
      8*z1*z2^2)*R[10, 2, 10] + 4*(-1 + z1)*z1*(-1 + z2)*
     (1 - z1 + 3*z1*z2 - 3*z2^2)*R[10, 3, 2] - 8*(-1 + z1)*z1*(z1 - z2)*
     (-1 + z2)*z2*R[10, 3, 3] - 8*(-1 + z1)*z1*(-1 + z2)*
     (1 - z1 + 2*z1*z2 - 2*z2^2)*R[10, 3, 4] + 4*(-1 + z1)*z1*z2*
     (-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 3, 7] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 3, 8] - 
    4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[10, 3, 9] - 
    4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[10, 3, 10] + 
    4*(-1 + z1)*(-1 + z2)*(4*z1 - 4*z1^2 - z2 + 5*z1^2*z2 + z2^2 - 5*z1*z2^2)*
     R[10, 4, 2] - 8*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*
     R[10, 4, 3] - 8*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + 2*z2 - 3*z1*z2)*
     R[10, 4, 4] + 4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[10, 4, 7] + 4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[10, 4, 8] - 4*(-1 + z1)*(-1 + z2)^2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[10, 4, 9] - 4*(-1 + z1)*(-1 + z2)^2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*
     R[10, 4, 10] - 2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + 
      z2^2 - 4*z1*z2^2)*R[10, 7, 2] + 4*(-1 + z1)*z1*z2*
     (-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 7, 3] + 
    4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 7, 4] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 7, 7] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 7, 8] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 7, 9] - 
    2*(-1 + z1)*z2*(2 - z1^2 - 4*z2 + 3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 
      3*z1*z2^2)*R[10, 7, 10] - 2*(-1 + z1)*z2*(1 - 3*z1^2 - 2*z2 + 4*z1*z2 + 
      4*z1^2*z2 + z2^2 - 4*z1*z2^2)*R[10, 8, 2] + 
    4*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 8, 3] + 
    4*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 8, 4] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 8, 7] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 8, 8] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 8, 9] - 
    2*(-1 + z1)*z2*(2 - z1^2 - 4*z2 + 3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 
      3*z1*z2^2)*R[10, 8, 10] + 2*(-1 + z1)*(-1 + z2)*
     (7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*R[10, 9, 2] - 
    4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[10, 9, 3] - 
    4*(-1 + z1)*(-1 + z2)^2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 9, 4] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 9, 7] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 9, 8] + 
    6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 9] + 
    6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 10] + 
    2*(-1 + z1)*(-1 + z2)*(7*z1 - 7*z1^2 - 3*z2 + 8*z1^2*z2 + 3*z2^2 - 
      8*z1*z2^2)*R[10, 10, 2] - 4*(-1 + z1)*z1*(-1 + z2)*
     (1 - z1 + 2*z1*z2 - 2*z2^2)*R[10, 10, 3] - 4*(-1 + z1)*(-1 + z2)^2*
     (-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 10, 4] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 10, 7] + 
    2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 10, 8] + 
    6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 9] + 
    6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 10] - 
    4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 12, 7] + 
    4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 12, 10]) - 
  8*(43*z1 - 86*z1^2 + 43*z1^3 - 5*z2 - 38*z1*z2 + 161*z1^2*z2 - 
    118*z1^3*z2 + 10*z2^2 - 47*z1*z2^2 + 80*z1^3*z2^2 - 5*z2^3 + 42*z1*z2^3 - 
    80*z1^2*z2^3)*R[1, 1, 1, 1] - 8*(13*z1 - 26*z1^2 + 13*z1^3 + z2 - 
    14*z1*z2 + 35*z1^2*z2 - 22*z1^3*z2 - 2*z2^2 + 7*z1*z2^2 + 8*z1^3*z2^2 + 
    z2^3 - 6*z1*z2^3 - 8*z1^2*z2^3)*R[2, 2, 2, 2] + 
  8*z1*(8 - 16*z1 + 8*z1^2 - 8*z2 + 27*z1*z2 - 19*z1^2*z2 + z2^2 + 
    10*z1^2*z2^2 - z2^3 - 10*z1*z2^3)*R[2, 2, 2, 3] + 
  8*(-1 + z2)*(-11*z1 + 22*z1^2 - 11*z1^3 - z2 + z1*z2 - 10*z1^2*z2 + 
    10*z1^3*z2 + z2^2 + z1*z2^2 - 10*z1^2*z2^2)*R[2, 2, 2, 4] + 
  8*z1^2*(z1 - z2)*z2^2*R[2, 2, 2, 7] + 8*z1^2*(z1 - z2)*z2^2*R[2, 2, 2, 8] + 
  8*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 2, 2, 9] + 
  8*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 2, 2, 10] + 
  8*z1*(8 - 16*z1 + 8*z1^2 - 8*z2 + 27*z1*z2 - 19*z1^2*z2 + z2^2 + 
    10*z1^2*z2^2 - z2^3 - 10*z1*z2^3)*R[2, 2, 3, 2] - 
  24*z1*(-1 + z2)*(-1 + 2*z1 - z1^2 - 3*z1*z2 + 3*z1^2*z2 - 3*z1*z2^2)*
   R[2, 2, 3, 3] - 8*z1*(-1 + z2)*(-7 + 14*z1 - 7*z1^2 - 9*z1*z2 + 
    9*z1^2*z2 + 2*z2^2 - 9*z1*z2^2)*R[2, 2, 3, 4] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[2, 2, 3, 7] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[2, 2, 3, 8] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 3, 9] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 3, 10] + 
  8*(-1 + z2)*(-11*z1 + 22*z1^2 - 11*z1^3 - z2 + z1*z2 - 10*z1^2*z2 + 
    10*z1^3*z2 + z2^2 + z1*z2^2 - 10*z1^2*z2^2)*R[2, 2, 4, 2] - 
  8*z1*(-1 + z2)*(-7 + 14*z1 - 7*z1^2 - 9*z1*z2 + 9*z1^2*z2 + 2*z2^2 - 
    9*z1*z2^2)*R[2, 2, 4, 3] - 24*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 
    3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 3*z1*z2^2)*R[2, 2, 4, 4] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 4, 7] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 4, 8] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[2, 2, 4, 9] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[2, 2, 4, 10] + 
  8*z1^2*(z1 - z2)*z2^2*R[2, 2, 7, 2] + 4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*
   R[2, 2, 7, 3] + 4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 7, 4] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[2, 2, 7, 7] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[2, 2, 7, 8] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 7, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 7, 10] + 
  8*z1^2*(z1 - z2)*z2^2*R[2, 2, 8, 2] + 4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*
   R[2, 2, 8, 3] + 4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 8, 4] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[2, 2, 8, 7] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[2, 2, 8, 8] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 8, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 8, 10] + 
  8*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 2, 9, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 9, 3] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[2, 2, 9, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 9, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 9, 8] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[2, 2, 9, 9] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[2, 2, 9, 10] + 
  8*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 2, 10, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 10, 3] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[2, 2, 10, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 10, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 2, 10, 8] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[2, 2, 10, 9] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[2, 2, 10, 10] + 
  8*z1*(8 - 16*z1 + 8*z1^2 - 8*z2 + 27*z1*z2 - 19*z1^2*z2 + z2^2 + 
    10*z1^2*z2^2 - z2^3 - 10*z1*z2^3)*R[2, 3, 2, 2] - 
  24*z1*(-1 + z2)*(-1 + 2*z1 - z1^2 - 3*z1*z2 + 3*z1^2*z2 - 3*z1*z2^2)*
   R[2, 3, 2, 3] - 8*z1*(-1 + z2)*(-7 + 14*z1 - 7*z1^2 - 9*z1*z2 + 
    9*z1^2*z2 + 2*z2^2 - 9*z1*z2^2)*R[2, 3, 2, 4] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[2, 3, 2, 7] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[2, 3, 2, 8] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 3, 2, 9] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 3, 2, 10] - 
  24*z1*(-1 + z2)*(-1 + 2*z1 - z1^2 - 3*z1*z2 + 3*z1^2*z2 - 3*z1*z2^2)*
   R[2, 3, 3, 2] + 8*z1^2*z2*(5 - 5*z1 + 7*z1*z2 - 7*z2^2)*R[2, 3, 3, 3] + 
  8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 7*z1*z2 + 7*z1^2*z2 + z2^2 - 
    7*z1*z2^2)*R[2, 3, 3, 4] - 4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*
   R[2, 3, 3, 7] - 4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 3, 3, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 3, 3, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 3, 3, 10] - 
  8*z1*(-1 + z2)*(-7 + 14*z1 - 7*z1^2 - 9*z1*z2 + 9*z1^2*z2 + 2*z2^2 - 
    9*z1*z2^2)*R[2, 3, 4, 2] + 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 7*z1*z2 + 
    7*z1^2*z2 + z2^2 - 7*z1*z2^2)*R[2, 3, 4, 3] + 
  8*z1*(-1 + z2)*(-6 + 12*z1 - 6*z1^2 - 7*z1*z2 + 7*z1^2*z2 + 4*z2^2 - 
    7*z1*z2^2)*R[2, 3, 4, 4] - 4*z1*(-1 + z2)*z2*
   (-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 3, 4, 7] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 3, 4, 8] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[2, 3, 4, 9] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[2, 3, 4, 10] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[2, 3, 7, 2] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 3, 7, 3] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 3, 7, 4] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[2, 3, 7, 7] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[2, 3, 7, 8] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 3, 7, 9] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 3, 7, 10] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[2, 3, 8, 2] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 3, 8, 3] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 3, 8, 4] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[2, 3, 8, 7] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[2, 3, 8, 8] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 3, 8, 9] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 3, 8, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 3, 9, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 3, 9, 3] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[2, 3, 9, 4] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 3, 9, 7] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 3, 9, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 3, 9, 9] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 3, 9, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 3, 10, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 3, 10, 3] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[2, 3, 10, 4] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 3, 10, 7] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 3, 10, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 3, 10, 9] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 3, 10, 10] + 
  8*(-1 + z2)*(-11*z1 + 22*z1^2 - 11*z1^3 - z2 + z1*z2 - 10*z1^2*z2 + 
    10*z1^3*z2 + z2^2 + z1*z2^2 - 10*z1^2*z2^2)*R[2, 4, 2, 2] - 
  8*z1*(-1 + z2)*(-7 + 14*z1 - 7*z1^2 - 9*z1*z2 + 9*z1^2*z2 + 2*z2^2 - 
    9*z1*z2^2)*R[2, 4, 2, 3] - 24*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 
    3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 3*z1*z2^2)*R[2, 4, 2, 4] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 4, 2, 7] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 4, 2, 8] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[2, 4, 2, 9] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[2, 4, 2, 10] - 
  8*z1*(-1 + z2)*(-7 + 14*z1 - 7*z1^2 - 9*z1*z2 + 9*z1^2*z2 + 2*z2^2 - 
    9*z1*z2^2)*R[2, 4, 3, 2] + 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 7*z1*z2 + 
    7*z1^2*z2 + z2^2 - 7*z1*z2^2)*R[2, 4, 3, 3] + 
  8*z1*(-1 + z2)*(-6 + 12*z1 - 6*z1^2 - 7*z1*z2 + 7*z1^2*z2 + 4*z2^2 - 
    7*z1*z2^2)*R[2, 4, 3, 4] - 4*z1*(-1 + z2)*z2*
   (-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 4, 3, 7] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 4, 3, 8] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[2, 4, 3, 9] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[2, 4, 3, 10] - 
  24*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 
    3*z1*z2^2)*R[2, 4, 4, 2] + 8*z1*(-1 + z2)*(-6 + 12*z1 - 6*z1^2 - 
    7*z1*z2 + 7*z1^2*z2 + 4*z2^2 - 7*z1*z2^2)*R[2, 4, 4, 3] + 
  8*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 2*z2 - 7*z1*z2)*R[2, 4, 4, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 4, 4, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 4, 4, 8] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 4, 4, 9] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 4, 4, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 4, 7, 2] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 4, 7, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 4, 7, 4] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 4, 7, 7] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 4, 7, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 4, 7, 9] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 4, 7, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 4, 8, 2] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 4, 8, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 4, 8, 4] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 4, 8, 7] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 4, 8, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 4, 8, 9] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 4, 8, 10] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[2, 4, 9, 2] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[2, 4, 9, 3] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 4, 9, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 4, 9, 7] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 4, 9, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[2, 4, 9, 9] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[2, 4, 9, 10] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[2, 4, 10, 2] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[2, 4, 10, 3] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 4, 10, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 4, 10, 7] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 4, 10, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[2, 4, 10, 9] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[2, 4, 10, 10] + 
  8*z1^2*(z1 - z2)*z2^2*R[2, 7, 2, 2] + 4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*
   R[2, 7, 2, 3] + 4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 7, 2, 4] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[2, 7, 2, 7] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[2, 7, 2, 8] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 7, 2, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 7, 2, 10] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[2, 7, 3, 2] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 7, 3, 3] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 7, 3, 4] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[2, 7, 3, 7] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[2, 7, 3, 8] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 7, 3, 9] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 7, 3, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 7, 4, 2] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 7, 4, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 7, 4, 4] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 7, 4, 7] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 7, 4, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 7, 4, 9] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 7, 4, 10] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[2, 7, 7, 2] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[2, 7, 7, 3] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 7, 7, 4] + 
  3*z1^2*(z1 - z2)*z2^2*R[2, 7, 7, 7] + 3*z1^2*(z1 - z2)*z2^2*R[2, 7, 7, 8] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 7, 7, 9] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 7, 7, 10] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[2, 7, 8, 2] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[2, 7, 8, 3] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 7, 8, 4] + 
  3*z1^2*(z1 - z2)*z2^2*R[2, 7, 8, 7] + 3*z1^2*(z1 - z2)*z2^2*R[2, 7, 8, 8] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 7, 8, 9] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 7, 8, 10] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 7, 9, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 7, 9, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 7, 9, 4] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[2, 7, 9, 7] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[2, 7, 9, 8] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[2, 7, 9, 9] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[2, 7, 9, 10] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 7, 10, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 7, 10, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 7, 10, 4] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[2, 7, 10, 7] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[2, 7, 10, 8] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[2, 7, 10, 9] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[2, 7, 10, 10] + 4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[2, 7, 12, 7] - 4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[2, 7, 12, 10] + 8*z1^2*(z1 - z2)*z2^2*R[2, 8, 2, 2] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[2, 8, 2, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 8, 2, 4] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[2, 8, 2, 7] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[2, 8, 2, 8] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 8, 2, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 8, 2, 10] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[2, 8, 3, 2] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 8, 3, 3] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 8, 3, 4] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[2, 8, 3, 7] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[2, 8, 3, 8] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 8, 3, 9] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 8, 3, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 8, 4, 2] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 8, 4, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 8, 4, 4] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 8, 4, 7] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 8, 4, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 8, 4, 9] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 8, 4, 10] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[2, 8, 7, 2] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[2, 8, 7, 3] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 8, 7, 4] + 
  3*z1^2*(z1 - z2)*z2^2*R[2, 8, 7, 7] + 3*z1^2*(z1 - z2)*z2^2*R[2, 8, 7, 8] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 8, 7, 9] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 8, 7, 10] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[2, 8, 8, 2] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[2, 8, 8, 3] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 8, 8, 4] + 
  3*z1^2*(z1 - z2)*z2^2*R[2, 8, 8, 7] + 3*z1^2*(z1 - z2)*z2^2*R[2, 8, 8, 8] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 8, 8, 9] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 8, 8, 10] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 8, 9, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 8, 9, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 8, 9, 4] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[2, 8, 9, 7] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[2, 8, 9, 8] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[2, 8, 9, 9] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[2, 8, 9, 10] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 8, 10, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 8, 10, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 8, 10, 4] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[2, 8, 10, 7] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[2, 8, 10, 8] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[2, 8, 10, 9] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[2, 8, 10, 10] + 4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[2, 8, 12, 7] - 4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[2, 8, 12, 10] + 8*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 9, 2, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 9, 2, 3] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[2, 9, 2, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 9, 2, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 9, 2, 8] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[2, 9, 2, 9] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[2, 9, 2, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 9, 3, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 9, 3, 3] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[2, 9, 3, 4] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 9, 3, 7] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 9, 3, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 9, 3, 9] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 9, 3, 10] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[2, 9, 4, 2] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[2, 9, 4, 3] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 9, 4, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 9, 4, 7] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 9, 4, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[2, 9, 4, 9] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[2, 9, 4, 10] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 9, 7, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 9, 7, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 9, 7, 4] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 9, 7, 7] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 9, 7, 8] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 9, 7, 9] - 
  (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*
   R[2, 9, 7, 10] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 9, 8, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 9, 8, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 9, 8, 4] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 9, 8, 7] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 9, 8, 8] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 9, 8, 9] - 
  (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*
   R[2, 9, 8, 10] + 2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*
   R[2, 9, 9, 2] - 2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*
   R[2, 9, 9, 3] - 2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*
   R[2, 9, 9, 4] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[2, 9, 9, 7] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[2, 9, 9, 8] + 3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 9, 9, 9] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 9, 9, 10] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[2, 9, 10, 2] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 9, 10, 3] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[2, 9, 10, 4] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 9, 10, 7] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 9, 10, 8] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 9, 10, 9] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 9, 10, 10] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[2, 9, 12, 7] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[2, 9, 12, 10] + 
  8*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 10, 2, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 10, 2, 3] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[2, 10, 2, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 10, 2, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 10, 2, 8] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[2, 10, 2, 9] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[2, 10, 2, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 10, 3, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 10, 3, 3] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[2, 10, 3, 4] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 10, 3, 7] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 10, 3, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 10, 3, 9] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 10, 3, 10] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[2, 10, 4, 2] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[2, 10, 4, 3] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[2, 10, 4, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 10, 4, 7] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 10, 4, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[2, 10, 4, 9] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[2, 10, 4, 10] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 10, 7, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 10, 7, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 10, 7, 4] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 10, 7, 7] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 10, 7, 8] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 10, 7, 9] - 
  (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*
   R[2, 10, 7, 10] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[2, 10, 8, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[2, 10, 8, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[2, 10, 8, 4] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 10, 8, 7] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[2, 10, 8, 8] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 10, 8, 9] - 
  (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*
   R[2, 10, 8, 10] + 2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 
    7*z1*z2)*R[2, 10, 9, 2] - 2*(-1 + z1)*z1*(-1 + z2)*
   (2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 10, 9, 3] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[2, 10, 9, 4] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 10, 9, 7] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 10, 9, 8] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 10, 9, 9] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 10, 9, 10] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[2, 10, 10, 2] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[2, 10, 10, 3] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[2, 10, 10, 4] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 10, 10, 7] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[2, 10, 10, 8] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 10, 10, 9] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[2, 10, 10, 10] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[2, 10, 12, 7] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[2, 10, 12, 10] + 
  8*z1*(8 - 16*z1 + 8*z1^2 - 8*z2 + 27*z1*z2 - 19*z1^2*z2 + z2^2 + 
    10*z1^2*z2^2 - z2^3 - 10*z1*z2^3)*R[3, 2, 2, 2] - 
  24*z1*(-1 + z2)*(-1 + 2*z1 - z1^2 - 3*z1*z2 + 3*z1^2*z2 - 3*z1*z2^2)*
   R[3, 2, 2, 3] - 8*z1*(-1 + z2)*(-7 + 14*z1 - 7*z1^2 - 9*z1*z2 + 
    9*z1^2*z2 + 2*z2^2 - 9*z1*z2^2)*R[3, 2, 2, 4] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[3, 2, 2, 7] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[3, 2, 2, 8] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 2, 2, 9] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 2, 2, 10] - 
  24*z1*(-1 + z2)*(-1 + 2*z1 - z1^2 - 3*z1*z2 + 3*z1^2*z2 - 3*z1*z2^2)*
   R[3, 2, 3, 2] + 8*z1^2*z2*(5 - 5*z1 + 7*z1*z2 - 7*z2^2)*R[3, 2, 3, 3] + 
  8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 7*z1*z2 + 7*z1^2*z2 + z2^2 - 
    7*z1*z2^2)*R[3, 2, 3, 4] - 4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*
   R[3, 2, 3, 7] - 4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 2, 3, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 2, 3, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 2, 3, 10] - 
  8*z1*(-1 + z2)*(-7 + 14*z1 - 7*z1^2 - 9*z1*z2 + 9*z1^2*z2 + 2*z2^2 - 
    9*z1*z2^2)*R[3, 2, 4, 2] + 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 7*z1*z2 + 
    7*z1^2*z2 + z2^2 - 7*z1*z2^2)*R[3, 2, 4, 3] + 
  8*z1*(-1 + z2)*(-6 + 12*z1 - 6*z1^2 - 7*z1*z2 + 7*z1^2*z2 + 4*z2^2 - 
    7*z1*z2^2)*R[3, 2, 4, 4] - 4*z1*(-1 + z2)*z2*
   (-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[3, 2, 4, 7] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[3, 2, 4, 8] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 2, 4, 9] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 2, 4, 10] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[3, 2, 7, 2] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 2, 7, 3] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[3, 2, 7, 4] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[3, 2, 7, 7] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[3, 2, 7, 8] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 2, 7, 9] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 2, 7, 10] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[3, 2, 8, 2] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 2, 8, 3] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[3, 2, 8, 4] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[3, 2, 8, 7] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[3, 2, 8, 8] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 2, 8, 9] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 2, 8, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 2, 9, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 2, 9, 3] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 2, 9, 4] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 2, 9, 7] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 2, 9, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 2, 9, 9] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 2, 9, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 2, 10, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 2, 10, 3] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 2, 10, 4] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 2, 10, 7] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 2, 10, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 2, 10, 9] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 2, 10, 10] - 
  24*z1*(-1 + z2)*(-1 + 2*z1 - z1^2 - 3*z1*z2 + 3*z1^2*z2 - 3*z1*z2^2)*
   R[3, 3, 2, 2] + 8*z1^2*z2*(5 - 5*z1 + 7*z1*z2 - 7*z2^2)*R[3, 3, 2, 3] + 
  8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 7*z1*z2 + 7*z1^2*z2 + z2^2 - 
    7*z1*z2^2)*R[3, 3, 2, 4] - 4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*
   R[3, 3, 2, 7] - 4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 3, 2, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 2, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 2, 10] + 
  8*z1^2*z2*(5 - 5*z1 + 7*z1*z2 - 7*z2^2)*R[3, 3, 3, 2] - 
  40*z1^2*(z1 - z2)*z2^2*R[3, 3, 3, 3] - 40*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[3, 3, 3, 4] + 16*z1^2*(z1 - z2)*z2^2*R[3, 3, 3, 7] + 
  16*z1^2*(z1 - z2)*z2^2*R[3, 3, 3, 8] + 
  8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 7*z1*z2 + 7*z1^2*z2 + z2^2 - 
    7*z1*z2^2)*R[3, 3, 4, 2] - 40*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[3, 3, 4, 3] - 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 5*z1*z2 + 5*z1^2*z2 + 
    2*z2^2 - 5*z1*z2^2)*R[3, 3, 4, 4] + 8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[3, 3, 4, 7] + 8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 3, 4, 8] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 4, 9] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 4, 10] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 3, 7, 2] + 
  16*z1^2*(z1 - z2)*z2^2*R[3, 3, 7, 3] + 8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[3, 3, 7, 4] + 4*z1^2*(z1 - z2)*z2^2*R[3, 3, 7, 7] + 
  4*z1^2*(z1 - z2)*z2^2*R[3, 3, 7, 8] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*
   R[3, 3, 7, 9] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 3, 7, 10] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 3, 8, 2] + 
  16*z1^2*(z1 - z2)*z2^2*R[3, 3, 8, 3] + 8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[3, 3, 8, 4] + 4*z1^2*(z1 - z2)*z2^2*R[3, 3, 8, 7] + 
  4*z1^2*(z1 - z2)*z2^2*R[3, 3, 8, 8] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*
   R[3, 3, 8, 9] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 3, 8, 10] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 9, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 9, 4] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 3, 9, 7] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 3, 9, 8] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 9, 9] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 9, 10] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 10, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 10, 4] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 3, 10, 7] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 3, 10, 8] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 10, 9] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 3, 10, 10] - 
  8*z1*(-1 + z2)*(-7 + 14*z1 - 7*z1^2 - 9*z1*z2 + 9*z1^2*z2 + 2*z2^2 - 
    9*z1*z2^2)*R[3, 4, 2, 2] + 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 7*z1*z2 + 
    7*z1^2*z2 + z2^2 - 7*z1*z2^2)*R[3, 4, 2, 3] + 
  8*z1*(-1 + z2)*(-6 + 12*z1 - 6*z1^2 - 7*z1*z2 + 7*z1^2*z2 + 4*z2^2 - 
    7*z1*z2^2)*R[3, 4, 2, 4] - 4*z1*(-1 + z2)*z2*
   (-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[3, 4, 2, 7] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[3, 4, 2, 8] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 4, 2, 9] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 4, 2, 10] + 
  8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 7*z1*z2 + 7*z1^2*z2 + z2^2 - 
    7*z1*z2^2)*R[3, 4, 3, 2] - 40*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[3, 4, 3, 3] - 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 5*z1*z2 + 5*z1^2*z2 + 
    2*z2^2 - 5*z1*z2^2)*R[3, 4, 3, 4] + 8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[3, 4, 3, 7] + 8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 4, 3, 8] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 3, 9] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 3, 10] + 
  8*z1*(-1 + z2)*(-6 + 12*z1 - 6*z1^2 - 7*z1*z2 + 7*z1^2*z2 + 4*z2^2 - 
    7*z1*z2^2)*R[3, 4, 4, 2] - 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 5*z1*z2 + 
    5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*R[3, 4, 4, 3] - 
  40*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 4, 4, 4] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 4, 7] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 4, 8] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 4, 4, 9] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 4, 4, 10] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[3, 4, 7, 2] + 
  8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 4, 7, 3] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 7, 4] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 4, 7, 7] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 4, 7, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 7, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 7, 10] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[3, 4, 8, 2] + 
  8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 4, 8, 3] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 8, 4] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 4, 8, 7] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 4, 8, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 8, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 8, 10] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 4, 9, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 9, 3] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 4, 9, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 9, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 9, 8] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 4, 9, 9] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 4, 9, 10] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 4, 10, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 10, 3] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 4, 10, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 10, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 4, 10, 8] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 4, 10, 9] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 4, 10, 10] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[3, 7, 2, 2] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 7, 2, 3] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[3, 7, 2, 4] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[3, 7, 2, 7] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[3, 7, 2, 8] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 7, 2, 9] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 7, 2, 10] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 7, 3, 2] + 
  16*z1^2*(z1 - z2)*z2^2*R[3, 7, 3, 3] + 8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[3, 7, 3, 4] + 4*z1^2*(z1 - z2)*z2^2*R[3, 7, 3, 7] + 
  4*z1^2*(z1 - z2)*z2^2*R[3, 7, 3, 8] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*
   R[3, 7, 3, 9] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 7, 3, 10] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[3, 7, 4, 2] + 
  8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 7, 4, 3] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 7, 4, 4] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 7, 4, 7] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 7, 4, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 7, 4, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 7, 4, 10] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[3, 7, 7, 2] + 
  4*z1^2*(z1 - z2)*z2^2*R[3, 7, 7, 3] + 4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[3, 7, 7, 4] - 6*z1^2*(z1 - z2)*z2^2*R[3, 7, 7, 7] - 
  6*z1^2*(z1 - z2)*z2^2*R[3, 7, 7, 8] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[3, 7, 8, 2] + 
  4*z1^2*(z1 - z2)*z2^2*R[3, 7, 8, 3] + 4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[3, 7, 8, 4] - 6*z1^2*(z1 - z2)*z2^2*R[3, 7, 8, 7] - 
  6*z1^2*(z1 - z2)*z2^2*R[3, 7, 8, 8] + 2*(-1 + z1)*z1*z2*
   (-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 7, 9, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 7, 9, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 7, 9, 4] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 7, 9, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 7, 9, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 7, 9, 10] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 7, 10, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 7, 10, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 7, 10, 4] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 7, 10, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 7, 10, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 7, 10, 10] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 7, 12, 7] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 7, 12, 10] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[3, 8, 2, 2] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 8, 2, 3] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[3, 8, 2, 4] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[3, 8, 2, 7] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[3, 8, 2, 8] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 8, 2, 9] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 8, 2, 10] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 8, 3, 2] + 
  16*z1^2*(z1 - z2)*z2^2*R[3, 8, 3, 3] + 8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[3, 8, 3, 4] + 4*z1^2*(z1 - z2)*z2^2*R[3, 8, 3, 7] + 
  4*z1^2*(z1 - z2)*z2^2*R[3, 8, 3, 8] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*
   R[3, 8, 3, 9] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 8, 3, 10] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[3, 8, 4, 2] + 
  8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 8, 4, 3] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 8, 4, 4] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 8, 4, 7] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[3, 8, 4, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 8, 4, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 8, 4, 10] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[3, 8, 7, 2] + 
  4*z1^2*(z1 - z2)*z2^2*R[3, 8, 7, 3] + 4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[3, 8, 7, 4] - 6*z1^2*(z1 - z2)*z2^2*R[3, 8, 7, 7] - 
  6*z1^2*(z1 - z2)*z2^2*R[3, 8, 7, 8] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[3, 8, 8, 2] + 
  4*z1^2*(z1 - z2)*z2^2*R[3, 8, 8, 3] + 4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[3, 8, 8, 4] - 6*z1^2*(z1 - z2)*z2^2*R[3, 8, 8, 7] - 
  6*z1^2*(z1 - z2)*z2^2*R[3, 8, 8, 8] + 2*(-1 + z1)*z1*z2*
   (-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 8, 9, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 8, 9, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 8, 9, 4] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 8, 9, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 8, 9, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 8, 9, 10] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 8, 10, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 8, 10, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 8, 10, 4] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 8, 10, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 8, 10, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 8, 10, 10] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 8, 12, 7] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 8, 12, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 2, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 2, 3] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 9, 2, 4] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 9, 2, 7] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 9, 2, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 9, 2, 9] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 9, 2, 10] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 3, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 3, 4] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 9, 3, 7] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 9, 3, 8] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 3, 9] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 3, 10] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 9, 4, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 4, 3] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 9, 4, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 4, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 4, 8] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 9, 4, 9] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 9, 4, 10] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 9, 7, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 9, 7, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 7, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 7, 9] + 
  2*(-1 + z1)*z1*z2*(z1 + z2 + z1*z2 - z2^2)*R[3, 9, 7, 10] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 9, 8, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 9, 8, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 8, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 8, 9] + 
  2*(-1 + z1)*z1*z2*(z1 + z2 + z1*z2 - z2^2)*R[3, 9, 8, 10] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 9, 9, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 9, 3] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 9, 9, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 9, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 9, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 9, 10, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 10, 3] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 9, 10, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 10, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 9, 10, 8] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 9, 12, 7] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 9, 12, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 2, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 2, 3] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 10, 2, 4] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 10, 2, 7] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 10, 2, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 10, 2, 9] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 10, 2, 10] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 3, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 3, 4] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 10, 3, 7] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 10, 3, 8] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 3, 9] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 3, 10] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[3, 10, 4, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 4, 3] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 10, 4, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 4, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 4, 8] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 10, 4, 9] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 10, 4, 10] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 10, 7, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 10, 7, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 7, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 7, 9] + 
  2*(-1 + z1)*z1*z2*(z1 + z2 + z1*z2 - z2^2)*R[3, 10, 7, 10] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[3, 10, 8, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 10, 8, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 8, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 8, 9] + 
  2*(-1 + z1)*z1*z2*(z1 + z2 + z1*z2 - z2^2)*R[3, 10, 8, 10] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 10, 9, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 9, 3] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 10, 9, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 9, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 9, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[3, 10, 10, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 10, 3] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[3, 10, 10, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 10, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[3, 10, 10, 8] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 10, 12, 7] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[3, 10, 12, 10] + 
  8*(-1 + z2)*(-11*z1 + 22*z1^2 - 11*z1^3 - z2 + z1*z2 - 10*z1^2*z2 + 
    10*z1^3*z2 + z2^2 + z1*z2^2 - 10*z1^2*z2^2)*R[4, 2, 2, 2] - 
  8*z1*(-1 + z2)*(-7 + 14*z1 - 7*z1^2 - 9*z1*z2 + 9*z1^2*z2 + 2*z2^2 - 
    9*z1*z2^2)*R[4, 2, 2, 3] - 24*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 
    3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 3*z1*z2^2)*R[4, 2, 2, 4] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 2, 2, 7] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 2, 2, 8] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[4, 2, 2, 9] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[4, 2, 2, 10] - 
  8*z1*(-1 + z2)*(-7 + 14*z1 - 7*z1^2 - 9*z1*z2 + 9*z1^2*z2 + 2*z2^2 - 
    9*z1*z2^2)*R[4, 2, 3, 2] + 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 7*z1*z2 + 
    7*z1^2*z2 + z2^2 - 7*z1*z2^2)*R[4, 2, 3, 3] + 
  8*z1*(-1 + z2)*(-6 + 12*z1 - 6*z1^2 - 7*z1*z2 + 7*z1^2*z2 + 4*z2^2 - 
    7*z1*z2^2)*R[4, 2, 3, 4] - 4*z1*(-1 + z2)*z2*
   (-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 2, 3, 7] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 2, 3, 8] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[4, 2, 3, 9] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[4, 2, 3, 10] - 
  24*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 
    3*z1*z2^2)*R[4, 2, 4, 2] + 8*z1*(-1 + z2)*(-6 + 12*z1 - 6*z1^2 - 
    7*z1*z2 + 7*z1^2*z2 + 4*z2^2 - 7*z1*z2^2)*R[4, 2, 4, 3] + 
  8*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 2*z2 - 7*z1*z2)*R[4, 2, 4, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 2, 4, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 2, 4, 8] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 2, 4, 9] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 2, 4, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 2, 7, 2] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 2, 7, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 2, 7, 4] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 2, 7, 7] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 2, 7, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 2, 7, 9] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 2, 7, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 2, 8, 2] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 2, 8, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 2, 8, 4] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 2, 8, 7] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 2, 8, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 2, 8, 9] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 2, 8, 10] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[4, 2, 9, 2] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[4, 2, 9, 3] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 2, 9, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 2, 9, 7] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 2, 9, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[4, 2, 9, 9] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[4, 2, 9, 10] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[4, 2, 10, 2] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[4, 2, 10, 3] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 2, 10, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 2, 10, 7] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 2, 10, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[4, 2, 10, 9] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[4, 2, 10, 10] - 
  8*z1*(-1 + z2)*(-7 + 14*z1 - 7*z1^2 - 9*z1*z2 + 9*z1^2*z2 + 2*z2^2 - 
    9*z1*z2^2)*R[4, 3, 2, 2] + 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 7*z1*z2 + 
    7*z1^2*z2 + z2^2 - 7*z1*z2^2)*R[4, 3, 2, 3] + 
  8*z1*(-1 + z2)*(-6 + 12*z1 - 6*z1^2 - 7*z1*z2 + 7*z1^2*z2 + 4*z2^2 - 
    7*z1*z2^2)*R[4, 3, 2, 4] - 4*z1*(-1 + z2)*z2*
   (-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 3, 2, 7] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 3, 2, 8] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[4, 3, 2, 9] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[4, 3, 2, 10] + 
  8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 7*z1*z2 + 7*z1^2*z2 + z2^2 - 
    7*z1*z2^2)*R[4, 3, 3, 2] - 40*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[4, 3, 3, 3] - 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 5*z1*z2 + 5*z1^2*z2 + 
    2*z2^2 - 5*z1*z2^2)*R[4, 3, 3, 4] + 8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[4, 3, 3, 7] + 8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 3, 3, 8] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 3, 9] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 3, 10] + 
  8*z1*(-1 + z2)*(-6 + 12*z1 - 6*z1^2 - 7*z1*z2 + 7*z1^2*z2 + 4*z2^2 - 
    7*z1*z2^2)*R[4, 3, 4, 2] - 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 5*z1*z2 + 
    5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*R[4, 3, 4, 3] - 
  40*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 3, 4, 4] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 4, 7] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 4, 8] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 3, 4, 9] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 3, 4, 10] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 3, 7, 2] + 
  8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 3, 7, 3] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 7, 4] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 3, 7, 7] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 3, 7, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 7, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 7, 10] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 3, 8, 2] + 
  8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 3, 8, 3] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 8, 4] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 3, 8, 7] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 3, 8, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 8, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 8, 10] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[4, 3, 9, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 9, 3] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 3, 9, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 9, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 9, 8] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 3, 9, 9] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 3, 9, 10] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[4, 3, 10, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 10, 3] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 3, 10, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 10, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 3, 10, 8] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 3, 10, 9] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 3, 10, 10] - 
  24*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 3*z1*z2 + 3*z1^2*z2 + 2*z2^2 - 
    3*z1*z2^2)*R[4, 4, 2, 2] + 8*z1*(-1 + z2)*(-6 + 12*z1 - 6*z1^2 - 
    7*z1*z2 + 7*z1^2*z2 + 4*z2^2 - 7*z1*z2^2)*R[4, 4, 2, 3] + 
  8*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 2*z2 - 7*z1*z2)*R[4, 4, 2, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 2, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 2, 8] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 4, 2, 9] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 4, 2, 10] + 
  8*z1*(-1 + z2)*(-6 + 12*z1 - 6*z1^2 - 7*z1*z2 + 7*z1^2*z2 + 4*z2^2 - 
    7*z1*z2^2)*R[4, 4, 3, 2] - 8*z1*(-1 + z2)*(-3 + 6*z1 - 3*z1^2 - 5*z1*z2 + 
    5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*R[4, 4, 3, 3] - 
  40*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 4, 3, 4] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 3, 7] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 3, 8] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 4, 3, 9] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 4, 3, 10] + 
  8*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 2*z2 - 7*z1*z2)*R[4, 4, 4, 2] - 
  40*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 4, 4, 3] - 
  40*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 4, 4, 4] + 
  16*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 4, 4, 9] + 
  16*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 4, 4, 10] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 7, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 7, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 7, 7] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 7, 8] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 4, 7, 9] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 4, 7, 10] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 8, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 8, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 8, 7] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 4, 8, 8] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 4, 8, 9] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 4, 8, 10] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 4, 9, 2] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 4, 9, 3] + 
  16*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 4, 9, 4] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 4, 9, 7] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 4, 9, 8] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 4, 9, 9] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 4, 9, 10] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 4, 10, 2] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 4, 10, 3] + 
  16*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 4, 10, 4] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 4, 10, 7] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 4, 10, 8] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 4, 10, 9] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 4, 10, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 2, 2] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 7, 2, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 2, 4] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 7, 2, 7] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 7, 2, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 7, 2, 9] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 7, 2, 10] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 7, 3, 2] + 
  8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 7, 3, 3] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 3, 4] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 7, 3, 7] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 7, 3, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 3, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 3, 10] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 4, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 4, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 4, 7] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 4, 8] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 7, 4, 9] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 7, 4, 10] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 7, 7, 2] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 7, 7, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 7, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 7, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 7, 10] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 7, 8, 2] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 7, 8, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 8, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 8, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 8, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 7, 9, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 9, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 7, 9, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[4, 7, 9, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 9, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 7, 10, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 10, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 7, 10, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[4, 7, 10, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 7, 10, 8] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 7, 12, 7] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 7, 12, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 2, 2] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 8, 2, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 2, 4] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 8, 2, 7] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 8, 2, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 8, 2, 9] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 8, 2, 10] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 8, 3, 2] + 
  8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 8, 3, 3] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 3, 4] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 8, 3, 7] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 8, 3, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 3, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 3, 10] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 4, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 4, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 4, 7] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 4, 8] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 8, 4, 9] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 8, 4, 10] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 8, 7, 2] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 8, 7, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 7, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 7, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 7, 10] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 8, 8, 2] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[4, 8, 8, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 8, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 8, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 8, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 8, 9, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 9, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 8, 9, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[4, 8, 9, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 9, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 8, 10, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 10, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 8, 10, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[4, 8, 10, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 8, 10, 8] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 8, 12, 7] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 8, 12, 10] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[4, 9, 2, 2] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[4, 9, 2, 3] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 9, 2, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 9, 2, 7] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 9, 2, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[4, 9, 2, 9] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[4, 9, 2, 10] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[4, 9, 3, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 9, 3, 3] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 9, 3, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 9, 3, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 9, 3, 8] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 9, 3, 9] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 9, 3, 10] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 9, 4, 2] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 9, 4, 3] + 
  16*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 9, 4, 4] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 9, 4, 7] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 9, 4, 8] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 9, 4, 9] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 9, 4, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 9, 7, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 9, 7, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 9, 7, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 9, 7, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 9, 7, 8] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 9, 7, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 9, 8, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 9, 8, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 9, 8, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 9, 8, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 9, 8, 8] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 9, 8, 10] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[4, 9, 9, 2] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 9, 9, 3] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 9, 9, 4] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 9, 9, 9] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 9, 9, 10] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[4, 9, 10, 2] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 9, 10, 3] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 9, 10, 4] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 9, 10, 9] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 9, 10, 10] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 9, 12, 7] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 9, 12, 10] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[4, 10, 2, 2] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[4, 10, 2, 3] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 10, 2, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 10, 2, 7] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 10, 2, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[4, 10, 2, 9] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[4, 10, 2, 10] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[4, 10, 3, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 10, 3, 3] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 10, 3, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 10, 3, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 10, 3, 8] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 10, 3, 9] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 10, 3, 10] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[4, 10, 4, 2] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 10, 4, 3] + 
  16*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 10, 4, 4] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 10, 4, 7] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 10, 4, 8] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 10, 4, 9] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 10, 4, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 10, 7, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 10, 7, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 10, 7, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 10, 7, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 10, 7, 8] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 10, 7, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[4, 10, 8, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 10, 8, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 10, 8, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 10, 8, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[4, 10, 8, 8] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 10, 8, 10] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[4, 10, 9, 2] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 10, 9, 3] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 10, 9, 4] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 10, 9, 9] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 10, 9, 10] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[4, 10, 10, 2] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[4, 10, 10, 3] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 10, 10, 4] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 10, 10, 9] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[4, 10, 10, 10] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 10, 12, 7] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[4, 10, 12, 10] + 
  8*z1^2*(z1 - z2)*z2^2*R[7, 2, 2, 2] + 4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*
   R[7, 2, 2, 3] + 4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 2, 2, 4] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[7, 2, 2, 7] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[7, 2, 2, 8] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 2, 2, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 2, 2, 10] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[7, 2, 3, 2] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[7, 2, 3, 3] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 2, 3, 4] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[7, 2, 3, 7] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[7, 2, 3, 8] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[7, 2, 3, 9] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[7, 2, 3, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 2, 4, 2] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 2, 4, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 2, 4, 4] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[7, 2, 4, 7] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[7, 2, 4, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 2, 4, 9] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 2, 4, 10] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[7, 2, 7, 2] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[7, 2, 7, 3] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[7, 2, 7, 4] + 
  3*z1^2*(z1 - z2)*z2^2*R[7, 2, 7, 7] + 3*z1^2*(z1 - z2)*z2^2*R[7, 2, 7, 8] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[7, 2, 7, 9] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[7, 2, 7, 10] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[7, 2, 8, 2] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[7, 2, 8, 3] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[7, 2, 8, 4] + 
  3*z1^2*(z1 - z2)*z2^2*R[7, 2, 8, 7] + 3*z1^2*(z1 - z2)*z2^2*R[7, 2, 8, 8] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[7, 2, 8, 9] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[7, 2, 8, 10] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 2, 9, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[7, 2, 9, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 2, 9, 4] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[7, 2, 9, 7] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[7, 2, 9, 8] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[7, 2, 9, 9] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[7, 2, 9, 10] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 2, 10, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[7, 2, 10, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 2, 10, 4] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[7, 2, 10, 7] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[7, 2, 10, 8] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[7, 2, 10, 9] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[7, 2, 10, 10] + 4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[7, 2, 12, 7] - 4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[7, 2, 12, 10] + 4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[7, 3, 2, 2] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[7, 3, 2, 3] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 3, 2, 4] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[7, 3, 2, 7] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[7, 3, 2, 8] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[7, 3, 2, 9] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[7, 3, 2, 10] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[7, 3, 3, 2] + 
  16*z1^2*(z1 - z2)*z2^2*R[7, 3, 3, 3] + 8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[7, 3, 3, 4] + 4*z1^2*(z1 - z2)*z2^2*R[7, 3, 3, 7] + 
  4*z1^2*(z1 - z2)*z2^2*R[7, 3, 3, 8] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*
   R[7, 3, 3, 9] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 3, 3, 10] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 3, 4, 2] + 
  8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[7, 3, 4, 3] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 3, 4, 4] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[7, 3, 4, 7] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[7, 3, 4, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 3, 4, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 3, 4, 10] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[7, 3, 7, 2] + 
  4*z1^2*(z1 - z2)*z2^2*R[7, 3, 7, 3] + 4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[7, 3, 7, 4] - 6*z1^2*(z1 - z2)*z2^2*R[7, 3, 7, 7] - 
  6*z1^2*(z1 - z2)*z2^2*R[7, 3, 7, 8] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[7, 3, 8, 2] + 
  4*z1^2*(z1 - z2)*z2^2*R[7, 3, 8, 3] + 4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[7, 3, 8, 4] - 6*z1^2*(z1 - z2)*z2^2*R[7, 3, 8, 7] - 
  6*z1^2*(z1 - z2)*z2^2*R[7, 3, 8, 8] + 2*(-1 + z1)*z1*z2*
   (-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[7, 3, 9, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 3, 9, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 3, 9, 4] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 3, 9, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 3, 9, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 3, 9, 10] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[7, 3, 10, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 3, 10, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 3, 10, 4] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 3, 10, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 3, 10, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 3, 10, 10] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 3, 12, 7] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 3, 12, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 2, 2] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 4, 2, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 2, 4] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[7, 4, 2, 7] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[7, 4, 2, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 4, 2, 9] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 4, 2, 10] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 4, 3, 2] + 
  8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[7, 4, 3, 3] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 3, 4] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[7, 4, 3, 7] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[7, 4, 3, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 3, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 3, 10] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 4, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 4, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 4, 7] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 4, 8] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 4, 4, 9] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 4, 4, 10] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[7, 4, 7, 2] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[7, 4, 7, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 7, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 7, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 7, 10] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[7, 4, 8, 2] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[7, 4, 8, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 8, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 8, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 8, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 4, 9, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 9, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 4, 9, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[7, 4, 9, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 9, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 4, 10, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 10, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 4, 10, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[7, 4, 10, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 4, 10, 8] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 4, 12, 7] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 4, 12, 10] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[7, 7, 2, 2] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[7, 7, 2, 3] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[7, 7, 2, 4] + 
  3*z1^2*(z1 - z2)*z2^2*R[7, 7, 2, 7] + 3*z1^2*(z1 - z2)*z2^2*R[7, 7, 2, 8] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[7, 7, 2, 9] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[7, 7, 2, 10] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[7, 7, 3, 2] + 
  4*z1^2*(z1 - z2)*z2^2*R[7, 7, 3, 3] + 4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[7, 7, 3, 4] - 6*z1^2*(z1 - z2)*z2^2*R[7, 7, 3, 7] - 
  6*z1^2*(z1 - z2)*z2^2*R[7, 7, 3, 8] - 2*z1*(-1 + z2)*z2*
   (-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[7, 7, 4, 2] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[7, 7, 4, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 7, 4, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 7, 4, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 7, 4, 10] + 
  3*z1^2*(z1 - z2)*z2^2*R[7, 7, 7, 2] - 6*z1^2*(z1 - z2)*z2^2*R[7, 7, 7, 3] - 
  3*z1^2*(z1 - z2)*z2^2*R[7, 7, 7, 7] - 3*z1^2*(z1 - z2)*z2^2*R[7, 7, 7, 8] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2 + 3*z1*z2)*R[7, 7, 7, 9] + 
  z2*(1 - z1 - 2*z2 - 3*z1*z2 + 4*z1^3*z2 + z2^2 + 4*z1*z2^2 - 4*z1^2*z2^2)*
   R[7, 7, 7, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 7, 7, 12] + 3*z1^2*(z1 - z2)*z2^2*R[7, 7, 8, 2] - 
  6*z1^2*(z1 - z2)*z2^2*R[7, 7, 8, 3] - 3*z1^2*(z1 - z2)*z2^2*R[7, 7, 8, 7] - 
  3*z1^2*(z1 - z2)*z2^2*R[7, 7, 8, 8] + (-1 + z1)*(1 + z1 - z2)*z2*
   (-1 + z1 + z2 + 3*z1*z2)*R[7, 7, 8, 9] + 
  z2*(1 - z1 - 2*z2 - 3*z1*z2 + 4*z1^3*z2 + z2^2 + 4*z1*z2^2 - 4*z1^2*z2^2)*
   R[7, 7, 8, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 7, 8, 12] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[7, 7, 9, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 7, 9, 4] + 
  z2*(-1 + z1 + z2)*(-2 + z1^2 + 2*z2 - z1*z2)*R[7, 7, 9, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 7, 9, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[7, 7, 9, 9] + (-1 + z1)*(-1 + z2)^2*z2*
   R[7, 7, 9, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 7, 9, 12] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[7, 7, 10, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 7, 10, 4] + 
  z2*(-1 + z1 + z2)*(-2 + z1^2 + 2*z2 - z1*z2)*R[7, 7, 10, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 7, 10, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[7, 7, 10, 9] + (-1 + z1)*(-1 + z2)^2*z2*
   R[7, 7, 10, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 7, 10, 12] + 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[7, 7, 12, 7] - 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[7, 7, 12, 10] + 2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[7, 8, 2, 2] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[7, 8, 2, 3] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[7, 8, 2, 4] + 
  3*z1^2*(z1 - z2)*z2^2*R[7, 8, 2, 7] + 3*z1^2*(z1 - z2)*z2^2*R[7, 8, 2, 8] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[7, 8, 2, 9] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[7, 8, 2, 10] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[7, 8, 3, 2] + 
  4*z1^2*(z1 - z2)*z2^2*R[7, 8, 3, 3] + 4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[7, 8, 3, 4] - 6*z1^2*(z1 - z2)*z2^2*R[7, 8, 3, 7] - 
  6*z1^2*(z1 - z2)*z2^2*R[7, 8, 3, 8] - 2*z1*(-1 + z2)*z2*
   (-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[7, 8, 4, 2] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[7, 8, 4, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 8, 4, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 8, 4, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 8, 4, 10] + 
  3*z1^2*(z1 - z2)*z2^2*R[7, 8, 7, 2] - 6*z1^2*(z1 - z2)*z2^2*R[7, 8, 7, 3] - 
  3*z1^2*(z1 - z2)*z2^2*R[7, 8, 7, 7] - 3*z1^2*(z1 - z2)*z2^2*R[7, 8, 7, 8] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2 + 3*z1*z2)*R[7, 8, 7, 9] + 
  z2*(1 - z1 - 2*z2 - 3*z1*z2 + 4*z1^3*z2 + z2^2 + 4*z1*z2^2 - 4*z1^2*z2^2)*
   R[7, 8, 7, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 8, 7, 12] + 3*z1^2*(z1 - z2)*z2^2*R[7, 8, 8, 2] - 
  6*z1^2*(z1 - z2)*z2^2*R[7, 8, 8, 3] - 3*z1^2*(z1 - z2)*z2^2*R[7, 8, 8, 7] - 
  3*z1^2*(z1 - z2)*z2^2*R[7, 8, 8, 8] + (-1 + z1)*(1 + z1 - z2)*z2*
   (-1 + z1 + z2 + 3*z1*z2)*R[7, 8, 8, 9] + 
  z2*(1 - z1 - 2*z2 - 3*z1*z2 + 4*z1^3*z2 + z2^2 + 4*z1*z2^2 - 4*z1^2*z2^2)*
   R[7, 8, 8, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 8, 8, 12] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[7, 8, 9, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 8, 9, 4] + 
  z2*(-1 + z1 + z2)*(-2 + z1^2 + 2*z2 - z1*z2)*R[7, 8, 9, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 8, 9, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[7, 8, 9, 9] + (-1 + z1)*(-1 + z2)^2*z2*
   R[7, 8, 9, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 8, 9, 12] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[7, 8, 10, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 8, 10, 4] + 
  z2*(-1 + z1 + z2)*(-2 + z1^2 + 2*z2 - z1*z2)*R[7, 8, 10, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 8, 10, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[7, 8, 10, 9] + (-1 + z1)*(-1 + z2)^2*z2*
   R[7, 8, 10, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 8, 10, 12] + 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[7, 8, 12, 7] - 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[7, 8, 12, 10] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 9, 2, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[7, 9, 2, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 9, 2, 4] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[7, 9, 2, 7] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[7, 9, 2, 8] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[7, 9, 2, 9] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[7, 9, 2, 10] + 2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*
   R[7, 9, 3, 2] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 9, 3, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 9, 3, 4] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 9, 3, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 9, 3, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 9, 3, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 9, 4, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 9, 4, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 9, 4, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[7, 9, 4, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 9, 4, 8] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[7, 9, 7, 2] + 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 9, 7, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[7, 9, 7, 4] - 
  (-1 + z1)*(1 + z1 - z2)*z2*(2 - 2*z1 - 2*z2 + z1*z2)*R[7, 9, 7, 7] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[7, 9, 7, 8] - 
  (-1 + z1)*z2*(-1 + 2*z1^2 + 2*z2 - z2^2)*R[7, 9, 7, 9] - 
  z1*(-2 + 4*z1 - 2*z1^2 + 2*z2 - z1*z2 - z1^2*z2 - 8*z2^2 + 6*z1^2*z2^2 + 
    8*z2^3 - 6*z1*z2^3)*R[7, 9, 7, 10] + 3*(-1 + z1)*(1 + z1 - z2)*z2*
   (-1 + z1 + z2)*R[7, 9, 7, 12] + (-1 + z1)*z1*z2*
   (-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[7, 9, 8, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 9, 8, 4] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[7, 9, 8, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 9, 8, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[7, 9, 8, 9] - 
  (-1 + z1)*z2*(1 - 2*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*
   R[7, 9, 8, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 9, 8, 12] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[7, 9, 9, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 9, 9, 3] - 
  (-1 + z1)*z2*(2 - 3*z1^2 - 4*z2 + 4*z1*z2 + 4*z1^2*z2 + 2*z2^2 - 4*z1*z2^2)*
   R[7, 9, 9, 7] + (-1 + z1)*z1^2*z2*R[7, 9, 9, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 9, 9, 9] + 
  (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 3*z2^2 - 4*z1*z2^2)*
   R[7, 9, 9, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 9, 9, 12] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[7, 9, 10, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 9, 10, 3] - 
  (-2*z1 + 4*z1^2 - 2*z1^3 - z2 + 3*z1*z2 - 2*z1^3*z2 + 2*z2^2 - 6*z1*z2^2 + 
    2*z1^3*z2^2 - z2^3 + 5*z1*z2^3 - 2*z1^2*z2^3)*R[7, 9, 10, 7] + 
  (-1 + z1)*z2*(-2 + z1^2 + 4*z2 - 2*z2^2)*R[7, 9, 10, 8] + 
  (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 3*z2^2 - 4*z1*z2^2)*
   R[7, 9, 10, 9] + 3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*
   R[7, 9, 10, 10] - 3*(-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 9, 10, 12] - 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[7, 9, 12, 7] + 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[7, 9, 12, 10] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 10, 2, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[7, 10, 2, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 10, 2, 4] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[7, 10, 2, 7] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[7, 10, 2, 8] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[7, 10, 2, 9] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[7, 10, 2, 10] + 2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*
   R[7, 10, 3, 2] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 10, 3, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 10, 3, 4] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 10, 3, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 10, 3, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 10, 3, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[7, 10, 4, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 10, 4, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 10, 4, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[7, 10, 4, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 10, 4, 8] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[7, 10, 7, 2] + 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 10, 7, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[7, 10, 7, 4] + 
  z2*(-1 + z1 + z2)*(-2 + z1^2 + 2*z2 - z1*z2)*R[7, 10, 7, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 10, 7, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[7, 10, 7, 9] - 
  (-1 + z1)*z2*(3 - 4*z1^2 - 6*z2 + 8*z1*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*
   R[7, 10, 7, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 10, 7, 12] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[7, 10, 8, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 10, 8, 4] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 10, 8, 7] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[7, 10, 8, 8] - 
  (-1 + z1)*z2*(-1 + 2*z1^2 + 2*z2 - z2^2)*R[7, 10, 8, 9] - 
  (-2*z1 + 4*z1^2 - 2*z1^3 + 2*z2 - 3*z1^2*z2 + z1^3*z2 - 4*z2^2 + 
    2*z1^3*z2^2 + 2*z2^3 + 2*z1*z2^3 - 2*z1^2*z2^3)*R[7, 10, 8, 10] + 
  3*(-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[7, 10, 8, 12] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[7, 10, 9, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 10, 9, 3] - 
  (-2*z1 + 4*z1^2 - 2*z1^3 - z2 + 3*z1*z2 - 2*z1^3*z2 + 2*z2^2 - 6*z1*z2^2 + 
    2*z1^3*z2^2 - z2^3 + 5*z1*z2^3 - 2*z1^2*z2^3)*R[7, 10, 9, 7] + 
  (-1 + z1)*z2*(-2 + z1^2 + 4*z2 - 2*z2^2)*R[7, 10, 9, 8] + 
  (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 3*z2^2 - 4*z1*z2^2)*
   R[7, 10, 9, 9] + 3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*
   R[7, 10, 9, 10] - 3*(-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 10, 9, 12] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[7, 10, 10, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[7, 10, 10, 3] - 
  (-1 + z1)*z2*(2 - 3*z1^2 - 4*z2 + 4*z1*z2 + 4*z1^2*z2 + 2*z2^2 - 4*z1*z2^2)*
   R[7, 10, 10, 7] + (-1 + z1)*z1^2*z2*R[7, 10, 10, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 10, 10, 9] + 
  (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 3*z2^2 - 4*z1*z2^2)*
   R[7, 10, 10, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[7, 10, 10, 12] - 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[7, 10, 12, 7] + 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[7, 10, 12, 10] + 4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[7, 12, 2, 7] - 4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[7, 12, 2, 10] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 12, 3, 7] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 12, 3, 10] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 12, 4, 7] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 12, 4, 10] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[7, 12, 7, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 12, 7, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 12, 7, 4] + 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[7, 12, 7, 7] + 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[7, 12, 7, 10] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[7, 12, 10, 2] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[7, 12, 10, 3] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[7, 12, 10, 4] - 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[7, 12, 10, 7] - 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[7, 12, 10, 10] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[7, 12, 12, 7] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[7, 12, 12, 10] + 
  8*z1^2*(z1 - z2)*z2^2*R[8, 2, 2, 2] + 4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*
   R[8, 2, 2, 3] + 4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 2, 2, 4] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[8, 2, 2, 7] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[8, 2, 2, 8] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 2, 2, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 2, 2, 10] + 
  4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[8, 2, 3, 2] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[8, 2, 3, 3] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 2, 3, 4] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[8, 2, 3, 7] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[8, 2, 3, 8] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[8, 2, 3, 9] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[8, 2, 3, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 2, 4, 2] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 2, 4, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 2, 4, 4] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[8, 2, 4, 7] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[8, 2, 4, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 2, 4, 9] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 2, 4, 10] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[8, 2, 7, 2] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[8, 2, 7, 3] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[8, 2, 7, 4] + 
  3*z1^2*(z1 - z2)*z2^2*R[8, 2, 7, 7] + 3*z1^2*(z1 - z2)*z2^2*R[8, 2, 7, 8] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[8, 2, 7, 9] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[8, 2, 7, 10] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[8, 2, 8, 2] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[8, 2, 8, 3] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[8, 2, 8, 4] + 
  3*z1^2*(z1 - z2)*z2^2*R[8, 2, 8, 7] + 3*z1^2*(z1 - z2)*z2^2*R[8, 2, 8, 8] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[8, 2, 8, 9] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[8, 2, 8, 10] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 2, 9, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[8, 2, 9, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 2, 9, 4] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[8, 2, 9, 7] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[8, 2, 9, 8] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[8, 2, 9, 9] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[8, 2, 9, 10] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 2, 10, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[8, 2, 10, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 2, 10, 4] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[8, 2, 10, 7] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[8, 2, 10, 8] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[8, 2, 10, 9] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[8, 2, 10, 10] + 4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[8, 2, 12, 7] - 4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[8, 2, 12, 10] + 4*z1^2*z2*(2 - 2*z1 + z1*z2 - z2^2)*R[8, 3, 2, 2] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[8, 3, 2, 3] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 3, 2, 4] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[8, 3, 2, 7] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[8, 3, 2, 8] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[8, 3, 2, 9] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[8, 3, 2, 10] - 
  4*z1^2*z2*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[8, 3, 3, 2] + 
  16*z1^2*(z1 - z2)*z2^2*R[8, 3, 3, 3] + 8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[8, 3, 3, 4] + 4*z1^2*(z1 - z2)*z2^2*R[8, 3, 3, 7] + 
  4*z1^2*(z1 - z2)*z2^2*R[8, 3, 3, 8] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*
   R[8, 3, 3, 9] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 3, 3, 10] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 3, 4, 2] + 
  8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[8, 3, 4, 3] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 3, 4, 4] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[8, 3, 4, 7] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[8, 3, 4, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 3, 4, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 3, 4, 10] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[8, 3, 7, 2] + 
  4*z1^2*(z1 - z2)*z2^2*R[8, 3, 7, 3] + 4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[8, 3, 7, 4] - 6*z1^2*(z1 - z2)*z2^2*R[8, 3, 7, 7] - 
  6*z1^2*(z1 - z2)*z2^2*R[8, 3, 7, 8] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[8, 3, 8, 2] + 
  4*z1^2*(z1 - z2)*z2^2*R[8, 3, 8, 3] + 4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[8, 3, 8, 4] - 6*z1^2*(z1 - z2)*z2^2*R[8, 3, 8, 7] - 
  6*z1^2*(z1 - z2)*z2^2*R[8, 3, 8, 8] + 2*(-1 + z1)*z1*z2*
   (-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[8, 3, 9, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 3, 9, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 3, 9, 4] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 3, 9, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 3, 9, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 3, 9, 10] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[8, 3, 10, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 3, 10, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 3, 10, 4] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 3, 10, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 3, 10, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 3, 10, 10] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 3, 12, 7] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 3, 12, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 2, 2] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 4, 2, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 2, 4] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[8, 4, 2, 7] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[8, 4, 2, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 4, 2, 9] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 4, 2, 10] - 
  4*z1*(-1 + z2)*z2*(-2*z1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 4, 3, 2] + 
  8*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[8, 4, 3, 3] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 3, 4] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[8, 4, 3, 7] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[8, 4, 3, 8] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 3, 9] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 3, 10] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 4, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 4, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 4, 7] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 4, 8] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 4, 4, 9] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 4, 4, 10] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[8, 4, 7, 2] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[8, 4, 7, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 7, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 7, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 7, 10] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[8, 4, 8, 2] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[8, 4, 8, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 8, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 8, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 8, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 4, 9, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 9, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 4, 9, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[8, 4, 9, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 9, 8] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 4, 10, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 10, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 4, 10, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[8, 4, 10, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 4, 10, 8] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 4, 12, 7] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 4, 12, 10] + 
  2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[8, 7, 2, 2] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[8, 7, 2, 3] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[8, 7, 2, 4] + 
  3*z1^2*(z1 - z2)*z2^2*R[8, 7, 2, 7] + 3*z1^2*(z1 - z2)*z2^2*R[8, 7, 2, 8] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[8, 7, 2, 9] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[8, 7, 2, 10] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[8, 7, 3, 2] + 
  4*z1^2*(z1 - z2)*z2^2*R[8, 7, 3, 3] + 4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[8, 7, 3, 4] - 6*z1^2*(z1 - z2)*z2^2*R[8, 7, 3, 7] - 
  6*z1^2*(z1 - z2)*z2^2*R[8, 7, 3, 8] - 2*z1*(-1 + z2)*z2*
   (-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[8, 7, 4, 2] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[8, 7, 4, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 7, 4, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 7, 4, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 7, 4, 10] + 
  3*z1^2*(z1 - z2)*z2^2*R[8, 7, 7, 2] - 6*z1^2*(z1 - z2)*z2^2*R[8, 7, 7, 3] - 
  3*z1^2*(z1 - z2)*z2^2*R[8, 7, 7, 7] - 3*z1^2*(z1 - z2)*z2^2*R[8, 7, 7, 8] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2 + 3*z1*z2)*R[8, 7, 7, 9] + 
  z2*(1 - z1 - 2*z2 - 3*z1*z2 + 4*z1^3*z2 + z2^2 + 4*z1*z2^2 - 4*z1^2*z2^2)*
   R[8, 7, 7, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 7, 7, 12] + 3*z1^2*(z1 - z2)*z2^2*R[8, 7, 8, 2] - 
  6*z1^2*(z1 - z2)*z2^2*R[8, 7, 8, 3] - 3*z1^2*(z1 - z2)*z2^2*R[8, 7, 8, 7] - 
  3*z1^2*(z1 - z2)*z2^2*R[8, 7, 8, 8] + (-1 + z1)*(1 + z1 - z2)*z2*
   (-1 + z1 + z2 + 3*z1*z2)*R[8, 7, 8, 9] + 
  z2*(1 - z1 - 2*z2 - 3*z1*z2 + 4*z1^3*z2 + z2^2 + 4*z1*z2^2 - 4*z1^2*z2^2)*
   R[8, 7, 8, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 7, 8, 12] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[8, 7, 9, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 7, 9, 4] + 
  z2*(-1 + z1 + z2)*(-2 + z1^2 + 2*z2 - z1*z2)*R[8, 7, 9, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 7, 9, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[8, 7, 9, 9] + (-1 + z1)*(-1 + z2)^2*z2*
   R[8, 7, 9, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 7, 9, 12] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[8, 7, 10, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 7, 10, 4] + 
  z2*(-1 + z1 + z2)*(-2 + z1^2 + 2*z2 - z1*z2)*R[8, 7, 10, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 7, 10, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[8, 7, 10, 9] + (-1 + z1)*(-1 + z2)^2*z2*
   R[8, 7, 10, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 7, 10, 12] + 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[8, 7, 12, 7] - 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[8, 7, 12, 10] + 2*z1^2*z2*(4 - 4*z1 + 7*z1*z2 - 7*z2^2)*R[8, 8, 2, 2] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[8, 8, 2, 3] - 
  2*z1*(-1 + z2)*z2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[8, 8, 2, 4] + 
  3*z1^2*(z1 - z2)*z2^2*R[8, 8, 2, 7] + 3*z1^2*(z1 - z2)*z2^2*R[8, 8, 2, 8] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[8, 8, 2, 9] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[8, 8, 2, 10] - 
  2*z1^2*z2*(2 - 2*z1 + 5*z1*z2 - 5*z2^2)*R[8, 8, 3, 2] + 
  4*z1^2*(z1 - z2)*z2^2*R[8, 8, 3, 3] + 4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*
   R[8, 8, 3, 4] - 6*z1^2*(z1 - z2)*z2^2*R[8, 8, 3, 7] - 
  6*z1^2*(z1 - z2)*z2^2*R[8, 8, 3, 8] - 2*z1*(-1 + z2)*z2*
   (-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[8, 8, 4, 2] + 
  4*z1^2*(-1 + z1 - z2)*(-1 + z2)*z2*R[8, 8, 4, 3] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 8, 4, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 8, 4, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 8, 4, 10] + 
  3*z1^2*(z1 - z2)*z2^2*R[8, 8, 7, 2] - 6*z1^2*(z1 - z2)*z2^2*R[8, 8, 7, 3] - 
  3*z1^2*(z1 - z2)*z2^2*R[8, 8, 7, 7] - 3*z1^2*(z1 - z2)*z2^2*R[8, 8, 7, 8] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2 + 3*z1*z2)*R[8, 8, 7, 9] + 
  z2*(1 - z1 - 2*z2 - 3*z1*z2 + 4*z1^3*z2 + z2^2 + 4*z1*z2^2 - 4*z1^2*z2^2)*
   R[8, 8, 7, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 8, 7, 12] + 3*z1^2*(z1 - z2)*z2^2*R[8, 8, 8, 2] - 
  6*z1^2*(z1 - z2)*z2^2*R[8, 8, 8, 3] - 3*z1^2*(z1 - z2)*z2^2*R[8, 8, 8, 7] - 
  3*z1^2*(z1 - z2)*z2^2*R[8, 8, 8, 8] + (-1 + z1)*(1 + z1 - z2)*z2*
   (-1 + z1 + z2 + 3*z1*z2)*R[8, 8, 8, 9] + 
  z2*(1 - z1 - 2*z2 - 3*z1*z2 + 4*z1^3*z2 + z2^2 + 4*z1*z2^2 - 4*z1^2*z2^2)*
   R[8, 8, 8, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 8, 8, 12] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[8, 8, 9, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 8, 9, 4] + 
  z2*(-1 + z1 + z2)*(-2 + z1^2 + 2*z2 - z1*z2)*R[8, 8, 9, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 8, 9, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[8, 8, 9, 9] + (-1 + z1)*(-1 + z2)^2*z2*
   R[8, 8, 9, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 8, 9, 12] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[8, 8, 10, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 8, 10, 4] + 
  z2*(-1 + z1 + z2)*(-2 + z1^2 + 2*z2 - z1*z2)*R[8, 8, 10, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 8, 10, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[8, 8, 10, 9] + (-1 + z1)*(-1 + z2)^2*z2*
   R[8, 8, 10, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 8, 10, 12] + 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[8, 8, 12, 7] - 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[8, 8, 12, 10] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 9, 2, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[8, 9, 2, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 9, 2, 4] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[8, 9, 2, 7] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[8, 9, 2, 8] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[8, 9, 2, 9] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[8, 9, 2, 10] + 2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*
   R[8, 9, 3, 2] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 9, 3, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 9, 3, 4] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 9, 3, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 9, 3, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 9, 3, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 9, 4, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 9, 4, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 9, 4, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[8, 9, 4, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 9, 4, 8] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[8, 9, 7, 2] + 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 9, 7, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[8, 9, 7, 4] - 
  (-1 + z1)*(1 + z1 - z2)*z2*(2 - 2*z1 - 2*z2 + z1*z2)*R[8, 9, 7, 7] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[8, 9, 7, 8] - 
  (-1 + z1)*z2*(-1 + 2*z1^2 + 2*z2 - z2^2)*R[8, 9, 7, 9] - 
  z1*(-2 + 4*z1 - 2*z1^2 + 2*z2 - z1*z2 - z1^2*z2 - 8*z2^2 + 6*z1^2*z2^2 + 
    8*z2^3 - 6*z1*z2^3)*R[8, 9, 7, 10] + 3*(-1 + z1)*(1 + z1 - z2)*z2*
   (-1 + z1 + z2)*R[8, 9, 7, 12] + (-1 + z1)*z1*z2*
   (-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[8, 9, 8, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 9, 8, 4] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[8, 9, 8, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 9, 8, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[8, 9, 8, 9] - 
  (-1 + z1)*z2*(1 - 2*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*
   R[8, 9, 8, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 9, 8, 12] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[8, 9, 9, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 9, 9, 3] - 
  (-1 + z1)*z2*(2 - 3*z1^2 - 4*z2 + 4*z1*z2 + 4*z1^2*z2 + 2*z2^2 - 4*z1*z2^2)*
   R[8, 9, 9, 7] + (-1 + z1)*z1^2*z2*R[8, 9, 9, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 9, 9, 9] + 
  (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 3*z2^2 - 4*z1*z2^2)*
   R[8, 9, 9, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 9, 9, 12] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[8, 9, 10, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 9, 10, 3] - 
  (-2*z1 + 4*z1^2 - 2*z1^3 - z2 + 3*z1*z2 - 2*z1^3*z2 + 2*z2^2 - 6*z1*z2^2 + 
    2*z1^3*z2^2 - z2^3 + 5*z1*z2^3 - 2*z1^2*z2^3)*R[8, 9, 10, 7] + 
  (-1 + z1)*z2*(-2 + z1^2 + 4*z2 - 2*z2^2)*R[8, 9, 10, 8] + 
  (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 3*z2^2 - 4*z1*z2^2)*
   R[8, 9, 10, 9] + 3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*
   R[8, 9, 10, 10] - 3*(-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 9, 10, 12] - 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[8, 9, 12, 7] + 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[8, 9, 12, 10] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 10, 2, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[8, 10, 2, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 10, 2, 4] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[8, 10, 2, 7] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[8, 10, 2, 8] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[8, 10, 2, 9] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[8, 10, 2, 10] + 2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*
   R[8, 10, 3, 2] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 10, 3, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 10, 3, 4] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 10, 3, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 10, 3, 9] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 10, 3, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[8, 10, 4, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 10, 4, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 10, 4, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[8, 10, 4, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 10, 4, 8] - 
  (-1 + z1)*z2*(4 - 3*z1^2 - 8*z2 + 5*z1*z2 + 5*z1^2*z2 + 4*z2^2 - 5*z1*z2^2)*
   R[8, 10, 7, 2] + 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 10, 7, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-2 + z1^2 + 2*z2 - z1*z2)*R[8, 10, 7, 4] + 
  z2*(-1 + z1 + z2)*(-2 + z1^2 + 2*z2 - z1*z2)*R[8, 10, 7, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 10, 7, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[8, 10, 7, 9] - 
  (-1 + z1)*z2*(3 - 4*z1^2 - 6*z2 + 8*z1*z2 + 8*z1^2*z2 + 3*z2^2 - 8*z1*z2^2)*
   R[8, 10, 7, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 10, 7, 12] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[8, 10, 8, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 10, 8, 4] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 10, 8, 7] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[8, 10, 8, 8] - 
  (-1 + z1)*z2*(-1 + 2*z1^2 + 2*z2 - z2^2)*R[8, 10, 8, 9] - 
  (-2*z1 + 4*z1^2 - 2*z1^3 + 2*z2 - 3*z1^2*z2 + z1^3*z2 - 4*z2^2 + 
    2*z1^3*z2^2 + 2*z2^3 + 2*z1*z2^3 - 2*z1^2*z2^3)*R[8, 10, 8, 10] + 
  3*(-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[8, 10, 8, 12] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[8, 10, 9, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 10, 9, 3] - 
  (-2*z1 + 4*z1^2 - 2*z1^3 - z2 + 3*z1*z2 - 2*z1^3*z2 + 2*z2^2 - 6*z1*z2^2 + 
    2*z1^3*z2^2 - z2^3 + 5*z1*z2^3 - 2*z1^2*z2^3)*R[8, 10, 9, 7] + 
  (-1 + z1)*z2*(-2 + z1^2 + 4*z2 - 2*z2^2)*R[8, 10, 9, 8] + 
  (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 3*z2^2 - 4*z1*z2^2)*
   R[8, 10, 9, 9] + 3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*
   R[8, 10, 9, 10] - 3*(-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 10, 9, 12] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[8, 10, 10, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[8, 10, 10, 3] - 
  (-1 + z1)*z2*(2 - 3*z1^2 - 4*z2 + 4*z1*z2 + 4*z1^2*z2 + 2*z2^2 - 4*z1*z2^2)*
   R[8, 10, 10, 7] + (-1 + z1)*z1^2*z2*R[8, 10, 10, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 10, 10, 9] + 
  (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 3*z2^2 - 4*z1*z2^2)*
   R[8, 10, 10, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[8, 10, 10, 12] - 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[8, 10, 12, 7] + 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[8, 10, 12, 10] + 4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[8, 12, 2, 7] - 4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[8, 12, 2, 10] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 12, 3, 7] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 12, 3, 10] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 12, 4, 7] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 12, 4, 10] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[8, 12, 7, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 12, 7, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 12, 7, 4] + 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[8, 12, 7, 7] + 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[8, 12, 7, 10] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[8, 12, 10, 2] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[8, 12, 10, 3] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[8, 12, 10, 4] - 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[8, 12, 10, 7] - 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[8, 12, 10, 10] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[8, 12, 12, 7] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[8, 12, 12, 10] + 
  8*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 2, 2, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 2, 2, 3] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[9, 2, 2, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 2, 2, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 2, 2, 8] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[9, 2, 2, 9] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[9, 2, 2, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 2, 3, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 2, 3, 3] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[9, 2, 3, 4] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 2, 3, 7] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 2, 3, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[9, 2, 3, 9] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[9, 2, 3, 10] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[9, 2, 4, 2] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[9, 2, 4, 3] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[9, 2, 4, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 2, 4, 7] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 2, 4, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[9, 2, 4, 9] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[9, 2, 4, 10] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 2, 7, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 2, 7, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 2, 7, 4] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[9, 2, 7, 7] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[9, 2, 7, 8] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 2, 7, 9] - 
  (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*
   R[9, 2, 7, 10] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 2, 8, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 2, 8, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 2, 8, 4] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[9, 2, 8, 7] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[9, 2, 8, 8] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 2, 8, 9] - 
  (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*
   R[9, 2, 8, 10] + 2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*
   R[9, 2, 9, 2] - 2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*
   R[9, 2, 9, 3] - 2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*
   R[9, 2, 9, 4] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[9, 2, 9, 7] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[9, 2, 9, 8] + 3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 2, 9, 9] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 2, 9, 10] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[9, 2, 10, 2] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[9, 2, 10, 3] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[9, 2, 10, 4] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 2, 10, 7] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 2, 10, 8] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 2, 10, 9] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 2, 10, 10] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 2, 12, 7] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 2, 12, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 2, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 2, 3] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[9, 3, 2, 4] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 3, 2, 7] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 3, 2, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[9, 3, 2, 9] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[9, 3, 2, 10] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 3, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 3, 4] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 3, 3, 7] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 3, 3, 8] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 3, 9] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 3, 10] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[9, 3, 4, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 4, 3] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 3, 4, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 4, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 4, 8] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 3, 4, 9] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 3, 4, 10] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 3, 7, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 3, 7, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 7, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 7, 9] + 
  2*(-1 + z1)*z1*z2*(z1 + z2 + z1*z2 - z2^2)*R[9, 3, 7, 10] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 3, 8, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 3, 8, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 8, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 8, 9] + 
  2*(-1 + z1)*z1*z2*(z1 + z2 + z1*z2 - z2^2)*R[9, 3, 8, 10] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[9, 3, 9, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 9, 3] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 3, 9, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 9, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 9, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[9, 3, 10, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 10, 3] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 3, 10, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 10, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 3, 10, 8] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 3, 12, 7] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 3, 12, 10] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[9, 4, 2, 2] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[9, 4, 2, 3] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[9, 4, 2, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 4, 2, 7] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 4, 2, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[9, 4, 2, 9] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[9, 4, 2, 10] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[9, 4, 3, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 4, 3, 3] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 4, 3, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 4, 3, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 4, 3, 8] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 4, 3, 9] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 4, 3, 10] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[9, 4, 4, 2] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 4, 4, 3] + 
  16*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 4, 4, 4] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 4, 4, 7] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 4, 4, 8] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 4, 4, 9] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 4, 4, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 4, 7, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 4, 7, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 4, 7, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 4, 7, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 4, 7, 8] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 4, 7, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 4, 8, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 4, 8, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 4, 8, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 4, 8, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 4, 8, 8] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 4, 8, 10] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[9, 4, 9, 2] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 4, 9, 3] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 4, 9, 4] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 4, 9, 9] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 4, 9, 10] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[9, 4, 10, 2] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 4, 10, 3] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 4, 10, 4] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 4, 10, 9] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 4, 10, 10] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 4, 12, 7] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 4, 12, 10] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 7, 2, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 7, 2, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 7, 2, 4] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[9, 7, 2, 7] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[9, 7, 2, 8] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 7, 2, 9] - 
  (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*
   R[9, 7, 2, 10] + 2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*
   R[9, 7, 3, 2] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 7, 3, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 7, 3, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 7, 3, 9] + 
  2*(-1 + z1)*z1*z2*(z1 + z2 + z1*z2 - z2^2)*R[9, 7, 3, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 7, 4, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 7, 4, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 7, 4, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 7, 4, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 7, 4, 8] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 7, 4, 10] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[9, 7, 7, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 7, 7, 4] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[9, 7, 7, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 7, 7, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[9, 7, 7, 9] - 
  (-1 + z1)*z2*(1 - 2*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*
   R[9, 7, 7, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[9, 7, 7, 12] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[9, 7, 8, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 7, 8, 4] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 7, 8, 7] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[9, 7, 8, 8] - 
  (-1 + z1)*z2*(-1 + 2*z1^2 + 2*z2 - z2^2)*R[9, 7, 8, 9] - 
  (-2*z1 + 4*z1^2 - 2*z1^3 + 2*z2 - 3*z1^2*z2 + z1^3*z2 - 4*z2^2 + 
    2*z1^3*z2^2 + 2*z2^3 + 2*z1*z2^3 - 2*z1^2*z2^3)*R[9, 7, 8, 10] + 
  3*(-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[9, 7, 8, 12] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 7, 9, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 7, 9, 3] - 
  (-2*z1 + 4*z1^2 - 2*z1^3 - z2 + 3*z1*z2 - 2*z1^3*z2 + 2*z2^2 - 6*z1*z2^2 + 
    2*z1^3*z2^2 - z2^3 + 5*z1*z2^3 - 2*z1^2*z2^3)*R[9, 7, 9, 7] + 
  (-1 + z1)*z2*(-2 + z1^2 + 4*z2 - 2*z2^2)*R[9, 7, 9, 8] + 
  (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 3*z2^2 - 4*z1*z2^2)*
   R[9, 7, 9, 9] + 3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 7, 9, 10] - 
  3*(-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[9, 7, 9, 12] - 
  (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*
   R[9, 7, 10, 2] + 2*(-1 + z1)*z1*z2*(z1 + z2 + z1*z2 - z2^2)*
   R[9, 7, 10, 3] + 4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 7, 10, 4] - 
  (-1 + z1)*z2*(4 - 5*z1^2 - 8*z2 + 8*z1*z2 + 8*z1^2*z2 + 4*z2^2 - 8*z1*z2^2)*
   R[9, 7, 10, 7] + (-1 + z1)*z1^2*z2*R[9, 7, 10, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 7, 10, 9] - 
  (-1 + z1)*(-1 + z1 + z2)*(z1 + z2 + z1*z2 - z2^2)*R[9, 7, 10, 10] - 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[9, 7, 10, 12] + 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 7, 12, 7] - 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 7, 12, 10] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 8, 2, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[9, 8, 2, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 8, 2, 4] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[9, 8, 2, 7] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[9, 8, 2, 8] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 8, 2, 9] - 
  (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*
   R[9, 8, 2, 10] + 2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*
   R[9, 8, 3, 2] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 8, 3, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 8, 3, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 8, 3, 9] + 
  2*(-1 + z1)*z1*z2*(z1 + z2 + z1*z2 - z2^2)*R[9, 8, 3, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[9, 8, 4, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 8, 4, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 8, 4, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 8, 4, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 8, 4, 8] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 8, 4, 10] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[9, 8, 7, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 8, 7, 4] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 8, 7, 7] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[9, 8, 7, 8] - 
  (-1 + z1)*z2*(-1 + 2*z1^2 + 2*z2 - z2^2)*R[9, 8, 7, 9] - 
  (-2*z1 + 4*z1^2 - 2*z1^3 + 2*z2 - 3*z1^2*z2 + z1^3*z2 - 4*z2^2 + 
    2*z1^3*z2^2 + 2*z2^3 + 2*z1*z2^3 - 2*z1^2*z2^3)*R[9, 8, 7, 10] + 
  3*(-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[9, 8, 7, 12] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[9, 8, 8, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 8, 8, 4] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[9, 8, 8, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 8, 8, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[9, 8, 8, 9] - 
  (-1 + z1)*z2*(1 - 2*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*
   R[9, 8, 8, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[9, 8, 8, 12] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[9, 8, 9, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 8, 9, 3] - 
  (-1 + z1)*z2*(2 - 3*z1^2 - 4*z2 + 4*z1*z2 + 4*z1^2*z2 + 2*z2^2 - 4*z1*z2^2)*
   R[9, 8, 9, 7] + (-1 + z1)*z1^2*z2*R[9, 8, 9, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 8, 9, 9] + 
  (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 3*z2^2 - 4*z1*z2^2)*
   R[9, 8, 9, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[9, 8, 9, 12] - (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 
    2*z2^2 - 5*z1*z2^2)*R[9, 8, 10, 2] + 2*(-1 + z1)*z1*z2*
   (z1 + z2 + z1*z2 - z2^2)*R[9, 8, 10, 3] + 4*(-1 + z1)^2*(1 + z1 - z2)*
   (-1 + z2)*z2*R[9, 8, 10, 4] - (-1 + z2)*(2*z1 - 4*z1^2 + 2*z1^3 + 3*z2 - 
    3*z1*z2 - 6*z1^2*z2 + 6*z1^3*z2 - 3*z2^2 + 11*z1*z2^2 - 6*z1^2*z2^2)*
   R[9, 8, 10, 7] + (-1 + z1)*z2*(-2 + z1^2 + 4*z2 - 2*z2^2)*R[9, 8, 10, 8] + 
  (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 3*z2^2 - 4*z1*z2^2)*
   R[9, 8, 10, 9] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2 + z1*z2)*
   R[9, 8, 10, 10] - 3*(-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[9, 8, 10, 12] + 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[9, 8, 12, 7] - 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[9, 8, 12, 10] + 2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 
    7*z1*z2)*R[9, 9, 2, 2] - 2*(-1 + z1)*z1*(-1 + z2)*
   (2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[9, 9, 2, 3] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[9, 9, 2, 4] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 9, 2, 7] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 9, 2, 8] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 2, 9] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 2, 10] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[9, 9, 3, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 9, 3, 3] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 9, 3, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 9, 3, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 9, 3, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[9, 9, 4, 2] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 9, 4, 3] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 4, 4] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 4, 9] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 4, 10] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 9, 7, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 9, 7, 3] + 
  (-1 + z1)*z1^2*z2*R[9, 9, 7, 7] + (-1 + z1)*z1^2*z2*R[9, 9, 7, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 9, 7, 9] - 
  (-1 + z1)*(-1 + z1 + z2)*(z1 + z2 + z1*z2 - z2^2)*R[9, 9, 7, 10] - 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[9, 9, 7, 12] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 9, 8, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 9, 8, 3] + 
  (-1 + z1)*z1^2*z2*R[9, 9, 8, 7] + (-1 + z1)*z1^2*z2*R[9, 9, 8, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 9, 8, 9] - 
  (-1 + z1)*(-1 + z1 + z2)*(z1 + z2 + z1*z2 - z2^2)*R[9, 9, 8, 10] - 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[9, 9, 8, 12] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 9, 2] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 9, 4] + 
  (-1 + z1)*(z1 - z1^2 + 4*z2 - z1*z2 - 4*z1^2*z2 - 8*z2^2 + 4*z1*z2^2 + 
    4*z1^2*z2^2 + 4*z2^3 - 4*z1*z2^3)*R[9, 9, 9, 7] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(4 - 4*z1 - 4*z2 + 3*z1*z2)*R[9, 9, 9, 8] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 9, 9] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 9, 10] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[9, 9, 9, 12] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 10, 2] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 10, 4] + 
  (-1 + z1)*(z1 - z1^2 + 4*z2 - z1*z2 - 4*z1^2*z2 - 8*z2^2 + 4*z1*z2^2 + 
    4*z1^2*z2^2 + 4*z2^3 - 4*z1*z2^3)*R[9, 9, 10, 7] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(4 - 4*z1 - 4*z2 + 3*z1*z2)*R[9, 9, 10, 8] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 10, 9] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 9, 10, 10] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[9, 9, 10, 12] - 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 9, 12, 7] + 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 9, 12, 10] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[9, 10, 2, 2] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[9, 10, 2, 3] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[9, 10, 2, 4] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 10, 2, 7] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 10, 2, 8] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 2, 9] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 2, 10] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[9, 10, 3, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 10, 3, 3] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 10, 3, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 10, 3, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 10, 3, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[9, 10, 4, 2] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[9, 10, 4, 3] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 4, 4] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 4, 9] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 4, 10] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 10, 7, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 10, 7, 3] + 
  (-1 + z1)*z1^2*z2*R[9, 10, 7, 7] + (-1 + z1)*z1^2*z2*R[9, 10, 7, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 10, 7, 9] - 
  (-1 + z1)*(-1 + z1 + z2)*(z1 + z2 + z1*z2 - z2^2)*R[9, 10, 7, 10] - 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[9, 10, 7, 12] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[9, 10, 8, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[9, 10, 8, 3] + 
  (-1 + z1)*z1^2*z2*R[9, 10, 8, 7] + (-1 + z1)*z1^2*z2*R[9, 10, 8, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 10, 8, 9] - 
  (-1 + z1)*(-1 + z1 + z2)*(z1 + z2 + z1*z2 - z2^2)*R[9, 10, 8, 10] - 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[9, 10, 8, 12] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 9, 2] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 9, 4] + 
  (-1 + z1)*(z1 - z1^2 + 4*z2 - z1*z2 - 4*z1^2*z2 - 8*z2^2 + 4*z1*z2^2 + 
    4*z1^2*z2^2 + 4*z2^3 - 4*z1*z2^3)*R[9, 10, 9, 7] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(4 - 4*z1 - 4*z2 + 3*z1*z2)*R[9, 10, 9, 8] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 9, 9] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 9, 10] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[9, 10, 9, 12] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 10, 2] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 10, 4] + 
  (-1 + z1)*(z1 - z1^2 + 4*z2 - z1*z2 - 4*z1^2*z2 - 8*z2^2 + 4*z1*z2^2 + 
    4*z1^2*z2^2 + 4*z2^3 - 4*z1*z2^3)*R[9, 10, 10, 7] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(4 - 4*z1 - 4*z2 + 3*z1*z2)*R[9, 10, 10, 8] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 10, 9] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[9, 10, 10, 10] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[9, 10, 10, 12] - 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 10, 12, 7] + 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 10, 12, 10] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 12, 2, 7] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 12, 2, 10] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 12, 3, 7] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 12, 3, 10] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 12, 4, 7] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 12, 4, 10] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 12, 7, 2] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 12, 7, 3] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 12, 7, 4] - 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 12, 7, 7] - 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 12, 7, 10] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 12, 10, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[9, 12, 10, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[9, 12, 10, 4] + 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 12, 10, 7] + 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 12, 10, 10] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 12, 12, 7] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[9, 12, 12, 10] + 
  8*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 2, 2, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 2, 2, 3] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[10, 2, 2, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 2, 2, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 2, 2, 8] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[10, 2, 2, 9] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[10, 2, 2, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 2, 3, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 2, 3, 3] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[10, 2, 3, 4] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 2, 3, 7] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 2, 3, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[10, 2, 3, 9] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[10, 2, 3, 10] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[10, 2, 4, 2] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[10, 2, 4, 3] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[10, 2, 4, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 2, 4, 7] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 2, 4, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[10, 2, 4, 9] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[10, 2, 4, 10] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 2, 7, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 2, 7, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 2, 7, 4] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[10, 2, 7, 7] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[10, 2, 7, 8] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 2, 7, 9] - 
  (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*
   R[10, 2, 7, 10] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 2, 8, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 2, 8, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 2, 8, 4] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[10, 2, 8, 7] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[10, 2, 8, 8] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 2, 8, 9] - 
  (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*
   R[10, 2, 8, 10] + 2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 
    7*z1*z2)*R[10, 2, 9, 2] - 2*(-1 + z1)*z1*(-1 + z2)*
   (2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[10, 2, 9, 3] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[10, 2, 9, 4] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 2, 9, 7] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 2, 9, 8] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 2, 9, 9] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 2, 9, 10] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[10, 2, 10, 2] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[10, 2, 10, 3] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[10, 2, 10, 4] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 2, 10, 7] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 2, 10, 8] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 2, 10, 9] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 2, 10, 10] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 2, 12, 7] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 2, 12, 10] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 2, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 2, 3] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[10, 3, 2, 4] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 3, 2, 7] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 3, 2, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[10, 3, 2, 9] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[10, 3, 2, 10] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 3, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 3, 4] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 3, 3, 7] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 3, 3, 8] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 3, 9] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 3, 10] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[10, 3, 4, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 4, 3] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 3, 4, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 4, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 4, 8] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 3, 4, 9] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 3, 4, 10] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 3, 7, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 3, 7, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 7, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 7, 9] + 
  2*(-1 + z1)*z1*z2*(z1 + z2 + z1*z2 - z2^2)*R[10, 3, 7, 10] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 3, 8, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 3, 8, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 8, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 8, 9] + 
  2*(-1 + z1)*z1*z2*(z1 + z2 + z1*z2 - z2^2)*R[10, 3, 8, 10] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[10, 3, 9, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 9, 3] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 3, 9, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 9, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 9, 8] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[10, 3, 10, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 10, 3] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 3, 10, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 10, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 3, 10, 8] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 3, 12, 7] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 3, 12, 10] + 
  4*(-1 + z1)*(-1 + z2)^2*(-z1 + z1^2 - z2 - z1*z2)*R[10, 4, 2, 2] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[10, 4, 2, 3] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[10, 4, 2, 4] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 4, 2, 7] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 4, 2, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[10, 4, 2, 9] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[10, 4, 2, 10] - 
  4*(-1 + z1)*z1*(-1 + z2)*(1 - z1 + 2*z1*z2 - 2*z2^2)*R[10, 4, 3, 2] + 
  8*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 4, 3, 3] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 4, 3, 4] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 4, 3, 7] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 4, 3, 8] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 4, 3, 9] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 4, 3, 10] - 
  4*(-1 + z1)*(-1 + z2)^2*(-3*z1 + 3*z1^2 + z2 - 3*z1*z2)*R[10, 4, 4, 2] + 
  8*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 4, 4, 3] + 
  16*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 4, 4, 4] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 4, 4, 7] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 4, 4, 8] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 4, 4, 9] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 4, 4, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 4, 7, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 4, 7, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 4, 7, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 4, 7, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 4, 7, 8] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 4, 7, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 4, 8, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 4, 8, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 4, 8, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 4, 8, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 4, 8, 8] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 4, 8, 10] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[10, 4, 9, 2] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 4, 9, 3] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 4, 9, 4] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 4, 9, 9] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 4, 9, 10] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[10, 4, 10, 2] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 4, 10, 3] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 4, 10, 4] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 4, 10, 9] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 4, 10, 10] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 4, 12, 7] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 4, 12, 10] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 7, 2, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 7, 2, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 7, 2, 4] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[10, 7, 2, 7] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[10, 7, 2, 8] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 7, 2, 9] - 
  (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*
   R[10, 7, 2, 10] + 2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*
   R[10, 7, 3, 2] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 7, 3, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 7, 3, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 7, 3, 9] + 
  2*(-1 + z1)*z1*z2*(z1 + z2 + z1*z2 - z2^2)*R[10, 7, 3, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 7, 4, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 7, 4, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 7, 4, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 7, 4, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 7, 4, 8] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 7, 4, 10] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[10, 7, 7, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 7, 7, 4] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[10, 7, 7, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 7, 7, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[10, 7, 7, 9] - 
  (-1 + z1)*z2*(1 - 2*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*
   R[10, 7, 7, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[10, 7, 7, 12] + (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*
   R[10, 7, 8, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 7, 8, 4] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 7, 8, 7] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[10, 7, 8, 8] - 
  (-1 + z1)*z2*(-1 + 2*z1^2 + 2*z2 - z2^2)*R[10, 7, 8, 9] - 
  (-2*z1 + 4*z1^2 - 2*z1^3 + 2*z2 - 3*z1^2*z2 + z1^3*z2 - 4*z2^2 + 
    2*z1^3*z2^2 + 2*z2^3 + 2*z1*z2^3 - 2*z1^2*z2^3)*R[10, 7, 8, 10] + 
  3*(-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[10, 7, 8, 12] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 7, 9, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 7, 9, 3] - 
  (-2*z1 + 4*z1^2 - 2*z1^3 - z2 + 3*z1*z2 - 2*z1^3*z2 + 2*z2^2 - 6*z1*z2^2 + 
    2*z1^3*z2^2 - z2^3 + 5*z1*z2^3 - 2*z1^2*z2^3)*R[10, 7, 9, 7] + 
  (-1 + z1)*z2*(-2 + z1^2 + 4*z2 - 2*z2^2)*R[10, 7, 9, 8] + 
  (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 3*z2^2 - 4*z1*z2^2)*
   R[10, 7, 9, 9] + 3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*
   R[10, 7, 9, 10] - 3*(-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[10, 7, 9, 12] - (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 
    2*z2^2 - 5*z1*z2^2)*R[10, 7, 10, 2] + 2*(-1 + z1)*z1*z2*
   (z1 + z2 + z1*z2 - z2^2)*R[10, 7, 10, 3] + 4*(-1 + z1)^2*(1 + z1 - z2)*
   (-1 + z2)*z2*R[10, 7, 10, 4] - (-1 + z1)*z2*(4 - 5*z1^2 - 8*z2 + 8*z1*z2 + 
    8*z1^2*z2 + 4*z2^2 - 8*z1*z2^2)*R[10, 7, 10, 7] + 
  (-1 + z1)*z1^2*z2*R[10, 7, 10, 8] + 3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*
   z2*R[10, 7, 10, 9] - (-1 + z1)*(-1 + z1 + z2)*(z1 + z2 + z1*z2 - z2^2)*
   R[10, 7, 10, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[10, 7, 10, 12] + 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[10, 7, 12, 7] - 2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*
   R[10, 7, 12, 10] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 8, 2, 2] + 
  2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*R[10, 8, 2, 3] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 8, 2, 4] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[10, 8, 2, 7] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[10, 8, 2, 8] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 8, 2, 9] - 
  (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 2*z2^2 - 5*z1*z2^2)*
   R[10, 8, 2, 10] + 2*(-1 + z1)*z1*z2*(-z1 + 2*z2 + 2*z1*z2 - 2*z2^2)*
   R[10, 8, 3, 2] - 4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 8, 3, 3] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 8, 3, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 8, 3, 9] + 
  2*(-1 + z1)*z1*z2*(z1 + z2 + z1*z2 - z2^2)*R[10, 8, 3, 10] + 
  2*(-1 + z1)*(-1 + z2)*z2*(-1 + 2*z1^2 + z2 - 2*z1*z2)*R[10, 8, 4, 2] - 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 8, 4, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 8, 4, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 8, 4, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 8, 4, 8] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 8, 4, 10] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[10, 8, 7, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 8, 7, 4] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 8, 7, 7] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[10, 8, 7, 8] - 
  (-1 + z1)*z2*(-1 + 2*z1^2 + 2*z2 - z2^2)*R[10, 8, 7, 9] - 
  (-2*z1 + 4*z1^2 - 2*z1^3 + 2*z2 - 3*z1^2*z2 + z1^3*z2 - 4*z2^2 + 
    2*z1^3*z2^2 + 2*z2^3 + 2*z1*z2^3 - 2*z1^2*z2^3)*R[10, 8, 7, 10] + 
  3*(-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[10, 8, 7, 12] + 
  (-1 + z1)*z1*z2*(-z1 + 3*z2 + 3*z1*z2 - 3*z2^2)*R[10, 8, 8, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 8, 8, 4] + 
  z1*z2*(z1 - z1^2 - 5*z2 + 4*z1^2*z2 + 5*z2^2 - 4*z1*z2^2)*R[10, 8, 8, 7] + 
  3*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 8, 8, 8] + 
  (-1 + z1)*(-1 + z2)^2*z2*R[10, 8, 8, 9] - 
  (-1 + z1)*z2*(1 - 2*z1^2 - 2*z2 + 4*z1*z2 + 4*z1^2*z2 + z2^2 - 4*z1*z2^2)*
   R[10, 8, 8, 10] + (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[10, 8, 8, 12] + (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*
   R[10, 8, 9, 2] - 2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 8, 9, 3] - 
  (-1 + z1)*z2*(2 - 3*z1^2 - 4*z2 + 4*z1*z2 + 4*z1^2*z2 + 2*z2^2 - 4*z1*z2^2)*
   R[10, 8, 9, 7] + (-1 + z1)*z1^2*z2*R[10, 8, 9, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 8, 9, 9] + 
  (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 3*z2^2 - 4*z1*z2^2)*
   R[10, 8, 9, 10] - (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*
   R[10, 8, 9, 12] - (-1 + z1)*z2*(2 - z1^2 - 4*z2 + 5*z1*z2 + 5*z1^2*z2 + 
    2*z2^2 - 5*z1*z2^2)*R[10, 8, 10, 2] + 2*(-1 + z1)*z1*z2*
   (z1 + z2 + z1*z2 - z2^2)*R[10, 8, 10, 3] + 4*(-1 + z1)^2*(1 + z1 - z2)*
   (-1 + z2)*z2*R[10, 8, 10, 4] - (-1 + z2)*(2*z1 - 4*z1^2 + 2*z1^3 + 3*z2 - 
    3*z1*z2 - 6*z1^2*z2 + 6*z1^3*z2 - 3*z2^2 + 11*z1*z2^2 - 6*z1^2*z2^2)*
   R[10, 8, 10, 7] + (-1 + z1)*z2*(-2 + z1^2 + 4*z2 - 2*z2^2)*
   R[10, 8, 10, 8] + (-1 + z1)*(-1 + z2)*(-z1 + z1^2 - 3*z2 + 4*z1^2*z2 + 
    3*z2^2 - 4*z1*z2^2)*R[10, 8, 10, 9] - (-1 + z1)*(1 + z1 - z2)*z2*
   (-1 + z1 + z2 + z1*z2)*R[10, 8, 10, 10] - 3*(-1 + z1)*(1 + z1 - z2)*z2*
   (-1 + z1 + z2)*R[10, 8, 10, 12] + 2*(-1 + z1)*(1 + z1 - z2)*z2*
   (1 - z1 - z2 + 2*z1*z2)*R[10, 8, 12, 7] - 2*(-1 + z1)*(1 + z1 - z2)*z2*
   (1 - z1 - z2 + 2*z1*z2)*R[10, 8, 12, 10] + 2*(-1 + z1)*(-1 + z2)^2*
   (-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[10, 9, 2, 2] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[10, 9, 2, 3] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[10, 9, 2, 4] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 9, 2, 7] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 9, 2, 8] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 2, 9] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 2, 10] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[10, 9, 3, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 9, 3, 3] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 9, 3, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 9, 3, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 9, 3, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[10, 9, 4, 2] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 9, 4, 3] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 4, 4] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 4, 9] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 4, 10] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 9, 7, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 9, 7, 3] + 
  (-1 + z1)*z1^2*z2*R[10, 9, 7, 7] + (-1 + z1)*z1^2*z2*R[10, 9, 7, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 9, 7, 9] - 
  (-1 + z1)*(-1 + z1 + z2)*(z1 + z2 + z1*z2 - z2^2)*R[10, 9, 7, 10] - 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[10, 9, 7, 12] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 9, 8, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 9, 8, 3] + 
  (-1 + z1)*z1^2*z2*R[10, 9, 8, 7] + (-1 + z1)*z1^2*z2*R[10, 9, 8, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 9, 8, 9] - 
  (-1 + z1)*(-1 + z1 + z2)*(z1 + z2 + z1*z2 - z2^2)*R[10, 9, 8, 10] - 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[10, 9, 8, 12] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 9, 2] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 9, 4] + 
  (-1 + z1)*(z1 - z1^2 + 4*z2 - z1*z2 - 4*z1^2*z2 - 8*z2^2 + 4*z1*z2^2 + 
    4*z1^2*z2^2 + 4*z2^3 - 4*z1*z2^3)*R[10, 9, 9, 7] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(4 - 4*z1 - 4*z2 + 3*z1*z2)*R[10, 9, 9, 8] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 9, 9] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 9, 10] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[10, 9, 9, 12] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 10, 2] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 10, 4] + 
  (-1 + z1)*(z1 - z1^2 + 4*z2 - z1*z2 - 4*z1^2*z2 - 8*z2^2 + 4*z1*z2^2 + 
    4*z1^2*z2^2 + 4*z2^3 - 4*z1*z2^3)*R[10, 9, 10, 7] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(4 - 4*z1 - 4*z2 + 3*z1*z2)*R[10, 9, 10, 8] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 10, 9] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 9, 10, 10] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[10, 9, 10, 12] - 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 9, 12, 7] + 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 9, 12, 10] + 
  2*(-1 + z1)*(-1 + z2)^2*(-7*z1 + 7*z1^2 + 3*z2 - 7*z1*z2)*R[10, 10, 2, 2] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[10, 10, 2, 3] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[10, 10, 2, 4] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 10, 2, 7] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 10, 2, 8] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 2, 9] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 2, 10] - 
  2*(-1 + z1)*z1*(-1 + z2)*(2 - 2*z1 + 3*z1*z2 - 3*z2^2)*R[10, 10, 3, 2] + 
  4*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 10, 3, 3] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 10, 3, 4] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 10, 3, 7] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 10, 3, 8] - 
  2*(-1 + z1)*(-1 + z2)^2*(-5*z1 + 5*z1^2 + 3*z2 - 5*z1*z2)*R[10, 10, 4, 2] + 
  4*(-1 + z1)*z1*(-1 + z1 - z2)*(-1 + z2)^2*R[10, 10, 4, 3] + 
  4*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 4, 4] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 4, 9] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 4, 10] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 10, 7, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 10, 7, 3] + 
  (-1 + z1)*z1^2*z2*R[10, 10, 7, 7] + (-1 + z1)*z1^2*z2*R[10, 10, 7, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 10, 7, 9] - 
  (-1 + z1)*(-1 + z1 + z2)*(z1 + z2 + z1*z2 - z2^2)*R[10, 10, 7, 10] - 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[10, 10, 7, 12] + 
  (-1 + z1)*(-1 + z2)*z2*(-2 + 3*z1^2 + 2*z2 - 3*z1*z2)*R[10, 10, 8, 2] - 
  2*(-1 + z1)*z1*(z1 - z2)*(-1 + z2)*z2*R[10, 10, 8, 3] + 
  (-1 + z1)*z1^2*z2*R[10, 10, 8, 7] + (-1 + z1)*z1^2*z2*R[10, 10, 8, 8] + 
  3*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 10, 8, 9] - 
  (-1 + z1)*(-1 + z1 + z2)*(z1 + z2 + z1*z2 - z2^2)*R[10, 10, 8, 10] - 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[10, 10, 8, 12] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 9, 2] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 9, 4] + 
  (-1 + z1)*(z1 - z1^2 + 4*z2 - z1*z2 - 4*z1^2*z2 - 8*z2^2 + 4*z1*z2^2 + 
    4*z1^2*z2^2 + 4*z2^3 - 4*z1*z2^3)*R[10, 10, 9, 7] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(4 - 4*z1 - 4*z2 + 3*z1*z2)*R[10, 10, 9, 8] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 9, 9] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 9, 10] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[10, 10, 9, 12] + 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 10, 2] - 
  6*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 10, 4] + 
  (-1 + z1)*(z1 - z1^2 + 4*z2 - z1*z2 - 4*z1^2*z2 - 8*z2^2 + 4*z1*z2^2 + 
    4*z1^2*z2^2 + 4*z2^3 - 4*z1*z2^3)*R[10, 10, 10, 7] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(4 - 4*z1 - 4*z2 + 3*z1*z2)*R[10, 10, 10, 8] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 10, 9] - 
  3*(-1 + z1)^2*(z1 - z2)*(-1 + z2)^2*R[10, 10, 10, 10] + 
  (-1 + z1)*(1 + z1 - z2)*z2*(-1 + z1 + z2)*R[10, 10, 10, 12] - 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 10, 12, 7] + 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 10, 12, 10] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 12, 2, 7] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 12, 2, 10] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 12, 3, 7] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 12, 3, 10] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 12, 4, 7] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 12, 4, 10] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 12, 7, 2] + 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 12, 7, 3] + 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 12, 7, 4] - 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 12, 7, 7] - 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 12, 7, 10] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 12, 10, 2] - 
  4*(-1 + z1)*z1*(1 + z1 - z2)*z2^2*R[10, 12, 10, 3] - 
  4*(-1 + z1)^2*(1 + z1 - z2)*(-1 + z2)*z2*R[10, 12, 10, 4] + 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 12, 10, 7] + 
  2*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 12, 10, 10] - 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 12, 12, 7] + 
  4*(-1 + z1)*(1 + z1 - z2)*z2*(1 - z1 - z2 + 2*z1*z2)*R[10, 12, 12, 10])


==> anc/rational_basis.txt <==
{PT[1, 3, 5, 4, 2]*PT[3, 1, 4, 5, 2]*s[1, 3]*s[2, 4]*s[3, 5]*s[4, 5], 
 PT[1, 4, 3, 5, 2]*PT[4, 1, 5, 3, 2]*s[1, 4]*s[2, 5]*s[3, 4]*s[3, 5], 
 PT[1, 4, 5, 3, 2]*PT[4, 1, 3, 5, 2]*s[1, 4]*s[2, 3]*s[3, 5]*s[4, 5], 
 PT[1, 5, 2, 4, 3]*PT[5, 1, 4, 2, 3]*s[1, 5]*s[2, 4]*s[2, 5]*s[3, 4], 
 PT[1, 5, 3, 4, 2]*PT[5, 1, 4, 3, 2]*s[1, 5]*s[2, 4]*s[3, 4]*s[3, 5], 
 PT[1, 5, 4, 3, 2]*PT[5, 1, 3, 4, 2]*s[1, 5]*s[2, 3]*s[3, 4]*s[4, 5], 
 PT[2, 3, 5, 4, 1]*PT[3, 2, 4, 5, 1]*s[1, 4]*s[2, 3]*s[3, 5]*s[4, 5], 
 PT[2, 4, 3, 5, 1]*PT[4, 2, 5, 3, 1]*s[1, 5]*s[2, 4]*s[3, 4]*s[3, 5], 
 PT[2, 4, 5, 3, 1]*PT[4, 2, 3, 5, 1]*s[1, 3]*s[2, 4]*s[3, 5]*s[4, 5], 
 PT[2, 5, 1, 4, 3]*PT[5, 2, 4, 1, 3]*s[1, 4]*s[1, 5]*s[2, 5]*s[3, 4], 
 PT[2, 5, 3, 4, 1]*PT[5, 2, 4, 3, 1]*s[1, 4]*s[2, 5]*s[3, 4]*s[3, 5], 
 PT[2, 5, 4, 3, 1]*PT[5, 2, 3, 4, 1]*s[1, 3]*s[2, 5]*s[3, 4]*s[4, 5], 
 PT[2, 3, 4, 5, 1]*PT[3, 2, 5, 4, 1]*s[1, 4]*s[2, 3]*s[2, 5]*s[4, 5], 
 PT[3, 4, 2, 5, 1]*PT[4, 3, 5, 2, 1]*s[1, 5]*s[2, 4]*s[2, 5]*s[3, 4], 
 PT[3, 4, 5, 2, 1]*PT[4, 3, 2, 5, 1]*s[1, 2]*s[2, 5]*s[3, 4]*s[4, 5], 
 PT[3, 5, 1, 4, 2]*PT[5, 3, 4, 1, 2]*s[1, 4]*s[1, 5]*s[2, 4]*s[3, 5], 
 PT[3, 5, 2, 4, 1]*PT[5, 3, 4, 2, 1]*s[1, 4]*s[2, 4]*s[2, 5]*s[3, 5], 
 PT[3, 5, 4, 2, 1]*PT[5, 3, 2, 4, 1]*s[1, 2]*s[2, 4]*s[3, 5]*s[4, 5], 
 PT[2, 4, 3, 5, 1]*PT[4, 2, 5, 3, 1]*s[1, 3]*s[2, 4]*s[2, 5]*s[3, 5], 
 PT[3, 4, 1, 2, 5]*PT[4, 3, 2, 1, 5]*s[1, 2]*s[1, 5]*s[2, 3]*s[3, 4], 
 PT[3, 4, 5, 2, 1]*PT[4, 3, 2, 5, 1]*s[1, 5]*s[2, 3]*s[2, 5]*s[3, 4], 
 PT[3, 4, 2, 5, 1]*PT[4, 3, 5, 2, 1]*s[1, 2]*s[2, 5]*s[3, 4]*s[3, 5], 
 PT[4, 5, 1, 3, 2]*PT[5, 4, 3, 1, 2]*s[1, 3]*s[1, 5]*s[2, 3]*s[4, 5], 
 PT[4, 5, 2, 3, 1]*PT[5, 4, 3, 2, 1]*s[1, 3]*s[2, 3]*s[2, 5]*s[4, 5], 
 PT[4, 5, 3, 2, 1]*PT[5, 4, 2, 3, 1]*s[1, 2]*s[2, 3]*s[3, 5]*s[4, 5], 
 PT[2, 5, 3, 1, 4]*PT[5, 2, 1, 3, 4]*s[1, 2]*s[1, 3]*s[2, 5]*s[3, 4], 
 PT[2, 5, 4, 1, 3]*PT[5, 2, 1, 4, 3]*s[1, 2]*s[1, 4]*s[2, 5]*s[3, 4], 
 PT[2, 5, 4, 3, 1]*PT[5, 2, 3, 4, 1]*s[1, 4]*s[2, 3]*s[2, 5]*s[3, 4], 
 PT[2, 5, 3, 4, 1]*PT[5, 2, 4, 3, 1]*s[1, 3]*s[2, 4]*s[2, 5]*s[3, 4], 
 PT[3, 5, 2, 1, 4]*PT[5, 3, 1, 2, 4]*s[1, 2]*s[1, 3]*s[2, 4]*s[3, 5], 
 PT[3, 5, 4, 1, 2]*PT[5, 3, 1, 4, 2]*s[1, 3]*s[1, 4]*s[2, 4]*s[3, 5], 
 PT[3, 5, 1, 2, 4]*PT[5, 3, 2, 1, 4]*s[1, 2]*s[1, 4]*s[2, 3]*s[3, 5], 
 PT[3, 5, 4, 2, 1]*PT[5, 3, 2, 4, 1]*s[1, 4]*s[2, 3]*s[2, 4]*s[3, 5], 
 PT[3, 5, 2, 4, 1]*PT[5, 3, 4, 2, 1]*s[1, 2]*s[2, 4]*s[3, 4]*s[3, 5], 
 PT[4, 5, 2, 1, 3]*PT[5, 4, 1, 2, 3]*s[1, 2]*s[1, 4]*s[2, 3]*s[4, 5], 
 PT[4, 5, 3, 1, 2]*PT[5, 4, 1, 3, 2]*s[1, 3]*s[1, 4]*s[2, 3]*s[4, 5], 
 PT[4, 5, 1, 2, 3]*PT[5, 4, 2, 1, 3]*s[1, 2]*s[1, 3]*s[2, 4]*s[4, 5], 
 PT[4, 5, 3, 2, 1]*PT[5, 4, 2, 3, 1]*s[1, 3]*s[2, 3]*s[2, 4]*s[4, 5], 
 PT[4, 5, 1, 3, 2]*PT[5, 4, 3, 1, 2]*s[1, 2]*s[1, 3]*s[3, 4]*s[4, 5], 
 PT[4, 5, 2, 3, 1]*PT[5, 4, 3, 2, 1]*s[1, 2]*s[2, 3]*s[3, 4]*s[4, 5]}


==> anc/readme.txt <==
---------------------------------------------------------------------------------------------------------------------------------------
The two-loop five-particle amplitude in N=8 supergravity

Dmitry Chicherin, Thomas Gehrmann, Johannes M. Henn, Pascal Wasser, Yang Zhang, Simone Zoia
---------------------------------------------------------------------------------------------------------------------------------------

HARD FUNCTION

The file "rational_basis.txt" contains our choice of basis for the rational prefactors permutations of r_seed, defined in eq. (5.17).

The file "seed_even.txt"/"seed_odd.txt" contains the even/odd part of the seed function h^{(2)}_5 defined by eq. (5.18). 
W[i1,...,in] denotes the tensor symbol [W[i1],...,W[in]], where W[i] are letters of the pentagon alphabet discussed in section 2.

To generate the two-loop correction of the hard function, use the Mathematica script "assemble_hard_function.wl" by running

>> math -script assemble_hard_function.wl

in the directory where the ancillary files are saved. "seed_rational_permutations.txt" is an auxiliary file needed by the script.
The hard function is expanded in the basis of rational functions provided in "rational_basis.txt".

---------------------------------------------------------------------------------------------------------------------------------------

MULTI-REGGE LIMIT

The file "hard_multi_regge_1_loop.txt" contains the weight-2 symbol of the one-loop hard function (normalized by PT[1,2,3,4,5]^2) at leading order in the multi-Regge limit.

The file "hard_multi_regge_2_loop.txt" contains the weight-4 symbol of the two-loop hard function (normalized by PT[1,2,3,4,5]^2) at leading order in the multi-Regge limit.

The variables s1,s2,z1,z2,\[Kappa] are defined in eq. (6.13). The pentagon alphabet reduces in the multi-Regge limit to a 12-letter alphabet defined as follows 

{R[1] = Log[x], R[2] = Log[\[Kappa]], R[3] = Log[s1], R[4] = Log[s2], R[5] = Log[s1 - s2], R[6] = Log[s1 + s2], R[7] = Log[z1], R[8] = Log[z2], R[9] = Log[-1 + z1], R[10] = Log[-1 + z2], R[11] = Log[z1 - z2], R[12] = Log[-1 + z1 + z2]}. 

R[i1,...,in] denotes the tensor symbol [R[i1],...,R[in]]. Products of lower weight symbols R[i1,...,in]*R[j1,...,jm] in the expression can be recast into sums of maximal weight ones using the shuffle algebra relations.



==> anc/seed_even.txt <==
W[1, 1, 1, 5]/2 + W[1, 1, 1, 13]/2 + W[1, 1, 1, 17]/2 - W[1, 1, 1, 18]/2 - 
 W[1, 1, 1, 19]/2 - W[1, 1, 1, 20]/2 + (15*W[1, 1, 2, 3])/56 + 
 (11*W[1, 1, 2, 4])/28 + (78*W[1, 1, 2, 5])/7 - W[1, 1, 2, 16]/28 + 
 (883*W[1, 1, 2, 17])/224 + W[1, 1, 2, 18]/8 - (311*W[1, 1, 2, 19])/28 + 
 (141*W[1, 1, 2, 20])/224 + (75*W[1, 1, 2, 25])/28 + (23*W[1, 1, 3, 2])/56 + 
 (1525*W[1, 1, 3, 3])/224 - (107*W[1, 1, 3, 4])/16 + (116*W[1, 1, 3, 5])/7 - 
 (1413*W[1, 1, 3, 8])/224 + W[1, 1, 3, 11]/2 + W[1, 1, 3, 16]/7 + 
 (769*W[1, 1, 3, 17])/224 + (155*W[1, 1, 3, 18])/32 + 
 (953*W[1, 1, 3, 19])/224 - (505*W[1, 1, 3, 20])/112 + 
 (15*W[1, 1, 4, 2])/28 - (781*W[1, 1, 4, 3])/112 - (6*W[1, 1, 4, 4])/7 - 
 (1461*W[1, 1, 4, 5])/112 + W[1, 1, 4, 13]/14 + (2*W[1, 1, 4, 16])/7 - 
 (289*W[1, 1, 4, 17])/32 + (437*W[1, 1, 4, 18])/224 + 
 (1457*W[1, 1, 4, 19])/112 + (2351*W[1, 1, 4, 20])/224 + 
 (21*W[1, 1, 5, 2])/2 + (201*W[1, 1, 5, 3])/16 - (1501*W[1, 1, 5, 4])/112 - 
 (241*W[1, 1, 5, 5])/16 + W[1, 1, 5, 13]/2 - (1017*W[1, 1, 5, 17])/112 - 
 (921*W[1, 1, 5, 18])/224 + W[1, 1, 5, 19]/2 - (4051*W[1, 1, 5, 20])/224 + 
 (19*W[1, 1, 6, 17])/28 - W[1, 1, 6, 18]/2 - (19*W[1, 1, 6, 19])/28 + 
 W[1, 1, 6, 24] - (2727*W[1, 1, 8, 3])/224 - W[1, 1, 8, 13] + 
 W[1, 1, 8, 16]/2 - W[1, 1, 8, 19]/2 + (2727*W[1, 1, 8, 20])/224 + 
 (3*W[1, 1, 9, 4])/7 - (3*W[1, 1, 9, 16])/7 - (5*W[1, 1, 11, 2])/28 + 
 (5*W[1, 1, 11, 16])/28 + W[1, 1, 13, 1]/2 - W[1, 1, 13, 8] - 
 (1119*W[1, 1, 15, 2])/56 + (433*W[1, 1, 15, 3])/112 - 
 (433*W[1, 1, 15, 5])/112 + (1119*W[1, 1, 15, 17])/56 + 
 (5471*W[1, 1, 17, 2])/224 + (119*W[1, 1, 17, 3])/32 - 
 (2199*W[1, 1, 17, 4])/224 - (1105*W[1, 1, 17, 5])/112 + W[1, 1, 17, 6] - 
 (969*W[1, 1, 17, 9])/56 + (11*W[1, 1, 17, 16])/14 - 
 (1455*W[1, 1, 17, 17])/112 - (23*W[1, 1, 17, 18])/14 + 
 (4147*W[1, 1, 17, 19])/224 - (27*W[1, 1, 17, 20])/4 - 
 (1413*W[1, 1, 17, 24])/224 - W[1, 1, 18, 1]/2 + W[1, 1, 18, 2]/8 + 
 (1261*W[1, 1, 18, 3])/224 + (389*W[1, 1, 18, 4])/224 - 
 (857*W[1, 1, 18, 5])/224 - W[1, 1, 18, 6]/2 - W[1, 1, 18, 11]/2 - 
 W[1, 1, 18, 13]/14 - (2*W[1, 1, 18, 16])/7 + (473*W[1, 1, 18, 17])/112 - 
 (1221*W[1, 1, 18, 18])/224 - (465*W[1, 1, 18, 19])/28 - 
 (1385*W[1, 1, 18, 20])/224 + (1413*W[1, 1, 18, 24])/224 - 
 (297*W[1, 1, 19, 2])/28 + (953*W[1, 1, 19, 3])/224 + 
 (1513*W[1, 1, 19, 4])/112 - W[1, 1, 19, 5]/2 - W[1, 1, 19, 6] + 
 (4107*W[1, 1, 19, 17])/224 - (197*W[1, 1, 19, 18])/16 + 
 (241*W[1, 1, 19, 19])/16 + (143*W[1, 1, 19, 20])/16 + 
 (629*W[1, 1, 20, 2])/224 + (3*W[1, 1, 20, 3])/2 + 
 (2495*W[1, 1, 20, 4])/224 - (4083*W[1, 1, 20, 5])/224 + 
 (1413*W[1, 1, 20, 8])/224 + (969*W[1, 1, 20, 9])/56 - W[1, 1, 20, 13]/2 - 
 (9*W[1, 1, 20, 16])/14 - (1347*W[1, 1, 20, 17])/56 - 
 (1385*W[1, 1, 20, 18])/224 + (151*W[1, 1, 20, 19])/16 + 
 (1343*W[1, 1, 20, 20])/112 - (75*W[1, 1, 20, 25])/28 + W[1, 1, 24, 5]/2 + 
 W[1, 1, 24, 6] - W[1, 1, 24, 16]/2 - (2727*W[1, 1, 24, 17])/224 + 
 (2727*W[1, 1, 24, 18])/224 - (481*W[1, 1, 25, 18])/112 + 
 (481*W[1, 1, 25, 19])/112 + W[1, 1, 26, 28]/2 - (11*W[1, 1, 26, 30])/14 - 
 (2*W[1, 1, 27, 30])/7 - W[1, 1, 28, 28]/2 + W[1, 1, 28, 30]/2 - 
 W[1, 1, 29, 28]/2 + (9*W[1, 1, 29, 30])/14 + (9*W[1, 2, 1, 3])/56 + 
 (9*W[1, 2, 1, 4])/28 + (45*W[1, 2, 1, 5])/56 - W[1, 2, 1, 8]/4 + 
 W[1, 2, 1, 11]/4 - W[1, 2, 1, 14]/4 - (9*W[1, 2, 1, 16])/28 - 
 (143*W[1, 2, 1, 17])/56 - (43*W[1, 2, 1, 18])/56 + W[1, 2, 1, 19]/56 + 
 (501*W[1, 2, 1, 20])/56 + (75*W[1, 2, 1, 25])/28 - (25*W[1, 2, 2, 3])/28 + 
 (5*W[1, 2, 2, 4])/28 - (3*W[1, 2, 2, 5])/28 + (3*W[1, 2, 2, 7])/4 + 
 (3*W[1, 2, 2, 10])/4 - (3*W[1, 2, 2, 12])/4 - W[1, 2, 2, 14]/2 - 
 (31*W[1, 2, 2, 15])/8 + (9*W[1, 2, 2, 16])/28 + (53*W[1, 2, 2, 17])/28 + 
 (23*W[1, 2, 2, 18])/28 - (5*W[1, 2, 2, 19])/28 - (5*W[1, 2, 2, 20])/8 - 
 W[1, 2, 2, 21]/2 + (2787*W[1, 2, 3, 3])/112 - (245*W[1, 2, 3, 4])/8 + 
 (929*W[1, 2, 3, 5])/56 - (1593*W[1, 2, 3, 8])/224 - (3*W[1, 2, 3, 10])/4 + 
 (757*W[1, 2, 3, 11])/56 - (3*W[1, 2, 3, 12])/4 - (7545*W[1, 2, 3, 15])/224 - 
 (97*W[1, 2, 3, 16])/8 + (95*W[1, 2, 3, 17])/28 + (437*W[1, 2, 3, 18])/112 + 
 (1443*W[1, 2, 3, 19])/224 + (3093*W[1, 2, 3, 20])/112 - W[1, 2, 3, 21]/2 - 
 (3*W[1, 2, 4, 7])/4 - W[1, 2, 4, 11]/4 + (3*W[1, 2, 4, 12])/4 - 
 (2239*W[1, 2, 5, 3])/224 + (551*W[1, 2, 5, 4])/28 - 
 (1125*W[1, 2, 5, 5])/56 + (3*W[1, 2, 5, 7])/4 + W[1, 2, 5, 8]/4 + 
 (3*W[1, 2, 5, 10])/4 + (3*W[1, 2, 5, 12])/4 - (237*W[1, 2, 5, 14])/112 + 
 (7377*W[1, 2, 5, 15])/224 + (7*W[1, 2, 5, 16])/16 - 
 (2487*W[1, 2, 5, 17])/224 - (2365*W[1, 2, 5, 18])/224 - 
 (453*W[1, 2, 5, 19])/56 - (197*W[1, 2, 5, 20])/8 - (5*W[1, 2, 6, 1])/8 - 
 30*W[1, 2, 6, 3] + 30*W[1, 2, 6, 4] - (503*W[1, 2, 6, 7])/112 + 
 (503*W[1, 2, 6, 15])/112 - (433*W[1, 2, 6, 17])/112 + (5*W[1, 2, 6, 18])/8 + 
 (461*W[1, 2, 6, 19])/112 + (15*W[1, 2, 7, 2])/56 - (145*W[1, 2, 7, 4])/7 + 
 (145*W[1, 2, 7, 5])/7 - (503*W[1, 2, 7, 15])/112 + (15*W[1, 2, 7, 18])/56 - 
 (15*W[1, 2, 7, 19])/56 + (473*W[1, 2, 7, 20])/112 - (3*W[1, 2, 9, 4])/7 + 
 (3*W[1, 2, 9, 16])/7 - (3*W[1, 2, 12, 2])/8 + (297*W[1, 2, 12, 3])/112 + 
 (3*W[1, 2, 12, 4])/8 + (3*W[1, 2, 12, 5])/8 + (3*W[1, 2, 12, 17])/8 - 
 (3*W[1, 2, 12, 19])/8 + (33*W[1, 2, 13, 1])/56 - (33*W[1, 2, 13, 3])/56 - 
 (33*W[1, 2, 13, 4])/56 + (33*W[1, 2, 13, 5])/56 + (5*W[1, 2, 13, 18])/56 - 
 (33*W[1, 2, 13, 20])/56 - W[1, 2, 14, 2]/2 + (129*W[1, 2, 14, 5])/112 + 
 (1111*W[1, 2, 14, 17])/224 + (355*W[1, 2, 14, 18])/28 - 
 (233*W[1, 2, 14, 19])/112 + (127*W[1, 2, 15, 1])/14 - 
 (73*W[1, 2, 15, 2])/28 - (723*W[1, 2, 15, 3])/112 + 
 (639*W[1, 2, 15, 5])/112 - (71*W[1, 2, 15, 17])/56 - 
 (447*W[1, 2, 15, 18])/112 - (447*W[1, 2, 15, 19])/112 - 
 (127*W[1, 2, 15, 20])/14 + W[1, 2, 16, 2]/2 - (86*W[1, 2, 16, 3])/7 - 
 (9*W[1, 2, 16, 4])/28 - (5*W[1, 2, 16, 5])/16 + W[1, 2, 16, 8]/4 - 
 (3*W[1, 2, 16, 10])/4 + W[1, 2, 16, 14]/4 + (39*W[1, 2, 16, 17])/28 + 
 (13*W[1, 2, 16, 18])/56 - (2319*W[1, 2, 16, 19])/112 - 
 (1571*W[1, 2, 16, 20])/224 + W[1, 2, 16, 21]/2 - (57*W[1, 2, 17, 3])/112 + 
 (29*W[1, 2, 17, 4])/56 - (2067*W[1, 2, 17, 5])/224 + 
 (677*W[1, 2, 17, 9])/56 - (3*W[1, 2, 17, 10])/4 + 
 (423*W[1, 2, 17, 12])/112 + (1111*W[1, 2, 17, 14])/224 + W[1, 2, 17, 16]/8 + 
 (681*W[1, 2, 17, 17])/112 - (139*W[1, 2, 17, 18])/224 + 
 (685*W[1, 2, 17, 19])/56 - (9*W[1, 2, 17, 20])/7 + 
 (283*W[1, 2, 17, 24])/112 + (1929*W[1, 2, 18, 3])/112 + 
 (9*W[1, 2, 18, 4])/14 - (2449*W[1, 2, 18, 5])/224 + 
 (3389*W[1, 2, 18, 7])/224 + (3*W[1, 2, 18, 10])/4 - 
 (757*W[1, 2, 18, 11])/56 - W[1, 2, 18, 13]/2 + (355*W[1, 2, 18, 14])/28 - 
 (447*W[1, 2, 18, 15])/112 + (395*W[1, 2, 18, 17])/224 - 
 (2785*W[1, 2, 18, 18])/112 - (2491*W[1, 2, 18, 19])/224 - 
 (79*W[1, 2, 18, 20])/14 + W[1, 2, 18, 21]/2 - (283*W[1, 2, 18, 24])/112 + 
 (729*W[1, 2, 18, 25])/32 + (1415*W[1, 2, 19, 3])/224 + 
 (27*W[1, 2, 19, 4])/56 - (625*W[1, 2, 19, 5])/56 + W[1, 2, 19, 6]/4 - 
 (3*W[1, 2, 19, 7])/4 - W[1, 2, 19, 8]/4 - (3*W[1, 2, 19, 12])/4 + 
 (19*W[1, 2, 19, 14])/16 - (447*W[1, 2, 19, 15])/112 - 
 (2311*W[1, 2, 19, 16])/112 + (1805*W[1, 2, 19, 17])/112 + 
 (207*W[1, 2, 19, 18])/16 + (141*W[1, 2, 19, 19])/7 + 
 (333*W[1, 2, 19, 20])/16 - (1649*W[1, 2, 19, 21])/224 - 
 (8567*W[1, 2, 19, 25])/224 + (4545*W[1, 2, 20, 3])/224 + 
 (13*W[1, 2, 20, 4])/56 - (201*W[1, 2, 20, 5])/8 - 
 (2383*W[1, 2, 20, 7])/224 + (1593*W[1, 2, 20, 8])/224 - 
 (677*W[1, 2, 20, 9])/56 - (1455*W[1, 2, 20, 16])/224 + 
 (563*W[1, 2, 20, 17])/56 + (1993*W[1, 2, 20, 18])/224 + 
 (2945*W[1, 2, 20, 19])/224 - (1649*W[1, 2, 20, 20])/112 + 
 (1649*W[1, 2, 20, 21])/224 + (75*W[1, 2, 25, 17])/28 - 
 (143*W[1, 2, 25, 18])/112 - (227*W[1, 2, 25, 19])/16 - W[1, 2, 26, 26]/8 - 
 W[1, 2, 26, 27]/4 + W[1, 2, 26, 29]/2 + (47*W[1, 2, 26, 30])/56 - 
 (3*W[1, 2, 27, 26])/28 - W[1, 2, 27, 27]/4 + (15*W[1, 2, 27, 29])/56 + 
 (29*W[1, 2, 27, 30])/56 + W[1, 2, 28, 26]/56 - (13*W[1, 2, 28, 29])/56 - 
 W[1, 2, 28, 30]/4 - W[1, 2, 29, 26]/4 - (3*W[1, 2, 29, 27])/56 + 
 W[1, 2, 29, 28]/14 - W[1, 2, 29, 29]/8 - (29*W[1, 2, 29, 30])/56 - 
 (3*W[1, 2, 30, 26])/7 - W[1, 2, 30, 28]/14 + (339*W[1, 3, 1, 1])/224 - 
 (437*W[1, 3, 1, 2])/56 - W[1, 3, 1, 3]/7 - (895*W[1, 3, 1, 4])/56 + 
 (317*W[1, 3, 1, 5])/112 - W[1, 3, 1, 6]/4 - (1525*W[1, 3, 1, 8])/224 + 
 (5*W[1, 3, 1, 11])/2 - W[1, 3, 1, 13]/2 - W[1, 3, 1, 14]/4 + 
 W[1, 3, 1, 15]/2 + W[1, 3, 1, 16]/2 + (33*W[1, 3, 1, 17])/32 - 
 (751*W[1, 3, 1, 18])/224 + (1735*W[1, 3, 1, 19])/224 - 
 (67*W[1, 3, 1, 20])/224 + W[1, 3, 1, 25]/4 - (191*W[1, 3, 2, 1])/28 - 
 (15*W[1, 3, 2, 2])/28 + (125*W[1, 3, 2, 3])/8 - (2599*W[1, 3, 2, 4])/112 + 
 (1843*W[1, 3, 2, 5])/224 + (3*W[1, 3, 2, 7])/4 - (1537*W[1, 3, 2, 8])/224 + 
 (715*W[1, 3, 2, 11])/56 - W[1, 3, 2, 12]/4 - W[1, 3, 2, 14]/4 - 
 (7433*W[1, 3, 2, 15])/224 - (85*W[1, 3, 2, 16])/7 - 
 (83*W[1, 3, 2, 17])/224 - (153*W[1, 3, 2, 18])/28 - (43*W[1, 3, 2, 19])/16 + 
 (5471*W[1, 3, 2, 20])/224 - W[1, 3, 2, 21]/2 + W[1, 3, 2, 25]/4 - 
 (551*W[1, 3, 3, 1])/112 + (351*W[1, 3, 3, 2])/56 - (327*W[1, 3, 3, 3])/224 + 
 (103*W[1, 3, 3, 4])/56 - (463*W[1, 3, 3, 5])/28 + (23*W[1, 3, 3, 8])/28 - 
 W[1, 3, 3, 12]/4 + W[1, 3, 3, 13]/2 + (4387*W[1, 3, 3, 15])/224 - 
 (23*W[1, 3, 3, 16])/56 + (733*W[1, 3, 3, 17])/112 + 
 (281*W[1, 3, 3, 18])/28 + (27*W[1, 3, 3, 19])/56 - 
 (429*W[1, 3, 3, 20])/224 - W[1, 3, 3, 21]/2 - (405*W[1, 3, 4, 1])/28 - 
 (2419*W[1, 3, 4, 2])/112 + (851*W[1, 3, 4, 3])/112 + 
 (4633*W[1, 3, 4, 5])/112 - (697*W[1, 3, 4, 7])/56 - 
 (2113*W[1, 3, 4, 8])/56 - (5*W[1, 3, 4, 11])/2 + (287*W[1, 3, 4, 12])/16 + 
 (3*W[1, 3, 4, 13])/7 + W[1, 3, 4, 14]/4 - (99*W[1, 3, 4, 16])/112 - 
 (73*W[1, 3, 4, 17])/32 - (603*W[1, 3, 4, 18])/224 + 
 (6817*W[1, 3, 4, 19])/224 + (3441*W[1, 3, 4, 20])/32 - 
 (9333*W[1, 3, 4, 23])/224 + (1499*W[1, 3, 5, 2])/224 - 
 (3*W[1, 3, 5, 3])/224 + (7549*W[1, 3, 5, 4])/224 + 
 (8397*W[1, 3, 5, 5])/224 + (1383*W[1, 3, 5, 6])/56 + 
 (697*W[1, 3, 5, 7])/56 + W[1, 3, 5, 8]/2 + W[1, 3, 5, 12]/4 + 
 W[1, 3, 5, 14]/4 - (4387*W[1, 3, 5, 15])/224 - (3*W[1, 3, 5, 16])/2 - 
 (1623*W[1, 3, 5, 17])/112 - (4843*W[1, 3, 5, 18])/224 + 
 (45*W[1, 3, 5, 19])/16 + (2963*W[1, 3, 5, 20])/224 + 
 (13127*W[1, 3, 5, 23])/224 + (53*W[1, 3, 6, 1])/32 + 
 (1383*W[1, 3, 6, 5])/56 + (739*W[1, 3, 6, 7])/56 - 
 (9333*W[1, 3, 6, 8])/224 - (3685*W[1, 3, 6, 17])/224 - 
 (53*W[1, 3, 6, 18])/32 + (985*W[1, 3, 6, 19])/224 + 
 (9333*W[1, 3, 6, 23])/224 - (1537*W[1, 3, 8, 2])/224 - 
 (79*W[1, 3, 8, 3])/28 - (2113*W[1, 3, 8, 4])/56 - (1413*W[1, 3, 8, 5])/224 - 
 (655*W[1, 3, 8, 7])/56 + (65*W[1, 3, 8, 8])/14 + (655*W[1, 3, 8, 11])/56 + 
 (3*W[1, 3, 8, 13])/4 - (1161*W[1, 3, 8, 16])/224 + (35*W[1, 3, 8, 17])/8 - 
 (1833*W[1, 3, 8, 18])/224 + (1049*W[1, 3, 8, 19])/224 - 
 (55*W[1, 3, 8, 20])/224 - (9333*W[1, 3, 8, 23])/224 + 
 (655*W[1, 3, 11, 7])/56 - (13127*W[1, 3, 11, 15])/224 + 
 (687*W[1, 3, 11, 16])/56 + (7939*W[1, 3, 11, 20])/112 + 
 (13127*W[1, 3, 11, 23])/224 + (2111*W[1, 3, 13, 4])/224 + 
 (47*W[1, 3, 13, 5])/28 + (3*W[1, 3, 13, 8])/4 - (573*W[1, 3, 13, 18])/224 - 
 (67*W[1, 3, 13, 19])/14 - (17*W[1, 3, 13, 20])/7 + (739*W[1, 3, 15, 6])/56 - 
 (739*W[1, 3, 15, 7])/56 - (13127*W[1, 3, 15, 23])/224 + W[1, 3, 16, 1]/4 - 
 W[1, 3, 16, 2]/4 - (13*W[1, 3, 16, 3])/56 - W[1, 3, 16, 4]/112 - 
 (57*W[1, 3, 16, 5])/56 - W[1, 3, 16, 8]/4 - W[1, 3, 16, 11]/2 + 
 W[1, 3, 16, 14]/4 - (15*W[1, 3, 16, 16])/56 + (29*W[1, 3, 16, 19])/56 - 
 (4*W[1, 3, 16, 20])/7 + W[1, 3, 16, 21]/2 - (1283*W[1, 3, 17, 2])/56 + 
 (717*W[1, 3, 17, 4])/112 - (1055*W[1, 3, 17, 5])/56 + 
 (151*W[1, 3, 17, 6])/32 + (35*W[1, 3, 17, 8])/8 + W[1, 3, 17, 12]/4 + 
 (7433*W[1, 3, 17, 15])/224 + (19*W[1, 3, 17, 16])/28 + 
 (171*W[1, 3, 17, 17])/14 + (171*W[1, 3, 17, 18])/2 + 
 (557*W[1, 3, 17, 19])/224 - (1123*W[1, 3, 17, 20])/112 - 
 (7775*W[1, 3, 17, 24])/224 - W[1, 3, 17, 25]/4 + (239*W[1, 3, 18, 2])/56 - 
 (387*W[1, 3, 18, 4])/56 + (4575*W[1, 3, 18, 5])/112 + W[1, 3, 18, 6]/4 - 
 (697*W[1, 3, 18, 7])/56 - (1833*W[1, 3, 18, 8])/224 + 
 (103*W[1, 3, 18, 13])/16 - (11*W[1, 3, 18, 16])/56 + 
 (10555*W[1, 3, 18, 17])/224 + (1385*W[1, 3, 18, 18])/224 - 
 (7277*W[1, 3, 18, 19])/224 - (51129*W[1, 3, 18, 20])/448 + 
 W[1, 3, 18, 21]/2 - (13127*W[1, 3, 18, 23])/224 + 
 (7775*W[1, 3, 18, 24])/224 - W[1, 3, 18, 25]/2 + (211*W[1, 3, 19, 1])/56 - 
 (281*W[1, 3, 19, 2])/112 + (57*W[1, 3, 19, 3])/56 + 
 (2545*W[1, 3, 19, 4])/56 + (1469*W[1, 3, 19, 5])/224 - 
 (3757*W[1, 3, 19, 6])/224 - (3*W[1, 3, 19, 7])/4 - W[1, 3, 19, 8]/4 - 
 (287*W[1, 3, 19, 12])/16 - (67*W[1, 3, 19, 13])/14 - W[1, 3, 19, 14]/4 + 
 (1329*W[1, 3, 19, 16])/224 + (2917*W[1, 3, 19, 17])/112 - 
 (7033*W[1, 3, 19, 18])/224 - (61*W[1, 3, 19, 19])/14 - 
 (583*W[1, 3, 19, 20])/56 - W[1, 3, 19, 21]/4 + W[1, 3, 19, 25]/2 + 
 W[1, 3, 20, 1]/2 + (3363*W[1, 3, 20, 2])/224 + (115*W[1, 3, 20, 3])/224 + 
 (12613*W[1, 3, 20, 4])/224 + (349*W[1, 3, 20, 5])/28 + 
 (697*W[1, 3, 20, 7])/56 - (871*W[1, 3, 20, 8])/224 + 
 (7939*W[1, 3, 20, 11])/112 - (3*W[1, 3, 20, 13])/4 - W[1, 3, 20, 15]/2 - 
 (3*W[1, 3, 20, 16])/8 - (149*W[1, 3, 20, 17])/224 - 
 (52833*W[1, 3, 20, 18])/448 - (135*W[1, 3, 20, 19])/14 - 
 (2351*W[1, 3, 20, 20])/224 + W[1, 3, 20, 21]/4 + 
 (9333*W[1, 3, 20, 23])/224 - W[1, 3, 20, 25]/4 - (83*W[1, 3, 26, 26])/28 - 
 (111*W[1, 3, 26, 27])/28 + (4*W[1, 3, 26, 28])/7 - 
 (127*W[1, 3, 26, 29])/14 - (19*W[1, 3, 26, 30])/28 - 
 (33*W[1, 3, 27, 26])/112 - (785*W[1, 3, 27, 27])/224 + 
 (89*W[1, 3, 27, 28])/56 - (2039*W[1, 3, 27, 29])/224 + W[1, 3, 27, 30]/14 + 
 (663*W[1, 3, 28, 26])/224 + (27*W[1, 3, 28, 30])/56 + 
 (65*W[1, 3, 29, 26])/224 - (103*W[1, 3, 29, 27])/224 - 
 (57*W[1, 3, 29, 28])/56 + W[1, 3, 29, 29]/32 - (11*W[1, 3, 29, 30])/56 + 
 (15*W[1, 3, 30, 27])/56 - (15*W[1, 3, 30, 30])/56 + (9*W[1, 4, 1, 1])/14 + 
 (11*W[1, 4, 1, 2])/28 - (801*W[1, 4, 1, 3])/112 - (5*W[1, 4, 1, 4])/14 - 
 (271*W[1, 4, 1, 5])/112 - (5*W[1, 4, 1, 6])/2 + W[1, 4, 1, 8]/4 - 
 W[1, 4, 1, 11]/4 + W[1, 4, 1, 13]/14 - W[1, 4, 1, 14]/4 + W[1, 4, 1, 16]/7 - 
 (9*W[1, 4, 1, 17])/4 + (619*W[1, 4, 1, 18])/28 + (207*W[1, 4, 1, 19])/112 + 
 (61*W[1, 4, 1, 20])/28 + (9*W[1, 4, 2, 1])/28 - W[1, 4, 2, 2]/2 + 
 W[1, 4, 2, 3]/8 - W[1, 4, 2, 4]/4 - (893*W[1, 4, 2, 5])/112 - 
 (3*W[1, 4, 2, 7])/4 + (3*W[1, 4, 2, 10])/4 - W[1, 4, 2, 11]/4 + 
 (3*W[1, 4, 2, 12])/4 - W[1, 4, 2, 14]/2 + W[1, 4, 2, 16]/7 - 
 (33*W[1, 4, 2, 17])/14 + (647*W[1, 4, 2, 18])/56 + 
 (841*W[1, 4, 2, 19])/112 + (1991*W[1, 4, 2, 20])/224 - W[1, 4, 2, 21]/2 - 
 (99*W[1, 4, 3, 1])/14 + (39*W[1, 4, 3, 2])/112 + (2389*W[1, 4, 3, 3])/336 + 
 (5581*W[1, 4, 3, 4])/672 + (14513*W[1, 4, 3, 5])/224 - (9*W[1, 4, 3, 6])/4 - 
 (2127*W[1, 4, 3, 8])/56 - (3*W[1, 4, 3, 10])/4 - (7*W[1, 4, 3, 11])/4 - 
 W[1, 4, 3, 13]/14 - (71*W[1, 4, 3, 16])/112 - W[1, 4, 3, 17]/7 - 
 (365*W[1, 4, 3, 18])/224 + (559*W[1, 4, 3, 19])/224 + 
 (2147*W[1, 4, 3, 20])/32 - W[1, 4, 3, 21]/2 - (9*W[1, 4, 4, 1])/28 - 
 (8*W[1, 4, 4, 2])/7 + (3263*W[1, 4, 4, 3])/336 + (87*W[1, 4, 4, 5])/112 + 
 W[1, 4, 4, 6]/32 + (3*W[1, 4, 4, 7])/4 + W[1, 4, 4, 11]/4 - 
 (3*W[1, 4, 4, 12])/4 - (5*W[1, 4, 4, 13])/4 + W[1, 4, 4, 14] - 
 (9*W[1, 4, 4, 16])/14 + (11*W[1, 4, 4, 17])/56 - (583*W[1, 4, 4, 18])/42 - 
 (3*W[1, 4, 4, 19])/112 + (11*W[1, 4, 4, 20])/56 - (447*W[1, 4, 5, 2])/112 + 
 (2027*W[1, 4, 5, 3])/32 + (1451*W[1, 4, 5, 5])/224 + 
 (1537*W[1, 4, 5, 6])/224 - (3*W[1, 4, 5, 7])/4 - W[1, 4, 5, 8]/4 - 
 (3*W[1, 4, 5, 10])/4 - (3*W[1, 4, 5, 12])/4 - (1607*W[1, 4, 5, 13])/32 + 
 (237*W[1, 4, 5, 14])/112 - (47*W[1, 4, 5, 16])/28 + 
 (1419*W[1, 4, 5, 17])/224 - (109*W[1, 4, 5, 18])/7 + 
 (1599*W[1, 4, 5, 19])/224 - (1643*W[1, 4, 5, 20])/28 + 
 (475*W[1, 4, 5, 23])/56 - (71*W[1, 4, 6, 3])/32 + (1537*W[1, 4, 6, 5])/224 - 
 (2*W[1, 4, 11, 2])/7 - (487*W[1, 4, 11, 3])/672 + (2*W[1, 4, 11, 16])/7 - 
 (4127*W[1, 4, 11, 18])/672 - (5127*W[1, 4, 13, 5])/224 + W[1, 4, 14, 2]/2 - 
 (129*W[1, 4, 14, 5])/112 - (1111*W[1, 4, 14, 17])/224 - 
 (355*W[1, 4, 14, 18])/28 + (233*W[1, 4, 14, 19])/112 - 
 (9*W[1, 4, 16, 1])/28 - (13*W[1, 4, 16, 3])/56 - W[1, 4, 16, 4]/4 - 
 (17*W[1, 4, 16, 5])/14 - W[1, 4, 16, 8]/4 - (3*W[1, 4, 16, 10])/4 + 
 W[1, 4, 16, 11]/4 + W[1, 4, 16, 14]/4 + (23*W[1, 4, 16, 17])/28 + 
 (13*W[1, 4, 16, 18])/56 + (43*W[1, 4, 16, 19])/28 - (4*W[1, 4, 16, 20])/7 + 
 W[1, 4, 16, 21]/2 - (81*W[1, 4, 17, 2])/16 + (87*W[1, 4, 17, 3])/112 + 
 (1651*W[1, 4, 17, 5])/224 - (1761*W[1, 4, 17, 6])/32 - 
 (3*W[1, 4, 17, 9])/4 + (3*W[1, 4, 17, 10])/4 - (1111*W[1, 4, 17, 14])/224 + 
 (9*W[1, 4, 17, 16])/16 - (169*W[1, 4, 17, 17])/32 - 
 (12021*W[1, 4, 17, 18])/448 + (27271*W[1, 4, 17, 19])/224 - 
 (397*W[1, 4, 17, 20])/112 - (2675*W[1, 4, 17, 24])/112 + 
 (309*W[1, 4, 18, 1])/16 + (1317*W[1, 4, 18, 2])/112 - 
 (49*W[1, 4, 18, 3])/12 - (4505*W[1, 4, 18, 4])/336 - 
 (523*W[1, 4, 18, 5])/56 + (5*W[1, 4, 18, 6])/2 - (947*W[1, 4, 18, 7])/112 + 
 (3*W[1, 4, 18, 10])/4 - (573*W[1, 4, 18, 11])/112 + (5*W[1, 4, 18, 13])/4 - 
 (355*W[1, 4, 18, 14])/28 + (23*W[1, 4, 18, 16])/112 - 
 (22037*W[1, 4, 18, 17])/448 + (41*W[1, 4, 18, 18])/28 - 
 (1127*W[1, 4, 18, 19])/16 - (1905*W[1, 4, 18, 20])/28 + W[1, 4, 18, 21]/2 - 
 (475*W[1, 4, 18, 23])/56 + (2675*W[1, 4, 18, 24])/112 + W[1, 4, 18, 25]/4 - 
 (3*W[1, 4, 19, 1])/28 + (383*W[1, 4, 19, 2])/112 + (31*W[1, 4, 19, 3])/224 + 
 (6*W[1, 4, 19, 4])/7 + (2713*W[1, 4, 19, 5])/224 + 
 (1761*W[1, 4, 19, 6])/32 + (3*W[1, 4, 19, 7])/4 + W[1, 4, 19, 8]/4 + 
 (3*W[1, 4, 19, 12])/4 - (19*W[1, 4, 19, 14])/16 + (43*W[1, 4, 19, 16])/28 + 
 (1079*W[1, 4, 19, 17])/16 - (7723*W[1, 4, 19, 18])/112 - 
 (209*W[1, 4, 19, 19])/32 - (31*W[1, 4, 19, 20])/32 + W[1, 4, 19, 21]/2 - 
 W[1, 4, 19, 25]/4 + (2581*W[1, 4, 20, 2])/224 + (6847*W[1, 4, 20, 3])/224 - 
 (597*W[1, 4, 20, 5])/7 + (947*W[1, 4, 20, 7])/112 + 
 (2127*W[1, 4, 20, 8])/56 + (3*W[1, 4, 20, 9])/4 + 
 (3061*W[1, 4, 20, 13])/112 + (9*W[1, 4, 20, 16])/112 - 
 (19*W[1, 4, 20, 17])/4 - (4313*W[1, 4, 20, 18])/56 - 
 (577*W[1, 4, 20, 19])/224 - (241*W[1, 4, 20, 20])/224 - W[1, 4, 20, 21]/2 + 
 (95*W[1, 4, 26, 26])/224 + (57*W[1, 4, 26, 27])/56 - 
 (435*W[1, 4, 26, 28])/224 + (23*W[1, 4, 26, 29])/224 + 
 (45*W[1, 4, 26, 30])/112 - (57*W[1, 4, 27, 26])/112 - 
 (127*W[1, 4, 27, 27])/112 - (103*W[1, 4, 27, 28])/112 - 
 (97*W[1, 4, 27, 29])/112 + (81*W[1, 4, 27, 30])/112 - 
 (39*W[1, 4, 28, 26])/32 - (241*W[1, 4, 28, 27])/112 + 
 (213*W[1, 4, 28, 28])/224 - (31*W[1, 4, 28, 29])/32 + W[1, 4, 28, 30]/4 - 
 (79*W[1, 4, 29, 26])/224 - (39*W[1, 4, 29, 27])/28 + 
 (255*W[1, 4, 29, 28])/224 - (9*W[1, 4, 29, 29])/32 - 
 (73*W[1, 4, 29, 30])/112 + W[1, 4, 30, 26]/7 - W[1, 5, 1, 1]/4 + 
 (531*W[1, 5, 1, 2])/28 + (109*W[1, 5, 1, 3])/14 - (545*W[1, 5, 1, 4])/28 - 
 (245*W[1, 5, 1, 5])/32 + W[1, 5, 1, 6]/4 - W[1, 5, 1, 15]/2 + 
 W[1, 5, 1, 16]/4 - (225*W[1, 5, 1, 17])/32 + (191*W[1, 5, 1, 18])/56 + 
 (237*W[1, 5, 1, 19])/32 - (837*W[1, 5, 1, 20])/224 - W[1, 5, 1, 25]/4 + 
 (417*W[1, 5, 2, 1])/56 + (9*W[1, 5, 2, 2])/56 - (19*W[1, 5, 2, 3])/28 + 
 (111*W[1, 5, 2, 4])/7 - (585*W[1, 5, 2, 5])/224 + W[1, 5, 2, 12]/4 - 
 (209*W[1, 5, 2, 14])/112 + (7265*W[1, 5, 2, 15])/224 + 
 (25*W[1, 5, 2, 16])/112 - (927*W[1, 5, 2, 17])/224 - 
 (197*W[1, 5, 2, 18])/56 - (297*W[1, 5, 2, 19])/224 - 
 (6115*W[1, 5, 2, 20])/224 - W[1, 5, 2, 25]/4 - (223*W[1, 5, 3, 1])/56 + 
 (561*W[1, 5, 3, 2])/224 - 6*W[1, 5, 3, 3] + (1285*W[1, 5, 3, 4])/32 + 
 (5913*W[1, 5, 3, 5])/224 + (527*W[1, 5, 3, 6])/14 + (3*W[1, 5, 3, 8])/4 + 
 W[1, 5, 3, 12]/4 - (4163*W[1, 5, 3, 15])/224 - (5*W[1, 5, 3, 16])/4 - 
 (3331*W[1, 5, 3, 17])/224 - (415*W[1, 5, 3, 18])/14 - 
 (1067*W[1, 5, 3, 19])/224 + (1355*W[1, 5, 3, 20])/112 - 
 (431*W[1, 5, 4, 1])/56 + (63*W[1, 5, 4, 2])/16 + (14353*W[1, 5, 4, 3])/224 - 
 (209*W[1, 5, 4, 4])/112 - (103*W[1, 5, 4, 5])/32 + 
 (1593*W[1, 5, 4, 6])/224 - W[1, 5, 4, 12]/4 - (1591*W[1, 5, 4, 13])/32 + 
 (209*W[1, 5, 4, 14])/112 - (12*W[1, 5, 4, 16])/7 + 
 (201*W[1, 5, 4, 17])/112 - (845*W[1, 5, 4, 18])/56 + 
 (237*W[1, 5, 4, 19])/32 - (6029*W[1, 5, 4, 20])/112 + 
 (475*W[1, 5, 4, 23])/56 - W[1, 5, 5, 1]/8 + (569*W[1, 5, 5, 2])/56 - 
 (219*W[1, 5, 5, 3])/112 - (1895*W[1, 5, 5, 4])/224 + 
 (113*W[1, 5, 5, 5])/112 - W[1, 5, 5, 12]/4 - (155*W[1, 5, 5, 13])/16 + 
 (4163*W[1, 5, 5, 15])/224 + W[1, 5, 5, 16]/8 - (201*W[1, 5, 5, 17])/32 + 
 (773*W[1, 5, 5, 18])/56 + (925*W[1, 5, 5, 19])/224 + 
 (319*W[1, 5, 5, 20])/16 + (205*W[1, 5, 6, 1])/56 + 
 (10025*W[1, 5, 6, 4])/224 - (739*W[1, 5, 6, 7])/56 + W[1, 5, 6, 10]/4 - 
 W[1, 5, 6, 14]/4 + (267*W[1, 5, 6, 17])/14 + (9*W[1, 5, 6, 18])/8 - 
 (267*W[1, 5, 6, 19])/14 + (2727*W[1, 5, 8, 3])/224 + W[1, 5, 8, 13] - 
 W[1, 5, 8, 16]/2 + W[1, 5, 8, 19]/2 - (2727*W[1, 5, 8, 20])/224 + 
 (5*W[1, 5, 10, 2])/224 - (5*W[1, 5, 10, 3])/224 - 
 (1185*W[1, 5, 10, 5])/224 + W[1, 5, 10, 14]/4 + (5797*W[1, 5, 10, 16])/224 + 
 (1185*W[1, 5, 10, 17])/224 - (5853*W[1, 5, 10, 18])/224 - 
 (139*W[1, 5, 11, 2])/112 - (131*W[1, 5, 11, 3])/2 + 
 (13127*W[1, 5, 11, 15])/224 + (139*W[1, 5, 11, 16])/112 + 
 (13135*W[1, 5, 11, 18])/224 - (13127*W[1, 5, 11, 23])/224 + 
 (3*W[1, 5, 12, 2])/8 - (297*W[1, 5, 12, 3])/112 - (3*W[1, 5, 12, 4])/8 - 
 (3*W[1, 5, 12, 5])/8 - (3*W[1, 5, 12, 17])/8 + (3*W[1, 5, 12, 19])/8 - 
 (4257*W[1, 5, 13, 4])/112 - (155*W[1, 5, 13, 5])/16 + W[1, 5, 13, 8] - 
 (739*W[1, 5, 15, 6])/56 + (739*W[1, 5, 15, 7])/56 + 
 (13127*W[1, 5, 15, 23])/224 + (2731*W[1, 5, 17, 2])/224 + 
 (225*W[1, 5, 17, 3])/224 - (797*W[1, 5, 17, 4])/112 + 
 (479*W[1, 5, 17, 5])/224 + W[1, 5, 17, 6]/4 - (367*W[1, 5, 17, 12])/112 - 
 (7265*W[1, 5, 17, 15])/224 + (5*W[1, 5, 17, 16])/56 - 
 (1409*W[1, 5, 17, 17])/224 + (1377*W[1, 5, 17, 18])/112 - 
 (1703*W[1, 5, 17, 19])/224 + (1599*W[1, 5, 17, 20])/112 + 
 (3*W[1, 5, 17, 24])/7 + W[1, 5, 17, 25]/4 - (589*W[1, 5, 18, 2])/112 + 
 (605*W[1, 5, 18, 3])/16 - (6441*W[1, 5, 18, 4])/224 + 
 (2419*W[1, 5, 18, 5])/224 + (127*W[1, 5, 18, 6])/28 + 
 (1031*W[1, 5, 18, 7])/112 - W[1, 5, 18, 10]/4 - (1537*W[1, 5, 18, 11])/224 + 
 (2623*W[1, 5, 18, 13])/224 - (835*W[1, 5, 18, 16])/32 + 
 (3571*W[1, 5, 18, 17])/224 - (31*W[1, 5, 18, 18])/28 - 
 (1451*W[1, 5, 18, 19])/224 - (2155*W[1, 5, 18, 20])/56 - 
 (3*W[1, 5, 18, 24])/7 - W[1, 5, 18, 25]/4 + W[1, 5, 19, 1]/8 - 
 (467*W[1, 5, 19, 2])/112 - (899*W[1, 5, 19, 3])/224 + 
 (87*W[1, 5, 19, 4])/32 + (165*W[1, 5, 19, 5])/14 - W[1, 5, 19, 6]/4 + 
 W[1, 5, 19, 12]/4 + W[1, 5, 19, 16]/8 - (5009*W[1, 5, 19, 17])/224 - 
 (393*W[1, 5, 19, 18])/112 - (4299*W[1, 5, 19, 19])/224 + 
 (325*W[1, 5, 19, 20])/16 + W[1, 5, 19, 25]/4 - (643*W[1, 5, 20, 2])/28 - 
 (297*W[1, 5, 20, 3])/224 - (4273*W[1, 5, 20, 4])/112 + 
 (3965*W[1, 5, 20, 5])/224 - (1031*W[1, 5, 20, 7])/112 - 
 (3*W[1, 5, 20, 8])/4 + W[1, 5, 20, 15]/2 + (13*W[1, 5, 20, 16])/8 + 
 (611*W[1, 5, 20, 17])/112 - (7669*W[1, 5, 20, 18])/224 + 
 (331*W[1, 5, 20, 19])/16 + (171*W[1, 5, 20, 20])/16 - 
 (475*W[1, 5, 20, 23])/56 + W[1, 5, 20, 25]/4 - (697*W[1, 5, 26, 26])/224 + 
 (415*W[1, 5, 26, 27])/112 - (13*W[1, 5, 26, 28])/28 + 
 (801*W[1, 5, 26, 29])/224 - (5*W[1, 5, 26, 30])/56 + 
 (109*W[1, 5, 27, 26])/224 + (719*W[1, 5, 27, 27])/112 + 
 (1329*W[1, 5, 27, 28])/224 + (801*W[1, 5, 27, 29])/224 - 
 (3*W[1, 5, 27, 30])/14 + (403*W[1, 5, 28, 26])/112 + 
 (19*W[1, 5, 28, 27])/7 + (1489*W[1, 5, 28, 28])/224 - 
 (3*W[1, 5, 28, 30])/8 - (1175*W[1, 5, 29, 26])/224 - 
 (155*W[1, 5, 29, 27])/112 - (3*W[1, 5, 29, 28])/8 - 
 (1053*W[1, 5, 29, 29])/224 - (13*W[1, 5, 29, 30])/8 + 
 (61*W[1, 6, 1, 1])/32 + (67*W[1, 6, 1, 5])/14 + (11*W[1, 6, 1, 16])/56 + 
 (165*W[1, 6, 1, 17])/224 + W[1, 6, 1, 18]/4 - (15*W[1, 6, 1, 19])/7 - 
 (57*W[1, 6, 1, 20])/224 + W[1, 6, 1, 24]/4 - (5*W[1, 6, 2, 1])/8 - 
 30*W[1, 6, 2, 3] + 30*W[1, 6, 2, 4] - (503*W[1, 6, 2, 7])/112 + 
 (503*W[1, 6, 2, 15])/112 - (433*W[1, 6, 2, 17])/112 + (5*W[1, 6, 2, 18])/8 + 
 (461*W[1, 6, 2, 19])/112 + (187*W[1, 6, 3, 1])/224 - (235*W[1, 6, 3, 2])/8 + 
 (2035*W[1, 6, 3, 3])/672 - (697*W[1, 6, 3, 4])/96 - (9*W[1, 6, 3, 5])/8 + 
 2*W[1, 6, 3, 6] - (9333*W[1, 6, 3, 8])/224 + (279*W[1, 6, 3, 12])/16 + 
 (11*W[1, 6, 3, 16])/56 - (271*W[1, 6, 3, 17])/16 - (23*W[1, 6, 3, 18])/28 + 
 (4441*W[1, 6, 3, 19])/112 + (10799*W[1, 6, 3, 20])/224 + 
 (23*W[1, 6, 4, 1])/28 + (235*W[1, 6, 4, 2])/8 - (1763*W[1, 6, 4, 3])/336 + 
 (697*W[1, 6, 4, 4])/96 + (7321*W[1, 6, 4, 5])/224 - 2*W[1, 6, 4, 6] + 
 (739*W[1, 6, 4, 7])/56 - (279*W[1, 6, 4, 12])/16 - (11*W[1, 6, 4, 16])/56 + 
 (109*W[1, 6, 4, 17])/224 - (187*W[1, 6, 4, 18])/224 - 
 (7897*W[1, 6, 4, 19])/224 - (10799*W[1, 6, 4, 20])/224 + 
 (9333*W[1, 6, 4, 23])/224 + (205*W[1, 6, 5, 1])/56 + 
 (10025*W[1, 6, 5, 4])/224 - (739*W[1, 6, 5, 7])/56 + W[1, 6, 5, 10]/4 - 
 W[1, 6, 5, 14]/4 + (267*W[1, 6, 5, 17])/14 + (9*W[1, 6, 5, 18])/8 - 
 (267*W[1, 6, 5, 19])/14 + W[1, 6, 6, 1] + (1251*W[1, 6, 6, 17])/224 - 
 W[1, 6, 6, 18] - (1251*W[1, 6, 6, 19])/224 + (15*W[1, 6, 17, 1])/14 + 
 (1145*W[1, 6, 17, 5])/56 - W[1, 6, 17, 6]/4 + (503*W[1, 6, 17, 9])/112 - 
 W[1, 6, 17, 10]/4 - (279*W[1, 6, 17, 12])/16 - (503*W[1, 6, 17, 15])/112 + 
 (11*W[1, 6, 17, 16])/56 + (187*W[1, 6, 17, 18])/224 + 
 (1259*W[1, 6, 17, 20])/224 - (77*W[1, 6, 18, 1])/32 - 
 (11*W[1, 6, 18, 16])/56 + (69*W[1, 6, 18, 17])/32 - W[1, 6, 18, 18]/4 + 
 (57*W[1, 6, 18, 20])/224 - (4*W[1, 6, 19, 1])/7 + W[1, 6, 19, 2]/4 + 
 (8991*W[1, 6, 19, 3])/224 - (11691*W[1, 6, 19, 4])/224 - 
 (1145*W[1, 6, 19, 5])/56 + W[1, 6, 19, 6]/4 + (503*W[1, 6, 19, 7])/112 + 
 (279*W[1, 6, 19, 12])/16 + W[1, 6, 19, 14]/4 - (11*W[1, 6, 19, 16])/56 - 
 (191*W[1, 6, 19, 17])/28 - (75*W[1, 6, 19, 18])/224 - 
 (1315*W[1, 6, 19, 20])/224 - (503*W[1, 6, 19, 21])/112 - W[1, 6, 19, 24]/4 + 
 W[1, 6, 20, 1]/28 + (1401*W[1, 6, 20, 3])/224 - (1401*W[1, 6, 20, 4])/224 + 
 (9333*W[1, 6, 20, 8])/224 - (503*W[1, 6, 20, 9])/112 + 
 (275*W[1, 6, 20, 17])/28 - W[1, 6, 20, 18]/28 - (141*W[1, 6, 20, 19])/14 + 
 (503*W[1, 6, 20, 21])/112 - (9333*W[1, 6, 20, 23])/224 - 
 (9*W[1, 6, 26, 26])/224 + (41*W[1, 6, 26, 27])/32 + 
 (53*W[1, 6, 26, 28])/56 + (65*W[1, 6, 26, 29])/224 - 
 (11*W[1, 6, 26, 30])/56 - (9*W[1, 6, 27, 26])/224 + 
 (41*W[1, 6, 27, 27])/32 + (53*W[1, 6, 27, 28])/56 + 
 (65*W[1, 6, 27, 29])/224 - (11*W[1, 6, 27, 30])/56 - 
 (9*W[1, 6, 28, 26])/224 + (41*W[1, 6, 28, 27])/32 + 
 (53*W[1, 6, 28, 28])/56 + (65*W[1, 6, 28, 29])/224 - 
 (11*W[1, 6, 28, 30])/56 - (9*W[1, 11, 1, 1])/14 - W[1, 11, 1, 2]/28 + 
 (2*W[1, 11, 1, 3])/7 - (2*W[1, 11, 1, 5])/7 + (5*W[1, 11, 1, 6])/2 + 
 W[1, 11, 1, 14]/2 + (5*W[1, 11, 1, 16])/28 - (2*W[1, 11, 1, 17])/7 - 
 (4315*W[1, 11, 1, 18])/224 + W[1, 11, 1, 19]/28 - (9*W[1, 11, 2, 1])/28 + 
 W[1, 11, 2, 2]/2 - (701*W[1, 11, 2, 3])/56 - (4*W[1, 11, 2, 4])/7 - 
 (171*W[1, 11, 2, 5])/112 - (3*W[1, 11, 2, 10])/2 + W[1, 11, 2, 11]/4 + 
 W[1, 11, 2, 14]/2 + (31*W[1, 11, 2, 17])/14 + (13*W[1, 11, 2, 18])/28 - 
 (2147*W[1, 11, 2, 19])/112 - (1699*W[1, 11, 2, 20])/224 + W[1, 11, 2, 21] - 
 (785*W[1, 11, 3, 2])/56 - (5777*W[1, 11, 3, 3])/672 - 
 (2119*W[1, 11, 3, 4])/672 - (1481*W[1, 11, 3, 5])/224 + 
 (5*W[1, 11, 3, 6])/2 + (3*W[1, 11, 3, 10])/2 + (3*W[1, 11, 3, 12])/4 - 
 (13127*W[1, 11, 3, 15])/224 + (649*W[1, 11, 3, 16])/56 - 
 (29*W[1, 11, 3, 17])/28 + W[1, 11, 3, 21] - (12121*W[1, 11, 3, 22])/224 + 
 (9*W[1, 11, 4, 1])/14 - (3*W[1, 11, 4, 2])/7 - (97*W[1, 11, 4, 3])/96 + 
 (2*W[1, 11, 4, 5])/7 - (5*W[1, 11, 4, 6])/2 - W[1, 11, 4, 14]/2 + 
 (2*W[1, 11, 4, 16])/7 + (2*W[1, 11, 4, 17])/7 + (4409*W[1, 11, 4, 18])/336 - 
 W[1, 11, 4, 19]/28 - (139*W[1, 11, 5, 2])/112 - (131*W[1, 11, 5, 3])/2 + 
 (13127*W[1, 11, 5, 15])/224 + (139*W[1, 11, 5, 16])/112 + 
 (13135*W[1, 11, 5, 18])/224 - (13127*W[1, 11, 5, 23])/224 + 
 (23*W[1, 11, 11, 2])/28 + (365*W[1, 11, 11, 3])/336 - 
 (23*W[1, 11, 11, 16])/28 - (29*W[1, 11, 11, 18])/336 + 
 (9*W[1, 11, 16, 1])/28 - W[1, 11, 16, 2]/2 + (701*W[1, 11, 16, 3])/56 + 
 (4*W[1, 11, 16, 4])/7 + (171*W[1, 11, 16, 5])/112 + (3*W[1, 11, 16, 10])/2 - 
 W[1, 11, 16, 11]/4 - W[1, 11, 16, 14]/2 - (31*W[1, 11, 16, 17])/14 - 
 (13*W[1, 11, 16, 18])/28 + (2147*W[1, 11, 16, 19])/112 + 
 (1699*W[1, 11, 16, 20])/224 - W[1, 11, 16, 21] + (27*W[1, 11, 17, 2])/14 - 
 (3*W[1, 11, 17, 12])/4 - (27*W[1, 11, 17, 16])/14 - 
 (115*W[1, 11, 17, 24])/224 - (3835*W[1, 11, 18, 1])/224 + 
 (39*W[1, 11, 18, 2])/28 - (341*W[1, 11, 18, 3])/336 + 
 (4505*W[1, 11, 18, 4])/336 - W[1, 11, 18, 5]/4 - (5*W[1, 11, 18, 6])/2 + 
 (655*W[1, 11, 18, 7])/56 - (3*W[1, 11, 18, 10])/2 + W[1, 11, 18, 11] + 
 (29*W[1, 11, 18, 16])/28 - (51*W[1, 11, 18, 17])/224 + 
 (1213*W[1, 11, 18, 18])/112 + (2215*W[1, 11, 18, 19])/224 + 
 (7995*W[1, 11, 18, 20])/112 - W[1, 11, 18, 21] + 
 (13127*W[1, 11, 18, 23])/224 + (115*W[1, 11, 18, 24])/224 + 
 (13127*W[1, 11, 18, 25])/224 + (3*W[1, 11, 19, 1])/28 - 
 (2139*W[1, 11, 19, 2])/112 - (12105*W[1, 11, 19, 3])/224 - 
 (3*W[1, 11, 19, 4])/28 + (2139*W[1, 11, 19, 16])/112 + 
 (7663*W[1, 11, 19, 18])/112 + (12121*W[1, 11, 19, 22])/224 - 
 (13127*W[1, 11, 19, 25])/224 - (1699*W[1, 11, 20, 2])/224 - 
 (655*W[1, 11, 20, 7])/56 + (1699*W[1, 11, 20, 16])/224 + 
 (9305*W[1, 11, 20, 18])/112 - (2*W[1, 11, 27, 26])/7 - W[1, 11, 27, 28]/14 + 
 (2*W[1, 11, 30, 26])/7 + W[1, 11, 30, 28]/14 - (227*W[1, 13, 1, 1])/224 + 
 (71*W[1, 13, 1, 4])/4 + (55*W[1, 13, 1, 5])/28 - (3*W[1, 13, 1, 8])/4 - 
 (5*W[1, 13, 1, 11])/2 - (11*W[1, 13, 1, 16])/56 + (65*W[1, 13, 1, 17])/224 + 
 (163*W[1, 13, 1, 18])/224 - (67*W[1, 13, 1, 19])/14 - 
 (45*W[1, 13, 1, 20])/224 + (33*W[1, 13, 2, 1])/56 - (33*W[1, 13, 2, 3])/56 - 
 (33*W[1, 13, 2, 4])/56 + (33*W[1, 13, 2, 5])/56 + (5*W[1, 13, 2, 18])/56 - 
 (33*W[1, 13, 2, 20])/56 + (339*W[1, 13, 3, 1])/224 - 
 (1865*W[1, 13, 3, 4])/224 - (2*W[1, 13, 3, 5])/7 + W[1, 13, 3, 8]/2 + 
 (5*W[1, 13, 3, 11])/2 + (11*W[1, 13, 3, 16])/56 - (65*W[1, 13, 3, 17])/224 - 
 (23*W[1, 13, 3, 18])/7 - (499*W[1, 13, 3, 20])/224 + 
 (405*W[1, 13, 4, 1])/28 - (851*W[1, 13, 4, 3])/112 + (3*W[1, 13, 4, 5])/7 + 
 (5*W[1, 13, 4, 11])/2 - (283*W[1, 13, 4, 12])/16 - W[1, 13, 4, 13] + 
 (11*W[1, 13, 4, 16])/56 + (1677*W[1, 13, 4, 17])/224 + 
 (603*W[1, 13, 4, 18])/224 - (7321*W[1, 13, 4, 19])/224 - 
 (26325*W[1, 13, 4, 20])/224 - (12121*W[1, 13, 4, 22])/224 - 
 (271*W[1, 13, 4, 23])/16 + (3*W[1, 13, 5, 3])/224 + (3*W[1, 13, 5, 8])/4 - 
 W[1, 13, 5, 14]/4 + (11*W[1, 13, 5, 16])/56 + (177*W[1, 13, 5, 20])/28 - 
 (271*W[1, 13, 5, 23])/16 - (683*W[1, 13, 13, 4])/56 + 
 (173*W[1, 13, 13, 5])/32 + (627*W[1, 13, 13, 18])/56 - 
 (173*W[1, 13, 13, 20])/32 - (10509*W[1, 13, 17, 4])/224 - 
 (65*W[1, 13, 17, 5])/224 - (7989*W[1, 13, 17, 18])/224 + 
 (65*W[1, 13, 17, 20])/224 + (12121*W[1, 13, 17, 22])/224 - 
 (4609*W[1, 13, 17, 24])/112 - W[1, 13, 18, 2]/2 + 
 (1549*W[1, 13, 18, 4])/112 - (3685*W[1, 13, 18, 5])/224 - 
 (5*W[1, 13, 18, 11])/2 - (11*W[1, 13, 18, 16])/56 - 
 (2159*W[1, 13, 18, 17])/28 - (3477*W[1, 13, 18, 18])/224 - 
 (213*W[1, 13, 18, 19])/112 + (16307*W[1, 13, 18, 20])/112 + 
 (271*W[1, 13, 18, 23])/16 + (4609*W[1, 13, 18, 24])/112 - 
 (211*W[1, 13, 19, 1])/56 - (57*W[1, 13, 19, 3])/56 - 
 (11055*W[1, 13, 19, 4])/224 - (71*W[1, 13, 19, 5])/56 + 
 (283*W[1, 13, 19, 12])/16 + W[1, 13, 19, 14]/4 - 
 (327*W[1, 13, 19, 18])/112 + (71*W[1, 13, 19, 20])/56 - W[1, 13, 19, 21]/4 - 
 W[1, 13, 20, 1]/2 - (115*W[1, 13, 20, 3])/224 - 
 (15005*W[1, 13, 20, 4])/112 - W[1, 13, 20, 8]/2 - (11*W[1, 13, 20, 16])/56 + 
 (16355*W[1, 13, 20, 18])/112 + W[1, 13, 20, 20]/2 + W[1, 13, 20, 21]/4 + 
 (271*W[1, 13, 20, 23])/16 + (65*W[1, 13, 27, 26])/224 - 
 (103*W[1, 13, 27, 27])/224 - (57*W[1, 13, 27, 28])/56 + 
 W[1, 13, 27, 29]/32 - (11*W[1, 13, 27, 30])/56 - (65*W[1, 13, 29, 26])/224 + 
 (103*W[1, 13, 29, 27])/224 + (57*W[1, 13, 29, 28])/56 - 
 W[1, 13, 29, 29]/32 + (11*W[1, 13, 29, 30])/56 - W[1, 17, 1, 1]/4 + 
 (5527*W[1, 17, 1, 2])/224 + (957*W[1, 17, 1, 3])/224 - 
 (1551*W[1, 17, 1, 4])/224 - (873*W[1, 17, 1, 5])/224 + W[1, 17, 1, 6] - 
 (969*W[1, 17, 1, 9])/56 - (3*W[1, 17, 1, 11])/4 + (31*W[1, 17, 1, 16])/56 - 
 (1469*W[1, 17, 1, 17])/224 - (559*W[1, 17, 1, 18])/112 + 
 (1993*W[1, 17, 1, 19])/112 - (995*W[1, 17, 1, 20])/112 - 
 (1413*W[1, 17, 1, 24])/224 + (473*W[1, 17, 2, 1])/56 - 
 (73*W[1, 17, 2, 2])/28 - (979*W[1, 17, 2, 3])/224 - 
 (303*W[1, 17, 2, 4])/112 - (2747*W[1, 17, 2, 5])/224 + 
 (677*W[1, 17, 2, 9])/56 - (3*W[1, 17, 2, 10])/4 + (3*W[1, 17, 2, 11])/4 + 
 (423*W[1, 17, 2, 12])/112 + (1111*W[1, 17, 2, 14])/224 + 
 (5*W[1, 17, 2, 16])/14 + (445*W[1, 17, 2, 17])/224 - 
 (16*W[1, 17, 2, 18])/7 + (573*W[1, 17, 2, 19])/56 - 
 (503*W[1, 17, 2, 20])/112 + (283*W[1, 17, 2, 24])/112 - 
 (159*W[1, 17, 3, 1])/56 - (2157*W[1, 17, 3, 2])/112 - 
 (733*W[1, 17, 3, 3])/224 + (825*W[1, 17, 3, 4])/112 - 
 (3609*W[1, 17, 3, 5])/224 + (159*W[1, 17, 3, 6])/32 + 
 (35*W[1, 17, 3, 8])/8 + (3*W[1, 17, 3, 10])/4 - (3*W[1, 17, 3, 11])/4 + 
 (3*W[1, 17, 3, 12])/4 + (7321*W[1, 17, 3, 15])/224 + 
 (23*W[1, 17, 3, 16])/56 + (989*W[1, 17, 3, 17])/112 + 
 (2693*W[1, 17, 3, 18])/32 + (209*W[1, 17, 3, 19])/224 - 
 (677*W[1, 17, 3, 20])/56 - (7775*W[1, 17, 3, 24])/224 - 
 (81*W[1, 17, 4, 1])/56 - (73*W[1, 17, 4, 2])/16 + (879*W[1, 17, 4, 3])/224 - 
 (4*W[1, 17, 4, 4])/7 + (493*W[1, 17, 4, 5])/112 - (1761*W[1, 17, 4, 6])/32 - 
 (3*W[1, 17, 4, 9])/4 + (3*W[1, 17, 4, 11])/4 - (1111*W[1, 17, 4, 14])/224 + 
 (93*W[1, 17, 4, 16])/112 - (191*W[1, 17, 4, 17])/224 - 
 (1493*W[1, 17, 4, 18])/64 + (13411*W[1, 17, 4, 19])/112 + 
 (3*W[1, 17, 4, 20])/16 - (2675*W[1, 17, 4, 24])/112 + 
 (97*W[1, 17, 5, 1])/28 + (137*W[1, 17, 5, 2])/16 + (93*W[1, 17, 5, 3])/56 - 
 (34*W[1, 17, 5, 4])/7 + (641*W[1, 17, 5, 5])/224 - (3*W[1, 17, 5, 10])/4 - 
 (423*W[1, 17, 5, 12])/112 + W[1, 17, 5, 14]/4 - (7153*W[1, 17, 5, 15])/224 + 
 (5825*W[1, 17, 5, 16])/224 + (1167*W[1, 17, 5, 17])/224 - 
 (3319*W[1, 17, 5, 18])/224 - (1801*W[1, 17, 5, 19])/224 + 
 (1173*W[1, 17, 5, 20])/112 + (3*W[1, 17, 5, 24])/7 + W[1, 17, 6, 1] + 
 (3371*W[1, 17, 6, 3])/224 - (14585*W[1, 17, 6, 4])/224 - W[1, 17, 6, 10]/4 + 
 W[1, 17, 6, 14]/4 - (177*W[1, 17, 6, 17])/28 - (163*W[1, 17, 6, 19])/16 + 
 (3*W[1, 17, 6, 24])/4 - (205*W[1, 17, 9, 1])/28 + (59*W[1, 17, 9, 2])/28 - 
 (3*W[1, 17, 9, 4])/4 + (75*W[1, 17, 9, 17])/56 - (447*W[1, 17, 9, 18])/112 - 
 (447*W[1, 17, 9, 19])/112 - (5*W[1, 17, 10, 2])/224 + 
 (5*W[1, 17, 10, 3])/224 + (1185*W[1, 17, 10, 5])/224 - W[1, 17, 10, 14]/4 - 
 (5797*W[1, 17, 10, 16])/224 - (1185*W[1, 17, 10, 17])/224 + 
 (5853*W[1, 17, 10, 18])/224 + (27*W[1, 17, 11, 2])/14 - 
 (3*W[1, 17, 11, 12])/4 - (27*W[1, 17, 11, 16])/14 - 
 (115*W[1, 17, 11, 24])/224 - (10509*W[1, 17, 13, 4])/224 - 
 (65*W[1, 17, 13, 5])/224 - (7989*W[1, 17, 13, 18])/224 + 
 (65*W[1, 17, 13, 20])/224 + (12121*W[1, 17, 13, 22])/224 - 
 (4609*W[1, 17, 13, 24])/112 - (127*W[1, 17, 15, 1])/14 + 
 (73*W[1, 17, 15, 2])/28 + (723*W[1, 17, 15, 3])/112 - 
 (639*W[1, 17, 15, 5])/112 + (71*W[1, 17, 15, 17])/56 + 
 (447*W[1, 17, 15, 18])/112 + (447*W[1, 17, 15, 19])/112 + 
 (127*W[1, 17, 15, 20])/14 + (4*W[1, 17, 16, 1])/7 - W[1, 17, 16, 2]/4 + 
 (27*W[1, 17, 16, 4])/112 + (11*W[1, 17, 16, 5])/56 + 
 (3*W[1, 17, 16, 10])/4 - (3*W[1, 17, 16, 11])/4 - (15*W[1, 17, 16, 16])/56 - 
 (23*W[1, 17, 16, 17])/28 - (13*W[1, 17, 16, 18])/56 - 
 (57*W[1, 17, 16, 19])/56 - W[1, 17, 17, 1]/16 - (393*W[1, 17, 17, 2])/112 + 
 (31*W[1, 17, 17, 3])/8 + (107*W[1, 17, 17, 4])/32 + 
 (1739*W[1, 17, 17, 5])/224 - (1765*W[1, 17, 17, 6])/112 + 
 (75*W[1, 17, 17, 9])/56 + (3*W[1, 17, 17, 10])/4 - (3*W[1, 17, 17, 12])/4 + 
 (31*W[1, 17, 17, 15])/8 - (79*W[1, 17, 17, 16])/56 + 
 (447*W[1, 17, 17, 17])/112 + (149*W[1, 17, 17, 18])/224 + 
 (155*W[1, 17, 17, 19])/28 - (181*W[1, 17, 17, 20])/16 - 
 (37*W[1, 17, 17, 24])/16 - (115*W[1, 17, 18, 1])/28 + 
 (633*W[1, 17, 18, 2])/56 + (2229*W[1, 17, 18, 3])/32 + 
 (2333*W[1, 17, 18, 4])/64 - (1287*W[1, 17, 18, 5])/56 - 
 (447*W[1, 17, 18, 9])/112 - W[1, 17, 18, 10]/2 + (3*W[1, 17, 18, 11])/4 - 
 (9249*W[1, 17, 18, 13])/112 + (447*W[1, 17, 18, 15])/112 + 
 (5949*W[1, 17, 18, 16])/224 + (1591*W[1, 17, 18, 17])/224 + 
 (509*W[1, 17, 18, 18])/224 - (163*W[1, 17, 18, 19])/32 - 
 (569*W[1, 17, 18, 20])/32 - (57*W[1, 17, 18, 24])/224 + W[1, 17, 18, 25]/2 + 
 (143*W[1, 17, 19, 1])/28 + (27369*W[1, 17, 19, 4])/224 - 
 (3*W[1, 17, 19, 6])/4 - (447*W[1, 17, 19, 9])/112 - W[1, 17, 19, 14]/4 + 
 (447*W[1, 17, 19, 15])/112 - (10*W[1, 17, 19, 16])/7 - 
 (303*W[1, 17, 19, 17])/56 - (527*W[1, 17, 19, 19])/112 + 
 (3877*W[1, 17, 19, 20])/224 - W[1, 17, 19, 25]/2 - W[1, 17, 20, 1]/16 - 
 (879*W[1, 17, 20, 2])/112 - (1427*W[1, 17, 20, 3])/224 - 
 (383*W[1, 17, 20, 4])/112 + (1083*W[1, 17, 20, 5])/112 - 
 (35*W[1, 17, 20, 8])/8 - (863*W[1, 17, 20, 17])/112 - 
 (1465*W[1, 17, 20, 18])/112 + (447*W[1, 17, 20, 19])/28 + 
 (1653*W[1, 17, 20, 20])/112 - (1117*W[1, 17, 20, 24])/112 - 
 W[1, 17, 24, 1] + (283*W[1, 17, 24, 2])/112 - (7775*W[1, 17, 24, 3])/224 - 
 (2675*W[1, 17, 24, 4])/112 + (5781*W[1, 17, 24, 5])/224 + 
 (3*W[1, 17, 24, 6])/4 - (283*W[1, 17, 24, 11])/224 + 
 (3*W[1, 17, 24, 12])/4 + (2903*W[1, 17, 24, 13])/224 - 
 (5685*W[1, 17, 24, 16])/224 - (167*W[1, 17, 24, 17])/224 - 
 (51*W[1, 17, 24, 18])/28 - (1189*W[1, 17, 24, 19])/224 - 
 (1117*W[1, 17, 24, 20])/112 - (12121*W[1, 17, 24, 22])/224 + 
 (65*W[1, 17, 24, 24])/14 + (481*W[1, 17, 25, 18])/112 - 
 (481*W[1, 17, 25, 19])/112 - (447*W[1, 17, 26, 26])/112 + 
 (503*W[1, 17, 26, 27])/224 - (29*W[1, 17, 26, 28])/112 + 
 (57*W[1, 17, 26, 29])/112 + (25*W[1, 17, 26, 30])/56 - 
 (645*W[1, 17, 27, 26])/112 - (495*W[1, 17, 27, 27])/112 + 
 (249*W[1, 17, 27, 28])/112 - (187*W[1, 17, 27, 29])/224 + 
 (3*W[1, 17, 27, 30])/7 - (99*W[1, 17, 28, 26])/56 - 
 (1493*W[1, 17, 28, 27])/224 + (153*W[1, 17, 28, 28])/56 - 
 (43*W[1, 17, 28, 29])/32 - (23*W[1, 17, 28, 30])/56 + 
 (461*W[1, 17, 29, 26])/112 + (433*W[1, 17, 29, 27])/112 - 
 (101*W[1, 17, 29, 29])/112 - W[1, 17, 30, 26]/7 + (15*W[1, 17, 30, 27])/56 - 
 (15*W[1, 17, 30, 30])/56 - (77*W[1, 18, 1, 1])/32 + 
 (467*W[1, 18, 1, 2])/56 + (1397*W[1, 18, 1, 3])/112 - 
 (231*W[1, 18, 1, 4])/32 - (1607*W[1, 18, 1, 5])/224 - W[1, 18, 1, 6]/4 + 
 W[1, 18, 1, 11]/4 + (3*W[1, 18, 1, 13])/7 - W[1, 18, 1, 15]/2 - 
 W[1, 18, 1, 16]/2 - (7*W[1, 18, 1, 17])/32 + (3*W[1, 18, 1, 18])/8 - 
 (305*W[1, 18, 1, 19])/112 - (363*W[1, 18, 1, 20])/224 + 
 (1581*W[1, 18, 1, 24])/224 - W[1, 18, 1, 25]/4 + (50*W[1, 18, 2, 1])/7 + 
 (15*W[1, 18, 2, 2])/28 + (187*W[1, 18, 2, 3])/7 - (731*W[1, 18, 2, 4])/112 - 
 (19*W[1, 18, 2, 5])/14 + (3221*W[1, 18, 2, 7])/224 + (3*W[1, 18, 2, 10])/4 - 
 (729*W[1, 18, 2, 11])/56 - W[1, 18, 2, 12]/2 - W[1, 18, 2, 13]/2 + 
 (355*W[1, 18, 2, 14])/28 - (503*W[1, 18, 2, 15])/112 + W[1, 18, 2, 16]/56 + 
 (527*W[1, 18, 2, 17])/112 - (881*W[1, 18, 2, 18])/56 - 
 (395*W[1, 18, 2, 19])/112 - (421*W[1, 18, 2, 20])/224 - 
 (283*W[1, 18, 2, 24])/112 + (721*W[1, 18, 2, 25])/32 - 
 (46*W[1, 18, 3, 1])/7 + (35*W[1, 18, 3, 2])/2 - (601*W[1, 18, 3, 3])/672 + 
 (2455*W[1, 18, 3, 4])/672 + (4265*W[1, 18, 3, 5])/112 - 
 (9*W[1, 18, 3, 6])/4 - (1833*W[1, 18, 3, 8])/224 - (3*W[1, 18, 3, 10])/4 - 
 (5*W[1, 18, 3, 11])/4 - W[1, 18, 3, 12]/4 + (103*W[1, 18, 3, 13])/16 + 
 W[1, 18, 3, 15]/2 + (11*W[1, 18, 3, 16])/56 + (1243*W[1, 18, 3, 17])/28 - 
 (713*W[1, 18, 3, 18])/224 - (4603*W[1, 18, 3, 19])/112 - 
 (21059*W[1, 18, 3, 20])/448 + (12121*W[1, 18, 3, 22])/224 + 
 (7775*W[1, 18, 3, 24])/224 - W[1, 18, 3, 25]/4 + (1279*W[1, 18, 4, 1])/112 + 
 (485*W[1, 18, 4, 2])/112 + (4141*W[1, 18, 4, 3])/672 - 
 (1993*W[1, 18, 4, 4])/168 - (173*W[1, 18, 4, 5])/7 + (9*W[1, 18, 4, 6])/4 - 
 (1031*W[1, 18, 4, 7])/112 - (797*W[1, 18, 4, 11])/112 + 
 (275*W[1, 18, 4, 12])/16 + (7*W[1, 18, 4, 13])/4 - 
 (355*W[1, 18, 4, 14])/28 + (5*W[1, 18, 4, 16])/16 - 
 (21741*W[1, 18, 4, 17])/448 + (25*W[1, 18, 4, 18])/16 - 
 (665*W[1, 18, 4, 19])/16 + (10963*W[1, 18, 4, 20])/224 + 
 (12121*W[1, 18, 4, 22])/224 + (947*W[1, 18, 4, 23])/112 + 
 (2675*W[1, 18, 4, 24])/112 + W[1, 18, 4, 25]/4 - (97*W[1, 18, 5, 1])/28 - 
 (45*W[1, 18, 5, 2])/28 + (4159*W[1, 18, 5, 3])/112 - 
 (6947*W[1, 18, 5, 4])/224 + (67*W[1, 18, 5, 5])/14 + 
 (67*W[1, 18, 5, 6])/14 + (1031*W[1, 18, 5, 7])/112 + W[1, 18, 5, 10]/2 - 
 (1537*W[1, 18, 5, 11])/224 + W[1, 18, 5, 12]/2 + 
 (2623*W[1, 18, 5, 13])/224 - W[1, 18, 5, 15]/2 - 
 (5853*W[1, 18, 5, 16])/224 + (545*W[1, 18, 5, 17])/56 - W[1, 18, 5, 18]/8 - 
 (1353*W[1, 18, 5, 19])/224 - (971*W[1, 18, 5, 20])/28 - 
 (3*W[1, 18, 5, 24])/7 - W[1, 18, 6, 1]/2 + (67*W[1, 18, 6, 5])/14 + 
 (31*W[1, 18, 6, 17])/14 + W[1, 18, 6, 18]/2 - (41*W[1, 18, 6, 19])/28 - 
 (3*W[1, 18, 6, 24])/4 - (3835*W[1, 18, 11, 1])/224 - 
 (101*W[1, 18, 11, 2])/8 - (2153*W[1, 18, 11, 3])/224 + 
 (2297*W[1, 18, 11, 4])/224 - (1537*W[1, 18, 11, 5])/224 + W[1, 18, 11, 11] + 
 (3*W[1, 18, 11, 12])/4 + (5*W[1, 18, 11, 16])/14 - 
 (283*W[1, 18, 11, 17])/224 + (1213*W[1, 18, 11, 18])/112 + 
 (2215*W[1, 18, 11, 19])/224 + W[1, 18, 11, 20]/2 - 
 (12121*W[1, 18, 11, 22])/224 + (115*W[1, 18, 11, 24])/224 + 
 (13127*W[1, 18, 11, 25])/224 + (405*W[1, 18, 13, 1])/28 - 
 W[1, 18, 13, 2]/2 - (851*W[1, 18, 13, 3])/112 + (1549*W[1, 18, 13, 4])/112 + 
 (769*W[1, 18, 13, 5])/112 - (283*W[1, 18, 13, 12])/16 - W[1, 18, 13, 13] - 
 (15595*W[1, 18, 13, 17])/224 - (1437*W[1, 18, 13, 18])/112 - 
 (7747*W[1, 18, 13, 19])/224 + (6289*W[1, 18, 13, 20])/224 - 
 (12121*W[1, 18, 13, 22])/224 + (4609*W[1, 18, 13, 24])/112 - 
 (4*W[1, 18, 16, 1])/7 + W[1, 18, 16, 2]/4 - (27*W[1, 18, 16, 4])/112 - 
 (11*W[1, 18, 16, 5])/56 - (3*W[1, 18, 16, 10])/4 + (3*W[1, 18, 16, 11])/4 + 
 (15*W[1, 18, 16, 16])/56 + (23*W[1, 18, 16, 17])/28 + 
 (13*W[1, 18, 16, 18])/56 + (57*W[1, 18, 16, 19])/56 - 
 (15*W[1, 18, 17, 1])/14 + (139*W[1, 18, 17, 2])/14 + 
 (285*W[1, 18, 17, 3])/8 + (6751*W[1, 18, 17, 4])/448 + 
 (253*W[1, 18, 17, 5])/28 + W[1, 18, 17, 6]/2 - (447*W[1, 18, 17, 9])/112 - 
 W[1, 18, 17, 10]/2 - (283*W[1, 18, 17, 11])/224 + W[1, 18, 17, 12]/4 - 
 (15595*W[1, 18, 17, 13])/224 + (503*W[1, 18, 17, 15])/112 + 
 (53*W[1, 18, 17, 16])/56 + (2631*W[1, 18, 17, 17])/224 - 
 (171*W[1, 18, 17, 18])/224 - (83*W[1, 18, 17, 19])/7 - 
 (7069*W[1, 18, 17, 20])/224 - (12121*W[1, 18, 17, 22])/224 + 
 (983*W[1, 18, 17, 24])/224 + W[1, 18, 17, 25]/4 + 
 (489*W[1, 18, 18, 1])/112 - (179*W[1, 18, 18, 2])/28 - 
 (257*W[1, 18, 18, 3])/56 - (503*W[1, 18, 18, 4])/112 + 
 (29*W[1, 18, 18, 5])/56 + W[1, 18, 18, 6]/4 + (3*W[1, 18, 18, 10])/4 + 
 (79*W[1, 18, 18, 11])/32 - (3*W[1, 18, 18, 13])/4 - 
 (5*W[1, 18, 18, 16])/56 + (405*W[1, 18, 18, 17])/224 + 
 (719*W[1, 18, 18, 18])/224 + (941*W[1, 18, 18, 19])/56 - 
 (115*W[1, 18, 18, 20])/16 - (51*W[1, 18, 18, 24])/28 - 
 (4219*W[1, 18, 18, 25])/224 - (17*W[1, 18, 19, 1])/56 + 
 (2783*W[1, 18, 19, 2])/224 + (3757*W[1, 18, 19, 3])/224 - 
 (6519*W[1, 18, 19, 4])/224 - (323*W[1, 18, 19, 5])/112 + W[1, 18, 19, 6]/4 - 
 (3221*W[1, 18, 19, 7])/224 + (2215*W[1, 18, 19, 11])/224 - 
 (275*W[1, 18, 19, 12])/16 - (7747*W[1, 18, 19, 13])/224 + 
 (3*W[1, 18, 19, 16])/2 - (2823*W[1, 18, 19, 17])/224 + 
 (31*W[1, 18, 19, 18])/224 - (8313*W[1, 18, 19, 19])/224 - 
 (37*W[1, 18, 19, 20])/8 + (3221*W[1, 18, 19, 21])/224 - 
 (12121*W[1, 18, 19, 22])/224 - (3*W[1, 18, 19, 24])/4 + 
 (4219*W[1, 18, 19, 25])/224 - (23*W[1, 18, 20, 1])/28 + 
 (3789*W[1, 18, 20, 2])/112 - (26321*W[1, 18, 20, 3])/448 + 
 (1357*W[1, 18, 20, 4])/28 - (193*W[1, 18, 20, 5])/7 + 
 (1833*W[1, 18, 20, 8])/224 + (447*W[1, 18, 20, 9])/112 + 
 W[1, 18, 20, 11]/2 + (1301*W[1, 18, 20, 13])/56 + W[1, 18, 20, 15]/2 - 
 (19*W[1, 18, 20, 16])/28 - (415*W[1, 18, 20, 17])/16 - 
 (29*W[1, 18, 20, 18])/56 + (3135*W[1, 18, 20, 19])/224 - 
 (185*W[1, 18, 20, 20])/28 - (3221*W[1, 18, 20, 21])/224 - 
 (947*W[1, 18, 20, 23])/112 + (1117*W[1, 18, 20, 24])/112 - 
 (721*W[1, 18, 20, 25])/32 + W[1, 18, 24, 1] - (283*W[1, 18, 24, 2])/112 + 
 (7775*W[1, 18, 24, 3])/224 + (2675*W[1, 18, 24, 4])/112 - 
 (5781*W[1, 18, 24, 5])/224 - (3*W[1, 18, 24, 6])/4 + 
 (283*W[1, 18, 24, 11])/224 - (3*W[1, 18, 24, 12])/4 - 
 (2903*W[1, 18, 24, 13])/224 + (5685*W[1, 18, 24, 16])/224 + 
 (167*W[1, 18, 24, 17])/224 + (51*W[1, 18, 24, 18])/28 + 
 (1189*W[1, 18, 24, 19])/224 + (1117*W[1, 18, 24, 20])/112 + 
 (12121*W[1, 18, 24, 22])/224 - (65*W[1, 18, 24, 24])/14 + 
 W[1, 18, 25, 1]/2 - (1349*W[1, 18, 25, 2])/56 - W[1, 18, 25, 3]/4 + 
 W[1, 18, 25, 4]/4 + (503*W[1, 18, 25, 11])/112 + (283*W[1, 18, 25, 12])/16 - 
 (283*W[1, 18, 25, 13])/16 - W[1, 18, 25, 17]/2 + W[1, 18, 25, 18]/2 - 
 W[1, 18, 25, 19]/2 + (1349*W[1, 18, 25, 20])/56 + 
 (12121*W[1, 18, 25, 22])/224 - (47*W[1, 18, 26, 26])/224 - 
 (303*W[1, 18, 26, 27])/224 - W[1, 18, 26, 28] - (65*W[1, 18, 26, 29])/224 + 
 W[1, 18, 26, 30]/56 - (9*W[1, 18, 27, 26])/32 - (327*W[1, 18, 27, 27])/224 + 
 (41*W[1, 18, 27, 28])/32 + (271*W[1, 18, 27, 29])/112 + 
 (9*W[1, 18, 27, 30])/56 - W[1, 18, 28, 26]/32 - (311*W[1, 18, 28, 27])/224 + 
 (299*W[1, 18, 28, 28])/224 + (271*W[1, 18, 28, 29])/112 + 
 (27*W[1, 18, 28, 30])/56 + (261*W[1, 18, 29, 26])/28 + 
 (509*W[1, 18, 29, 27])/56 - (51*W[1, 18, 29, 28])/28 + 
 (155*W[1, 18, 29, 29])/56 + (19*W[1, 18, 29, 30])/28 + W[1, 18, 30, 26]/7 - 
 (15*W[1, 18, 30, 27])/56 + (15*W[1, 18, 30, 30])/56 + W[1, 19, 1, 1]/4 - 
 (267*W[1, 19, 1, 2])/14 - (22*W[1, 19, 1, 3])/7 + (137*W[1, 19, 1, 4])/7 - 
 (237*W[1, 19, 1, 5])/32 - W[1, 19, 1, 6]/4 - W[1, 19, 1, 13]/2 + 
 W[1, 19, 1, 15]/2 - W[1, 19, 1, 16]/4 + (921*W[1, 19, 1, 17])/224 - 
 (429*W[1, 19, 1, 18])/56 + (245*W[1, 19, 1, 19])/32 + 
 (1515*W[1, 19, 1, 20])/224 + W[1, 19, 1, 25]/4 - (435*W[1, 19, 2, 1])/56 - 
 (15*W[1, 19, 2, 2])/56 - (53*W[1, 19, 2, 3])/112 - (221*W[1, 19, 2, 4])/14 + 
 (353*W[1, 19, 2, 5])/224 + W[1, 19, 2, 6]/4 - W[1, 19, 2, 12]/4 + 
 (23*W[1, 19, 2, 14])/16 - (447*W[1, 19, 2, 15])/56 - 
 (329*W[1, 19, 2, 16])/16 + (539*W[1, 19, 2, 17])/32 + 
 (1633*W[1, 19, 2, 18])/224 + (705*W[1, 19, 2, 19])/224 + 
 (527*W[1, 19, 2, 20])/28 - (1537*W[1, 19, 2, 21])/224 - 
 (8511*W[1, 19, 2, 25])/224 + W[1, 19, 3, 1]/28 + (71*W[1, 19, 3, 2])/56 + 
 (7*W[1, 19, 3, 3])/4 + (695*W[1, 19, 3, 4])/16 + (1395*W[1, 19, 3, 5])/224 - 
 (3757*W[1, 19, 3, 6])/224 - (287*W[1, 19, 3, 12])/16 - 
 (30*W[1, 19, 3, 13])/7 + W[1, 19, 3, 15]/2 + (1289*W[1, 19, 3, 16])/224 + 
 (3111*W[1, 19, 3, 17])/112 - (7157*W[1, 19, 3, 18])/224 - 
 (2267*W[1, 19, 3, 19])/224 - (3611*W[1, 19, 3, 20])/224 + 
 W[1, 19, 3, 21]/4 + W[1, 19, 3, 25]/4 + (443*W[1, 19, 4, 1])/56 - 
 (505*W[1, 19, 4, 2])/112 - (15*W[1, 19, 4, 3])/32 + 
 (277*W[1, 19, 4, 4])/112 + (2841*W[1, 19, 4, 5])/224 + 
 (1753*W[1, 19, 4, 6])/32 + W[1, 19, 4, 12]/4 - W[1, 19, 4, 13]/2 - 
 (23*W[1, 19, 4, 14])/16 + (12*W[1, 19, 4, 16])/7 + 
 (3621*W[1, 19, 4, 17])/56 - (1129*W[1, 19, 4, 18])/16 + 
 (625*W[1, 19, 4, 19])/224 + (43*W[1, 19, 4, 20])/14 - W[1, 19, 4, 25]/4 - 
 W[1, 19, 5, 1]/8 + (481*W[1, 19, 5, 2])/112 + (379*W[1, 19, 5, 3])/112 - 
 (107*W[1, 19, 5, 4])/32 + (4299*W[1, 19, 5, 5])/224 + W[1, 19, 5, 12]/4 + 
 W[1, 19, 5, 13]/2 - W[1, 19, 5, 15]/2 - W[1, 19, 5, 16]/8 - 
 (325*W[1, 19, 5, 17])/16 + (899*W[1, 19, 5, 18])/224 - 
 (165*W[1, 19, 5, 19])/14 + (5037*W[1, 19, 5, 20])/224 - W[1, 19, 6, 1]/2 + 
 W[1, 19, 6, 2]/4 + (1405*W[1, 19, 6, 3])/56 + (1447*W[1, 19, 6, 4])/112 + 
 (503*W[1, 19, 6, 7])/112 + (503*W[1, 19, 6, 9])/112 - 
 (503*W[1, 19, 6, 15])/112 - W[1, 19, 6, 17]/2 + W[1, 19, 6, 18]/2 + 
 (163*W[1, 19, 6, 19])/16 - W[1, 19, 6, 20]/4 - (503*W[1, 19, 6, 21])/112 - 
 W[1, 19, 6, 24] - (15*W[1, 19, 7, 2])/56 + (145*W[1, 19, 7, 4])/7 - 
 (145*W[1, 19, 7, 5])/7 + (503*W[1, 19, 7, 15])/112 - 
 (15*W[1, 19, 7, 18])/56 + (15*W[1, 19, 7, 19])/56 - 
 (473*W[1, 19, 7, 20])/112 + (3*W[1, 19, 11, 1])/28 - 
 (2139*W[1, 19, 11, 2])/112 - (12105*W[1, 19, 11, 3])/224 - 
 (3*W[1, 19, 11, 4])/28 + (2139*W[1, 19, 11, 16])/112 + 
 (7663*W[1, 19, 11, 18])/112 + (12121*W[1, 19, 11, 22])/224 - 
 (13127*W[1, 19, 11, 25])/224 - (211*W[1, 19, 13, 1])/56 - 
 (57*W[1, 19, 13, 3])/56 - (11055*W[1, 19, 13, 4])/224 - 
 (71*W[1, 19, 13, 5])/56 + (283*W[1, 19, 13, 12])/16 + W[1, 19, 13, 14]/4 - 
 (327*W[1, 19, 13, 18])/112 + (71*W[1, 19, 13, 20])/56 - W[1, 19, 13, 21]/4 + 
 (3*W[1, 19, 17, 1])/4 + (465*W[1, 19, 17, 2])/112 + 
 (3343*W[1, 19, 17, 3])/224 + (1609*W[1, 19, 17, 4])/28 - 
 (331*W[1, 19, 17, 5])/16 - W[1, 19, 17, 6]/4 - (475*W[1, 19, 17, 9])/56 + 
 (287*W[1, 19, 17, 12])/16 + (447*W[1, 19, 17, 15])/56 - 
 (13*W[1, 19, 17, 16])/8 - (171*W[1, 19, 17, 17])/16 + 
 (297*W[1, 19, 17, 18])/224 - (4133*W[1, 19, 17, 19])/224 + 
 (187*W[1, 19, 17, 20])/14 + (3*W[1, 19, 17, 24])/4 - W[1, 19, 17, 25]/4 + 
 (237*W[1, 19, 18, 1])/56 - (1647*W[1, 19, 18, 2])/224 + 
 (2693*W[1, 19, 18, 3])/112 - (7909*W[1, 19, 18, 4])/224 + 
 (1067*W[1, 19, 18, 5])/224 + W[1, 19, 18, 6]/4 - 
 (3221*W[1, 19, 18, 7])/224 + (3221*W[1, 19, 18, 11])/224 - 
 (11597*W[1, 19, 18, 13])/224 + (5*W[1, 19, 18, 16])/4 - 
 (1355*W[1, 19, 18, 17])/112 + 6*W[1, 19, 18, 18] - 
 (5969*W[1, 19, 18, 19])/224 + (639*W[1, 19, 18, 20])/32 + 
 (3221*W[1, 19, 18, 21])/224 - (3*W[1, 19, 18, 24])/4 + 
 (4107*W[1, 19, 18, 25])/224 + W[1, 19, 19, 1]/8 - (263*W[1, 19, 19, 2])/28 - 
 (737*W[1, 19, 19, 3])/56 + (1835*W[1, 19, 19, 4])/224 - 
 (925*W[1, 19, 19, 5])/224 + (159*W[1, 19, 19, 6])/16 - W[1, 19, 19, 12]/4 - 
 W[1, 19, 19, 16]/8 - (325*W[1, 19, 19, 17])/16 + 
 (205*W[1, 19, 19, 18])/112 - (113*W[1, 19, 19, 19])/112 + 
 (1263*W[1, 19, 19, 20])/224 - (4107*W[1, 19, 19, 25])/224 + 
 W[1, 19, 20, 1]/14 - (109*W[1, 19, 20, 2])/4 - (1441*W[1, 19, 20, 3])/112 + 
 (671*W[1, 19, 20, 4])/56 + (6315*W[1, 19, 20, 5])/224 - W[1, 19, 20, 6]/4 + 
 (2215*W[1, 19, 20, 7])/224 + (475*W[1, 19, 20, 9])/56 - W[1, 19, 20, 13]/2 - 
 W[1, 19, 20, 15]/2 - (5*W[1, 19, 20, 16])/56 - (221*W[1, 19, 20, 17])/56 - 
 (783*W[1, 19, 20, 18])/112 - (655*W[1, 19, 20, 19])/224 + 
 (1433*W[1, 19, 20, 20])/224 + (8511*W[1, 19, 20, 25])/224 + 
 (1025*W[1, 19, 21, 2])/224 + (1297*W[1, 19, 21, 3])/224 - 
 (503*W[1, 19, 21, 9])/112 - W[1, 19, 21, 14]/4 - 
 (1241*W[1, 19, 21, 16])/224 + (659*W[1, 19, 21, 18])/224 + 
 (1209*W[1, 19, 21, 19])/224 - (1209*W[1, 19, 21, 20])/224 - 
 W[1, 19, 24, 5]/2 - W[1, 19, 24, 6] + W[1, 19, 24, 16]/2 + 
 (2727*W[1, 19, 24, 17])/224 - (2727*W[1, 19, 24, 18])/224 - 
 W[1, 19, 25, 1]/2 + (1349*W[1, 19, 25, 2])/56 + W[1, 19, 25, 3]/4 - 
 W[1, 19, 25, 4]/4 - (503*W[1, 19, 25, 11])/112 - (283*W[1, 19, 25, 12])/16 + 
 (283*W[1, 19, 25, 13])/16 + W[1, 19, 25, 17]/2 - W[1, 19, 25, 18]/2 + 
 W[1, 19, 25, 19]/2 - (1349*W[1, 19, 25, 20])/56 - 
 (12121*W[1, 19, 25, 22])/224 + (1053*W[1, 19, 26, 26])/224 + 
 (605*W[1, 19, 26, 27])/224 + (473*W[1, 19, 26, 28])/224 + 
 (1119*W[1, 19, 26, 29])/224 + (13*W[1, 19, 26, 30])/8 + 
 (1053*W[1, 19, 27, 26])/224 - (25*W[1, 19, 27, 27])/7 + 
 (755*W[1, 19, 27, 28])/224 + (275*W[1, 19, 27, 29])/32 + 
 (5*W[1, 19, 27, 30])/4 - (1405*W[1, 19, 28, 27])/224 + 
 (113*W[1, 19, 28, 28])/112 + (403*W[1, 19, 28, 29])/112 - 
 W[1, 19, 28, 30]/8 - (857*W[1, 19, 29, 26])/224 - 
 (953*W[1, 19, 29, 27])/224 + (1515*W[1, 19, 29, 28])/224 + 
 (729*W[1, 19, 29, 29])/224 + (5*W[1, 19, 29, 30])/56 + W[1, 20, 1, 1]/4 - 
 (3903*W[1, 20, 1, 2])/224 + (551*W[1, 20, 1, 3])/112 + 
 (1959*W[1, 20, 1, 4])/224 - (1985*W[1, 20, 1, 5])/112 + 
 (1469*W[1, 20, 1, 8])/224 + (969*W[1, 20, 1, 9])/56 + W[1, 20, 1, 11]/2 - 
 W[1, 20, 1, 13]/2 + W[1, 20, 1, 14]/4 - (31*W[1, 20, 1, 16])/56 - 
 (449*W[1, 20, 1, 17])/112 - (1397*W[1, 20, 1, 18])/224 + 
 (745*W[1, 20, 1, 19])/224 + (1301*W[1, 20, 1, 20])/224 - 
 (75*W[1, 20, 1, 25])/28 + (5*W[1, 20, 2, 1])/8 + (985*W[1, 20, 2, 3])/56 + 
 (331*W[1, 20, 2, 4])/112 - (2993*W[1, 20, 2, 5])/112 - 
 (2383*W[1, 20, 2, 7])/224 + (1537*W[1, 20, 2, 8])/224 - 
 (677*W[1, 20, 2, 9])/56 - W[1, 20, 2, 11]/2 - W[1, 20, 2, 14]/4 - 
 (1475*W[1, 20, 2, 16])/224 + (145*W[1, 20, 2, 17])/16 + 
 (493*W[1, 20, 2, 18])/112 + (259*W[1, 20, 2, 19])/32 - 
 (2749*W[1, 20, 2, 20])/224 + (1649*W[1, 20, 2, 21])/224 + 
 (251*W[1, 20, 3, 1])/56 + (33*W[1, 20, 3, 2])/8 - (733*W[1, 20, 3, 3])/224 + 
 (4609*W[1, 20, 3, 4])/224 + (175*W[1, 20, 3, 5])/32 + 
 (57*W[1, 20, 3, 8])/224 + (9193*W[1, 20, 3, 11])/112 - W[1, 20, 3, 13]/2 - 
 W[1, 20, 3, 15] - (1265*W[1, 20, 3, 16])/224 + (443*W[1, 20, 3, 17])/224 - 
 (56251*W[1, 20, 3, 18])/448 + (37*W[1, 20, 3, 19])/28 - 
 (1255*W[1, 20, 3, 20])/224 + W[1, 20, 3, 21]/4 + (9*W[1, 20, 4, 1])/8 + 
 (2469*W[1, 20, 4, 2])/224 + (435*W[1, 20, 4, 3])/16 + 
 (9*W[1, 20, 4, 4])/28 - (2673*W[1, 20, 4, 5])/32 + 
 (947*W[1, 20, 4, 7])/112 + (2113*W[1, 20, 4, 8])/56 + (3*W[1, 20, 4, 9])/4 - 
 W[1, 20, 4, 11]/2 + (3061*W[1, 20, 4, 13])/112 + W[1, 20, 4, 14]/4 - 
 (3*W[1, 20, 4, 16])/16 - (117*W[1, 20, 4, 17])/14 - 
 (17985*W[1, 20, 4, 18])/224 + (27*W[1, 20, 4, 19])/28 - 
 (1205*W[1, 20, 4, 20])/224 - (237*W[1, 20, 5, 1])/56 - 
 (299*W[1, 20, 5, 2])/16 + W[1, 20, 5, 3]/14 - (4243*W[1, 20, 5, 4])/56 + 
 (485*W[1, 20, 5, 5])/112 - (947*W[1, 20, 5, 7])/112 - W[1, 20, 5, 8]/4 + 
 W[1, 20, 5, 13]/2 + W[1, 20, 5, 15] + (10*W[1, 20, 5, 16])/7 + 
 (57*W[1, 20, 5, 17])/8 - (7781*W[1, 20, 5, 18])/224 + 
 (1149*W[1, 20, 5, 19])/56 + (303*W[1, 20, 5, 20])/56 + 
 (947*W[1, 20, 5, 23])/112 + W[1, 20, 6, 1]/28 + (1401*W[1, 20, 6, 3])/224 - 
 (1401*W[1, 20, 6, 4])/224 + (9333*W[1, 20, 6, 8])/224 - 
 (503*W[1, 20, 6, 9])/112 + (275*W[1, 20, 6, 17])/28 - W[1, 20, 6, 18]/28 - 
 (141*W[1, 20, 6, 19])/14 + (503*W[1, 20, 6, 21])/112 - 
 (9333*W[1, 20, 6, 23])/224 + (1537*W[1, 20, 8, 2])/224 + 
 (79*W[1, 20, 8, 3])/28 + (2113*W[1, 20, 8, 4])/56 + 
 (1413*W[1, 20, 8, 5])/224 + (655*W[1, 20, 8, 7])/56 - 
 (65*W[1, 20, 8, 8])/14 - (655*W[1, 20, 8, 11])/56 - (3*W[1, 20, 8, 13])/4 + 
 (1161*W[1, 20, 8, 16])/224 - (35*W[1, 20, 8, 17])/8 + 
 (1833*W[1, 20, 8, 18])/224 - (1049*W[1, 20, 8, 19])/224 + 
 (55*W[1, 20, 8, 20])/224 + (9333*W[1, 20, 8, 23])/224 + 
 (205*W[1, 20, 9, 1])/28 - (59*W[1, 20, 9, 2])/28 + (3*W[1, 20, 9, 4])/4 - 
 (75*W[1, 20, 9, 17])/56 + (447*W[1, 20, 9, 18])/112 + 
 (447*W[1, 20, 9, 19])/112 - (1699*W[1, 20, 11, 2])/224 - 
 (655*W[1, 20, 11, 7])/56 + (1699*W[1, 20, 11, 16])/224 + 
 (9305*W[1, 20, 11, 18])/112 - W[1, 20, 13, 1]/2 - W[1, 20, 13, 3]/2 - 
 (2687*W[1, 20, 13, 4])/28 + (155*W[1, 20, 13, 5])/16 - 
 (3*W[1, 20, 13, 8])/4 - W[1, 20, 13, 14]/4 + (16355*W[1, 20, 13, 18])/112 + 
 (191*W[1, 20, 13, 20])/28 + W[1, 20, 13, 21]/4 + (1119*W[1, 20, 15, 2])/56 - 
 (433*W[1, 20, 15, 3])/112 + (433*W[1, 20, 15, 5])/112 - 
 (1119*W[1, 20, 15, 17])/56 - W[1, 20, 16, 1]/4 + W[1, 20, 16, 2]/4 + 
 (13*W[1, 20, 16, 3])/56 + W[1, 20, 16, 4]/112 + (57*W[1, 20, 16, 5])/56 + 
 W[1, 20, 16, 8]/4 + W[1, 20, 16, 11]/2 - W[1, 20, 16, 14]/4 + 
 (15*W[1, 20, 16, 16])/56 - (29*W[1, 20, 16, 19])/56 + 
 (4*W[1, 20, 16, 20])/7 - W[1, 20, 16, 21]/2 - (925*W[1, 20, 17, 1])/112 - 
 (615*W[1, 20, 17, 2])/112 - (361*W[1, 20, 17, 3])/112 - 
 (9*W[1, 20, 17, 4])/2 + (1545*W[1, 20, 17, 5])/224 - 
 (35*W[1, 20, 17, 8])/8 - (309*W[1, 20, 17, 17])/112 - 
 (3091*W[1, 20, 17, 18])/224 + (2005*W[1, 20, 17, 19])/224 + 
 (2071*W[1, 20, 17, 20])/112 - (1117*W[1, 20, 17, 24])/112 + 
 (16*W[1, 20, 18, 1])/7 + (1683*W[1, 20, 18, 2])/56 - 
 (25439*W[1, 20, 18, 3])/448 + (191*W[1, 20, 18, 4])/4 - 
 (359*W[1, 20, 18, 5])/14 - (3*W[1, 20, 18, 7])/4 + 
 (1833*W[1, 20, 18, 8])/224 + (447*W[1, 20, 18, 9])/112 + W[1, 20, 18, 11] + 
 (1273*W[1, 20, 18, 13])/56 - (23*W[1, 20, 18, 16])/56 - 
 24*W[1, 20, 18, 17] + (729*W[1, 20, 18, 18])/224 + (85*W[1, 20, 18, 19])/8 - 
 (375*W[1, 20, 18, 20])/112 - (3333*W[1, 20, 18, 21])/224 - 
 (947*W[1, 20, 18, 23])/112 + (1117*W[1, 20, 18, 24])/112 - 
 (713*W[1, 20, 18, 25])/32 - (205*W[1, 20, 19, 1])/56 - 
 (4233*W[1, 20, 19, 2])/224 - (203*W[1, 20, 19, 3])/32 + 
 (1117*W[1, 20, 19, 4])/112 + (6241*W[1, 20, 19, 5])/224 - 
 W[1, 20, 19, 6]/4 + (2383*W[1, 20, 19, 7])/224 + W[1, 20, 19, 8]/4 + 
 (447*W[1, 20, 19, 9])/112 - (1301*W[1, 20, 19, 16])/224 - 
 (31*W[1, 20, 19, 17])/14 - (1031*W[1, 20, 19, 18])/224 - 
 (737*W[1, 20, 19, 19])/224 - (1055*W[1, 20, 19, 20])/224 + 
 W[1, 20, 19, 21]/2 + (8455*W[1, 20, 19, 25])/224 - (11*W[1, 20, 20, 1])/16 - 
 (1079*W[1, 20, 20, 2])/112 - (11*W[1, 20, 20, 3])/32 - 
 (2113*W[1, 20, 20, 4])/224 - (143*W[1, 20, 20, 5])/28 + 
 (3*W[1, 20, 20, 7])/4 + (45*W[1, 20, 20, 8])/16 - (75*W[1, 20, 20, 9])/56 + 
 (1793*W[1, 20, 20, 13])/112 + (43*W[1, 20, 20, 16])/56 + 
 (379*W[1, 20, 20, 17])/16 + (9*W[1, 20, 20, 18])/7 - 
 (1531*W[1, 20, 20, 19])/224 - (643*W[1, 20, 20, 20])/112 - 
 W[1, 20, 20, 21]/2 - (1025*W[1, 20, 21, 2])/224 - 
 (1297*W[1, 20, 21, 3])/224 + (503*W[1, 20, 21, 9])/112 + 
 W[1, 20, 21, 14]/4 + (1241*W[1, 20, 21, 16])/224 - 
 (659*W[1, 20, 21, 18])/224 - (1209*W[1, 20, 21, 19])/224 + 
 (1209*W[1, 20, 21, 20])/224 - (75*W[1, 20, 25, 17])/28 + 
 (143*W[1, 20, 25, 18])/112 + (227*W[1, 20, 25, 19])/16 + 
 (29*W[1, 20, 26, 26])/16 - W[1, 20, 26, 27]/112 - W[1, 20, 26, 28]/4 - 
 (461*W[1, 20, 26, 29])/112 + (7*W[1, 20, 27, 26])/32 - 
 (113*W[1, 20, 27, 27])/32 + (1077*W[1, 20, 27, 28])/224 - 
 (667*W[1, 20, 27, 29])/112 - (19*W[1, 20, 27, 30])/28 - 
 (51*W[1, 20, 28, 26])/32 - (789*W[1, 20, 28, 27])/224 + 
 (1077*W[1, 20, 28, 28])/224 - (103*W[1, 20, 28, 29])/56 - 
 (5*W[1, 20, 28, 30])/14 - (29*W[1, 20, 29, 26])/112 - 
 (4*W[1, 20, 29, 27])/7 + (1385*W[1, 20, 29, 28])/224 + 
 (447*W[1, 20, 29, 29])/112 - (11*W[1, 20, 29, 30])/56 - 
 (15*W[1, 20, 30, 27])/56 + (15*W[1, 20, 30, 30])/56 + W[1, 26, 1, 28]/4 - 
 (11*W[1, 26, 1, 30])/28 - W[1, 26, 2, 26]/8 - W[1, 26, 2, 27]/4 + 
 W[1, 26, 2, 28]/4 + W[1, 26, 2, 29]/2 + (25*W[1, 26, 2, 30])/56 - 
 W[1, 26, 3, 26]/112 - (29*W[1, 26, 3, 27])/112 + (11*W[1, 26, 3, 28])/56 - 
 (1357*W[1, 26, 3, 29])/224 + (9*W[1, 26, 4, 26])/32 + 
 (9*W[1, 26, 4, 27])/7 - (435*W[1, 26, 4, 28])/224 + 
 (23*W[1, 26, 4, 29])/224 + (15*W[1, 26, 4, 30])/112 - 
 (1359*W[1, 26, 5, 26])/224 - (19*W[1, 26, 5, 28])/56 + 
 (9*W[1, 26, 5, 29])/16 - (3*W[1, 26, 5, 30])/8 + W[1, 26, 16, 26]/7 - 
 (15*W[1, 26, 16, 27])/56 + (15*W[1, 26, 16, 30])/56 - 
 (447*W[1, 26, 17, 26])/112 + (503*W[1, 26, 17, 27])/224 - 
 (29*W[1, 26, 17, 28])/112 + (57*W[1, 26, 17, 29])/112 + 
 (25*W[1, 26, 17, 30])/56 + (583*W[1, 26, 18, 26])/224 + 
 (587*W[1, 26, 18, 27])/224 - (9*W[1, 26, 18, 28])/8 + 
 (305*W[1, 26, 18, 29])/112 + W[1, 26, 18, 30]/28 + 
 (207*W[1, 26, 19, 26])/112 + W[1, 26, 19, 27]/112 + 
 (769*W[1, 26, 19, 28])/224 + (509*W[1, 26, 19, 29])/224 + 
 (57*W[1, 26, 19, 30])/56 + (29*W[1, 26, 20, 26])/16 - W[1, 26, 20, 27]/112 - 
 W[1, 26, 20, 28]/4 - (461*W[1, 26, 20, 29])/112 + W[1, 26, 26, 1]/16 - 
 (3*W[1, 26, 26, 2])/16 - W[1, 26, 26, 3]/8 - (3*W[1, 26, 26, 4])/32 - 
 (1319*W[1, 26, 26, 5])/224 - (3*W[1, 26, 26, 10])/4 + 
 (3*W[1, 26, 26, 12])/4 + (29*W[1, 26, 26, 16])/56 - 
 (447*W[1, 26, 26, 17])/112 + (627*W[1, 26, 26, 18])/224 + 
 (89*W[1, 26, 26, 19])/56 + (29*W[1, 26, 26, 20])/16 - 
 (11*W[1, 26, 27, 1])/56 + W[1, 26, 27, 2]/16 + (3*W[1, 26, 27, 3])/8 + 
 (179*W[1, 26, 27, 4])/112 - (3*W[1, 26, 27, 10])/4 - 
 (3*W[1, 26, 27, 11])/4 + (2*W[1, 26, 27, 16])/7 + 
 (547*W[1, 26, 27, 17])/224 + (587*W[1, 26, 27, 18])/224 + 
 W[1, 26, 27, 19]/112 - (9*W[1, 26, 27, 20])/28 - W[1, 26, 28, 1]/112 - 
 (3*W[1, 26, 28, 3])/56 - (269*W[1, 26, 28, 4])/224 - 
 (9*W[1, 26, 28, 5])/112 - (3*W[1, 26, 28, 12])/4 - (9*W[1, 26, 28, 18])/8 + 
 (769*W[1, 26, 28, 19])/224 + (9*W[1, 26, 29, 1])/16 - W[1, 26, 29, 2]/16 - 
 (1413*W[1, 26, 29, 3])/224 + (23*W[1, 26, 29, 4])/224 + W[1, 26, 29, 5]/4 + 
 (57*W[1, 26, 29, 17])/112 + (85*W[1, 26, 29, 18])/28 + 
 (565*W[1, 26, 29, 19])/224 - (461*W[1, 26, 29, 20])/112 - 
 (4*W[1, 26, 30, 1])/7 + W[1, 26, 30, 2]/4 - (27*W[1, 26, 30, 4])/112 - 
 (11*W[1, 26, 30, 5])/56 - (3*W[1, 26, 30, 10])/4 + (3*W[1, 26, 30, 11])/4 + 
 (15*W[1, 26, 30, 16])/56 + (23*W[1, 26, 30, 17])/28 + 
 (13*W[1, 26, 30, 18])/56 + (57*W[1, 26, 30, 19])/56 - W[1, 27, 1, 30]/7 - 
 (29*W[1, 27, 2, 26])/56 - (11*W[1, 27, 2, 27])/28 + W[1, 27, 2, 28]/4 + 
 (3*W[1, 27, 2, 29])/28 + (11*W[1, 27, 2, 30])/56 - (5*W[1, 27, 3, 26])/16 - 
 (99*W[1, 27, 3, 27])/32 + (71*W[1, 27, 3, 28])/56 - 
 (2003*W[1, 27, 3, 29])/224 + W[1, 27, 3, 30]/8 - (59*W[1, 27, 4, 26])/112 - 
 (81*W[1, 27, 4, 27])/112 - (83*W[1, 27, 4, 28])/112 - 
 (79*W[1, 27, 4, 29])/112 + (15*W[1, 27, 4, 30])/112 - 
 (79*W[1, 27, 5, 26])/32 + (19*W[1, 27, 5, 27])/7 + 
 (1357*W[1, 27, 5, 28])/224 + (9*W[1, 27, 5, 29])/16 - W[1, 27, 5, 30]/2 + 
 W[1, 27, 16, 26]/7 - (15*W[1, 27, 16, 27])/56 + (15*W[1, 27, 16, 30])/56 - 
 (165*W[1, 27, 17, 26])/56 - (25*W[1, 27, 17, 27])/56 + 
 (235*W[1, 27, 17, 28])/112 + (61*W[1, 27, 17, 29])/28 + 
 (25*W[1, 27, 17, 30])/56 - (9*W[1, 27, 18, 26])/32 - 
 (327*W[1, 27, 18, 27])/224 + (41*W[1, 27, 18, 28])/32 + 
 (271*W[1, 27, 18, 29])/112 + (9*W[1, 27, 18, 30])/56 + 
 (207*W[1, 27, 19, 26])/112 - (1403*W[1, 27, 19, 27])/224 + 
 (995*W[1, 27, 19, 28])/224 + (1315*W[1, 27, 19, 29])/224 + 
 (25*W[1, 27, 19, 30])/28 + (195*W[1, 27, 20, 26])/56 - 
 (39*W[1, 27, 20, 27])/56 + (781*W[1, 27, 20, 28])/224 - 
 (43*W[1, 27, 20, 29])/14 - (237*W[1, 27, 26, 1])/56 + 
 (111*W[1, 27, 26, 2])/28 - (17*W[1, 27, 26, 3])/56 - 
 (101*W[1, 27, 26, 4])/112 - (1391*W[1, 27, 26, 5])/224 + W[1, 27, 26, 6]/4 - 
 (3*W[1, 27, 26, 10])/4 + W[1, 27, 26, 12]/2 - W[1, 27, 26, 15]/2 + 
 (29*W[1, 27, 26, 16])/56 - (165*W[1, 27, 26, 17])/56 + 
 (859*W[1, 27, 26, 18])/224 + (41*W[1, 27, 26, 19])/28 + 
 (195*W[1, 27, 26, 20])/56 + W[1, 27, 26, 25]/4 - (489*W[1, 27, 27, 1])/112 - 
 (37*W[1, 27, 27, 2])/112 - (523*W[1, 27, 27, 3])/224 + 
 (435*W[1, 27, 27, 4])/112 - (149*W[1, 27, 27, 5])/112 + W[1, 27, 27, 6]/4 - 
 (3*W[1, 27, 27, 10])/4 - (3*W[1, 27, 27, 11])/4 - W[1, 27, 27, 13]/2 + 
 (23*W[1, 27, 27, 16])/56 + (411*W[1, 27, 27, 17])/112 - 
 (327*W[1, 27, 27, 18])/224 - (1459*W[1, 27, 27, 19])/224 - 
 (85*W[1, 27, 27, 20])/112 + W[1, 27, 27, 25]/4 - (15*W[1, 27, 28, 1])/112 + 
 (439*W[1, 27, 28, 2])/112 + (77*W[1, 27, 28, 3])/16 - 
 (467*W[1, 27, 28, 4])/112 + (1415*W[1, 27, 28, 5])/224 + W[1, 27, 28, 6]/4 - 
 W[1, 27, 28, 12]/2 - W[1, 27, 28, 16]/8 + (125*W[1, 27, 28, 17])/56 + 
 (41*W[1, 27, 28, 18])/32 + (995*W[1, 27, 28, 19])/224 + 
 (15*W[1, 27, 28, 20])/224 - W[1, 27, 28, 25]/4 - (27*W[1, 27, 29, 1])/7 + 
 (26*W[1, 27, 29, 2])/7 - (1237*W[1, 27, 29, 3])/224 - 
 (79*W[1, 27, 29, 4])/112 + W[1, 27, 29, 13]/2 + W[1, 27, 29, 15]/2 + 
 (61*W[1, 27, 29, 17])/28 + (139*W[1, 27, 29, 18])/56 + 
 (549*W[1, 27, 29, 19])/224 - (43*W[1, 27, 29, 20])/14 - W[1, 27, 29, 25]/4 - 
 (4*W[1, 27, 30, 1])/7 + W[1, 27, 30, 2]/4 - (27*W[1, 27, 30, 4])/112 - 
 (11*W[1, 27, 30, 5])/56 - (3*W[1, 27, 30, 10])/4 + (3*W[1, 27, 30, 11])/4 + 
 (15*W[1, 27, 30, 16])/56 + (23*W[1, 27, 30, 17])/28 + 
 (13*W[1, 27, 30, 18])/56 + (57*W[1, 27, 30, 19])/56 - W[1, 28, 1, 28]/4 + 
 W[1, 28, 1, 30]/4 - (11*W[1, 28, 2, 26])/28 - W[1, 28, 2, 27]/7 - 
 (11*W[1, 28, 2, 29])/28 - W[1, 28, 2, 30]/4 - (17*W[1, 28, 3, 26])/56 - 
 (635*W[1, 28, 3, 27])/224 + (15*W[1, 28, 3, 28])/14 - 
 (323*W[1, 28, 3, 29])/112 + W[1, 28, 3, 30]/8 - (181*W[1, 28, 4, 26])/224 - 
 (225*W[1, 28, 4, 27])/112 + (269*W[1, 28, 4, 28])/224 - 
 (181*W[1, 28, 4, 29])/224 + (403*W[1, 28, 5, 26])/112 + 
 (19*W[1, 28, 5, 27])/7 + (1433*W[1, 28, 5, 28])/224 - W[1, 28, 5, 30]/8 + 
 (117*W[1, 28, 17, 26])/112 - (603*W[1, 28, 17, 27])/224 + 
 (33*W[1, 28, 17, 28])/14 + (187*W[1, 28, 17, 29])/112 - 
 (323*W[1, 28, 18, 26])/112 - (457*W[1, 28, 18, 27])/112 + 
 (77*W[1, 28, 18, 28])/32 - (17*W[1, 28, 18, 29])/56 + W[1, 28, 18, 30]/8 - 
 (1405*W[1, 28, 19, 27])/224 + (113*W[1, 28, 19, 28])/112 + 
 (403*W[1, 28, 19, 29])/112 - W[1, 28, 19, 30]/8 + 
 (187*W[1, 28, 20, 26])/112 - (11*W[1, 28, 20, 27])/16 + 
 (837*W[1, 28, 20, 28])/224 + (117*W[1, 28, 20, 29])/112 - 
 (481*W[1, 28, 26, 1])/112 + (465*W[1, 28, 26, 2])/112 - 
 (5*W[1, 28, 26, 3])/28 - (181*W[1, 28, 26, 4])/224 - 
 (9*W[1, 28, 26, 5])/28 + W[1, 28, 26, 6]/4 - W[1, 28, 26, 12]/4 - 
 W[1, 28, 26, 15]/2 + (117*W[1, 28, 26, 17])/112 + (29*W[1, 28, 26, 18])/28 - 
 W[1, 28, 26, 19]/8 + (187*W[1, 28, 26, 20])/112 + W[1, 28, 26, 25]/4 - 
 (467*W[1, 28, 27, 1])/112 - (11*W[1, 28, 27, 2])/28 - 
 (607*W[1, 28, 27, 3])/224 + (16*W[1, 28, 27, 4])/7 - 
 (149*W[1, 28, 27, 5])/112 + W[1, 28, 27, 6]/4 - W[1, 28, 27, 13]/2 + 
 W[1, 28, 27, 16]/8 + (275*W[1, 28, 27, 17])/224 - 
 (457*W[1, 28, 27, 18])/112 - (1461*W[1, 28, 27, 19])/224 - 
 (7*W[1, 28, 27, 20])/16 + W[1, 28, 27, 25]/4 - W[1, 28, 28, 1]/8 + 
 (439*W[1, 28, 28, 2])/112 + (545*W[1, 28, 28, 3])/112 - 
 (95*W[1, 28, 28, 4])/32 + (1433*W[1, 28, 28, 5])/224 + W[1, 28, 28, 6]/4 + 
 W[1, 28, 28, 12]/4 - W[1, 28, 28, 16]/8 + (125*W[1, 28, 28, 17])/56 + 
 (77*W[1, 28, 28, 18])/32 + (113*W[1, 28, 28, 19])/112 + 
 (15*W[1, 28, 28, 20])/224 - W[1, 28, 28, 25]/4 - (495*W[1, 28, 29, 1])/112 + 
 (423*W[1, 28, 29, 2])/112 + (11*W[1, 28, 29, 3])/14 - 
 (181*W[1, 28, 29, 4])/224 - W[1, 28, 29, 5]/4 + W[1, 28, 29, 13]/2 + 
 W[1, 28, 29, 15]/2 + (187*W[1, 28, 29, 17])/112 - (31*W[1, 28, 29, 18])/56 - 
 W[1, 28, 29, 19]/14 + (117*W[1, 28, 29, 20])/112 - W[1, 28, 29, 25]/4 - 
 W[1, 29, 1, 28]/4 + (9*W[1, 29, 1, 30])/28 - W[1, 29, 2, 26]/4 - 
 (3*W[1, 29, 2, 27])/56 - (5*W[1, 29, 2, 28])/28 - W[1, 29, 2, 29]/8 - 
 (11*W[1, 29, 2, 30])/56 - (333*W[1, 29, 3, 26])/112 - 
 (57*W[1, 29, 3, 27])/16 + (3*W[1, 29, 3, 28])/56 - 
 (639*W[1, 29, 3, 29])/224 - (2*W[1, 29, 3, 30])/7 - 
 (79*W[1, 29, 4, 26])/224 - (93*W[1, 29, 4, 27])/56 + 
 (255*W[1, 29, 4, 28])/224 - (9*W[1, 29, 4, 29])/32 - 
 (43*W[1, 29, 4, 30])/112 - (509*W[1, 29, 5, 26])/224 + 
 (61*W[1, 29, 5, 27])/28 - (19*W[1, 29, 5, 28])/28 - 
 (207*W[1, 29, 5, 29])/112 - (57*W[1, 29, 5, 30])/56 + 
 (15*W[1, 29, 16, 27])/56 - (15*W[1, 29, 16, 30])/56 + 
 (461*W[1, 29, 17, 26])/112 + (433*W[1, 29, 17, 27])/112 - 
 (101*W[1, 29, 17, 29])/112 + (1357*W[1, 29, 18, 26])/224 + 
 (1401*W[1, 29, 18, 27])/224 - W[1, 29, 18, 28]/2 - 
 (13*W[1, 29, 18, 29])/112 - (9*W[1, 29, 19, 26])/16 - 
 (159*W[1, 29, 19, 27])/112 + (1275*W[1, 29, 19, 28])/224 + 
 (1375*W[1, 29, 19, 29])/224 + (25*W[1, 29, 19, 30])/56 - 
 (29*W[1, 29, 20, 26])/112 - (4*W[1, 29, 20, 27])/7 + 
 (1385*W[1, 29, 20, 28])/224 + (447*W[1, 29, 20, 29])/112 - 
 (11*W[1, 29, 20, 30])/56 - (5*W[1, 29, 26, 1])/16 + (3*W[1, 29, 26, 2])/16 - 
 (177*W[1, 29, 26, 3])/56 - (51*W[1, 29, 26, 4])/224 - 
 (565*W[1, 29, 26, 5])/224 + (461*W[1, 29, 26, 17])/112 + 
 (1413*W[1, 29, 26, 18])/224 - W[1, 29, 26, 19]/2 - 
 (43*W[1, 29, 26, 20])/112 - (3*W[1, 29, 27, 1])/4 - W[1, 29, 27, 2]/16 - 
 (199*W[1, 29, 27, 3])/56 - (159*W[1, 29, 27, 4])/112 + 
 (27*W[1, 29, 27, 5])/14 - (3*W[1, 29, 27, 7])/4 + W[1, 29, 27, 11]/2 + 
 (15*W[1, 29, 27, 16])/56 + (461*W[1, 29, 27, 17])/112 + 
 (1401*W[1, 29, 27, 18])/224 - (103*W[1, 29, 27, 19])/112 + 
 (3*W[1, 29, 27, 20])/16 - W[1, 29, 27, 21]/2 - (11*W[1, 29, 28, 1])/16 + 
 (3*W[1, 29, 28, 3])/56 + (269*W[1, 29, 28, 4])/224 + 
 (9*W[1, 29, 28, 5])/112 - (3*W[1, 29, 28, 7])/4 - W[1, 29, 28, 8]/4 - 
 W[1, 29, 28, 14]/4 + (5*W[1, 29, 28, 16])/28 - W[1, 29, 28, 17]/16 + 
 (1275*W[1, 29, 28, 19])/224 + (1513*W[1, 29, 28, 20])/224 - 
 W[1, 29, 28, 21]/2 - (5*W[1, 29, 29, 1])/16 + W[1, 29, 29, 2]/16 - 
 (627*W[1, 29, 29, 3])/224 - W[1, 29, 29, 4]/32 - (75*W[1, 29, 29, 5])/56 - 
 (3*W[1, 29, 29, 7])/4 - W[1, 29, 29, 8]/4 - (3*W[1, 29, 29, 16])/8 - 
 (87*W[1, 29, 29, 17])/112 - W[1, 29, 29, 18]/8 + 
 (1391*W[1, 29, 29, 19])/224 + (447*W[1, 29, 29, 20])/112 + 
 W[1, 29, 29, 21]/2 + W[1, 29, 30, 1]/4 - W[1, 29, 30, 2]/4 - 
 (13*W[1, 29, 30, 3])/56 - W[1, 29, 30, 4]/112 - (57*W[1, 29, 30, 5])/56 - 
 W[1, 29, 30, 8]/4 - W[1, 29, 30, 11]/2 + W[1, 29, 30, 14]/4 - 
 (15*W[1, 29, 30, 16])/56 + (29*W[1, 29, 30, 19])/56 - 
 (4*W[1, 29, 30, 20])/7 + W[1, 29, 30, 21]/2 + (9*W[2, 1, 1, 3])/56 + 
 (9*W[2, 1, 1, 4])/28 + (45*W[2, 1, 1, 5])/56 - W[2, 1, 1, 8]/4 + 
 W[2, 1, 1, 11]/4 - W[2, 1, 1, 14]/4 - (9*W[2, 1, 1, 16])/28 - 
 (143*W[2, 1, 1, 17])/56 - (43*W[2, 1, 1, 18])/56 + W[2, 1, 1, 19]/56 + 
 (501*W[2, 1, 1, 20])/56 + (75*W[2, 1, 1, 25])/28 - (25*W[2, 1, 2, 3])/28 + 
 (5*W[2, 1, 2, 4])/28 - (3*W[2, 1, 2, 5])/28 + (3*W[2, 1, 2, 7])/4 + 
 (3*W[2, 1, 2, 10])/4 - (3*W[2, 1, 2, 12])/4 - W[2, 1, 2, 14]/2 - 
 (31*W[2, 1, 2, 15])/8 + (9*W[2, 1, 2, 16])/28 + (53*W[2, 1, 2, 17])/28 + 
 (23*W[2, 1, 2, 18])/28 - (5*W[2, 1, 2, 19])/28 - (5*W[2, 1, 2, 20])/8 - 
 W[2, 1, 2, 21]/2 + (2787*W[2, 1, 3, 3])/112 - (245*W[2, 1, 3, 4])/8 + 
 (929*W[2, 1, 3, 5])/56 - (1593*W[2, 1, 3, 8])/224 - (3*W[2, 1, 3, 10])/4 + 
 (757*W[2, 1, 3, 11])/56 - (3*W[2, 1, 3, 12])/4 - (7545*W[2, 1, 3, 15])/224 - 
 (97*W[2, 1, 3, 16])/8 + (95*W[2, 1, 3, 17])/28 + (437*W[2, 1, 3, 18])/112 + 
 (1443*W[2, 1, 3, 19])/224 + (3093*W[2, 1, 3, 20])/112 - W[2, 1, 3, 21]/2 - 
 (3*W[2, 1, 4, 7])/4 - W[2, 1, 4, 11]/4 + (3*W[2, 1, 4, 12])/4 - 
 (2239*W[2, 1, 5, 3])/224 + (551*W[2, 1, 5, 4])/28 - 
 (1125*W[2, 1, 5, 5])/56 + (3*W[2, 1, 5, 7])/4 + W[2, 1, 5, 8]/4 + 
 (3*W[2, 1, 5, 10])/4 + (3*W[2, 1, 5, 12])/4 - (237*W[2, 1, 5, 14])/112 + 
 (7377*W[2, 1, 5, 15])/224 + (7*W[2, 1, 5, 16])/16 - 
 (2487*W[2, 1, 5, 17])/224 - (2365*W[2, 1, 5, 18])/224 - 
 (453*W[2, 1, 5, 19])/56 - (197*W[2, 1, 5, 20])/8 - (5*W[2, 1, 6, 1])/8 - 
 30*W[2, 1, 6, 3] + 30*W[2, 1, 6, 4] - (503*W[2, 1, 6, 7])/112 + 
 (503*W[2, 1, 6, 15])/112 - (433*W[2, 1, 6, 17])/112 + (5*W[2, 1, 6, 18])/8 + 
 (461*W[2, 1, 6, 19])/112 + (15*W[2, 1, 7, 2])/56 - (145*W[2, 1, 7, 4])/7 + 
 (145*W[2, 1, 7, 5])/7 - (503*W[2, 1, 7, 15])/112 + (15*W[2, 1, 7, 18])/56 - 
 (15*W[2, 1, 7, 19])/56 + (473*W[2, 1, 7, 20])/112 - (3*W[2, 1, 9, 4])/7 + 
 (3*W[2, 1, 9, 16])/7 - (3*W[2, 1, 12, 2])/8 + (297*W[2, 1, 12, 3])/112 + 
 (3*W[2, 1, 12, 4])/8 + (3*W[2, 1, 12, 5])/8 + (3*W[2, 1, 12, 17])/8 - 
 (3*W[2, 1, 12, 19])/8 + (33*W[2, 1, 13, 1])/56 - (33*W[2, 1, 13, 3])/56 - 
 (33*W[2, 1, 13, 4])/56 + (33*W[2, 1, 13, 5])/56 + (5*W[2, 1, 13, 18])/56 - 
 (33*W[2, 1, 13, 20])/56 - W[2, 1, 14, 2]/2 + (129*W[2, 1, 14, 5])/112 + 
 (1111*W[2, 1, 14, 17])/224 + (355*W[2, 1, 14, 18])/28 - 
 (233*W[2, 1, 14, 19])/112 + (127*W[2, 1, 15, 1])/14 - 
 (73*W[2, 1, 15, 2])/28 - (723*W[2, 1, 15, 3])/112 + 
 (639*W[2, 1, 15, 5])/112 - (71*W[2, 1, 15, 17])/56 - 
 (447*W[2, 1, 15, 18])/112 - (447*W[2, 1, 15, 19])/112 - 
 (127*W[2, 1, 15, 20])/14 + W[2, 1, 16, 2]/2 - (86*W[2, 1, 16, 3])/7 - 
 (9*W[2, 1, 16, 4])/28 - (5*W[2, 1, 16, 5])/16 + W[2, 1, 16, 8]/4 - 
 (3*W[2, 1, 16, 10])/4 + W[2, 1, 16, 14]/4 + (39*W[2, 1, 16, 17])/28 + 
 (13*W[2, 1, 16, 18])/56 - (2319*W[2, 1, 16, 19])/112 - 
 (1571*W[2, 1, 16, 20])/224 + W[2, 1, 16, 21]/2 - (57*W[2, 1, 17, 3])/112 + 
 (29*W[2, 1, 17, 4])/56 - (2067*W[2, 1, 17, 5])/224 + 
 (677*W[2, 1, 17, 9])/56 - (3*W[2, 1, 17, 10])/4 + 
 (423*W[2, 1, 17, 12])/112 + (1111*W[2, 1, 17, 14])/224 + W[2, 1, 17, 16]/8 + 
 (681*W[2, 1, 17, 17])/112 - (139*W[2, 1, 17, 18])/224 + 
 (685*W[2, 1, 17, 19])/56 - (9*W[2, 1, 17, 20])/7 + 
 (283*W[2, 1, 17, 24])/112 + (1929*W[2, 1, 18, 3])/112 + 
 (9*W[2, 1, 18, 4])/14 - (2449*W[2, 1, 18, 5])/224 + 
 (3389*W[2, 1, 18, 7])/224 + (3*W[2, 1, 18, 10])/4 - 
 (757*W[2, 1, 18, 11])/56 - W[2, 1, 18, 13]/2 + (355*W[2, 1, 18, 14])/28 - 
 (447*W[2, 1, 18, 15])/112 + (395*W[2, 1, 18, 17])/224 - 
 (2785*W[2, 1, 18, 18])/112 - (2491*W[2, 1, 18, 19])/224 - 
 (79*W[2, 1, 18, 20])/14 + W[2, 1, 18, 21]/2 - (283*W[2, 1, 18, 24])/112 + 
 (729*W[2, 1, 18, 25])/32 + (1415*W[2, 1, 19, 3])/224 + 
 (27*W[2, 1, 19, 4])/56 - (625*W[2, 1, 19, 5])/56 + W[2, 1, 19, 6]/4 - 
 (3*W[2, 1, 19, 7])/4 - W[2, 1, 19, 8]/4 - (3*W[2, 1, 19, 12])/4 + 
 (19*W[2, 1, 19, 14])/16 - (447*W[2, 1, 19, 15])/112 - 
 (2311*W[2, 1, 19, 16])/112 + (1805*W[2, 1, 19, 17])/112 + 
 (207*W[2, 1, 19, 18])/16 + (141*W[2, 1, 19, 19])/7 + 
 (333*W[2, 1, 19, 20])/16 - (1649*W[2, 1, 19, 21])/224 - 
 (8567*W[2, 1, 19, 25])/224 + (4545*W[2, 1, 20, 3])/224 + 
 (13*W[2, 1, 20, 4])/56 - (201*W[2, 1, 20, 5])/8 - 
 (2383*W[2, 1, 20, 7])/224 + (1593*W[2, 1, 20, 8])/224 - 
 (677*W[2, 1, 20, 9])/56 - (1455*W[2, 1, 20, 16])/224 + 
 (563*W[2, 1, 20, 17])/56 + (1993*W[2, 1, 20, 18])/224 + 
 (2945*W[2, 1, 20, 19])/224 - (1649*W[2, 1, 20, 20])/112 + 
 (1649*W[2, 1, 20, 21])/224 + (75*W[2, 1, 25, 17])/28 - 
 (143*W[2, 1, 25, 18])/112 - (227*W[2, 1, 25, 19])/16 - W[2, 1, 26, 26]/8 - 
 W[2, 1, 26, 27]/4 + W[2, 1, 26, 29]/2 + (47*W[2, 1, 26, 30])/56 - 
 (3*W[2, 1, 27, 26])/28 - W[2, 1, 27, 27]/4 + (15*W[2, 1, 27, 29])/56 + 
 (29*W[2, 1, 27, 30])/56 + W[2, 1, 28, 26]/56 - (13*W[2, 1, 28, 29])/56 - 
 W[2, 1, 28, 30]/4 - W[2, 1, 29, 26]/4 - (3*W[2, 1, 29, 27])/56 + 
 W[2, 1, 29, 28]/14 - W[2, 1, 29, 29]/8 - (29*W[2, 1, 29, 30])/56 - 
 (3*W[2, 1, 30, 26])/7 - W[2, 1, 30, 28]/14 - (369*W[2, 2, 1, 3])/28 + 
 (41*W[2, 2, 1, 5])/56 - W[2, 2, 1, 11]/4 - W[2, 2, 1, 14]/4 - 
 (31*W[2, 2, 1, 15])/8 + (3*W[2, 2, 1, 16])/4 + (1847*W[2, 2, 1, 17])/224 + 
 (769*W[2, 2, 1, 18])/56 - (83*W[2, 2, 1, 19])/56 - 
 (1711*W[2, 2, 1, 20])/224 + W[2, 2, 2, 3]/28 - (15*W[2, 2, 2, 5])/14 - 
 W[2, 2, 2, 7] + W[2, 2, 2, 12]/2 + 2*W[2, 2, 2, 14] + 
 (29*W[2, 2, 2, 17])/28 - W[2, 2, 2, 18]/28 + (79*W[2, 2, 2, 19])/28 + 
 (5*W[2, 2, 2, 20])/7 - (88*W[2, 2, 3, 1])/7 + (1637*W[2, 2, 3, 3])/112 + 
 (407*W[2, 2, 3, 4])/56 - (1063*W[2, 2, 3, 5])/224 + W[2, 2, 3, 12]/4 + 
 (115*W[2, 2, 3, 15])/32 + (751*W[2, 2, 3, 17])/224 - W[2, 2, 3, 18]/2 + 
 (3705*W[2, 2, 3, 19])/224 + (1193*W[2, 2, 3, 20])/112 + W[2, 2, 4, 1]/4 + 
 (415*W[2, 2, 4, 3])/56 - (291*W[2, 2, 4, 5])/112 + W[2, 2, 4, 11]/4 + 
 W[2, 2, 4, 12]/2 - W[2, 2, 4, 16]/14 - (1845*W[2, 2, 4, 17])/224 - 
 (923*W[2, 2, 4, 18])/56 + (335*W[2, 2, 4, 19])/112 + 
 (1937*W[2, 2, 4, 20])/224 + (13*W[2, 2, 5, 1])/8 - 
 (40051*W[2, 2, 5, 3])/1344 - (355*W[2, 2, 5, 4])/112 - 
 (5365*W[2, 2, 5, 5])/224 - (15947*W[2, 2, 5, 10])/1344 + 
 (29*W[2, 2, 5, 14])/14 + (8003*W[2, 2, 5, 15])/1344 - 
 (11*W[2, 2, 5, 16])/28 - (5059*W[2, 2, 5, 17])/1344 - 
 (637*W[2, 2, 5, 18])/32 - W[2, 2, 5, 19] - (5287*W[2, 2, 5, 20])/224 - 
 (1895*W[2, 2, 7, 10])/112 + W[2, 2, 7, 14]/2 - (1895*W[2, 2, 7, 15])/112 + 
 (7*W[2, 2, 7, 18])/4 - W[2, 2, 7, 19]/2 + W[2, 2, 7, 25] + 
 (3*W[2, 2, 9, 4])/7 - (3*W[2, 2, 9, 16])/7 - (1895*W[2, 2, 10, 7])/112 - 
 W[2, 2, 10, 16]/2 + W[2, 2, 10, 18]/2 + W[2, 2, 12, 2]/2 + 
 (12167*W[2, 2, 12, 3])/672 - (3*W[2, 2, 12, 4])/7 - W[2, 2, 12, 14]/2 - 
 W[2, 2, 12, 15] - (21899*W[2, 2, 12, 17])/672 + (3*W[2, 2, 12, 19])/7 + 
 (1895*W[2, 2, 12, 21])/112 + (1895*W[2, 2, 12, 25])/112 + 2*W[2, 2, 14, 2] + 
 W[2, 2, 14, 7]/2 - W[2, 2, 14, 12]/2 - W[2, 2, 14, 16]/4 - 
 (3*W[2, 2, 14, 19])/4 + (37591*W[2, 2, 15, 3])/1344 - 
 (12379*W[2, 2, 15, 5])/672 - (1895*W[2, 2, 15, 7])/112 - W[2, 2, 15, 12] + 
 (2183*W[2, 2, 17, 1])/224 - (4657*W[2, 2, 17, 3])/336 - 
 (1941*W[2, 2, 17, 4])/224 - (3413*W[2, 2, 17, 5])/224 - 
 (55*W[2, 2, 17, 9])/8 + (15947*W[2, 2, 17, 10])/1344 - 
 (825*W[2, 2, 17, 12])/56 + (25*W[2, 2, 17, 16])/28 - 
 (1325*W[2, 2, 17, 17])/112 - (1237*W[2, 2, 17, 18])/112 + 
 (5933*W[2, 2, 17, 19])/224 - (5*W[2, 2, 17, 20])/2 + 
 (101*W[2, 2, 18, 1])/8 - W[2, 2, 18, 3]/28 - (887*W[2, 2, 18, 4])/56 - 
 (4635*W[2, 2, 18, 5])/224 + (3*W[2, 2, 18, 7])/2 - 
 (1093*W[2, 2, 18, 17])/112 - (1493*W[2, 2, 18, 18])/112 + 
 (5741*W[2, 2, 18, 19])/192 - (20791*W[2, 2, 18, 20])/672 + 
 (1003*W[2, 2, 18, 25])/168 - (15*W[2, 2, 19, 1])/8 + (3*W[2, 2, 19, 2])/4 + 
 (3529*W[2, 2, 19, 3])/224 + (503*W[2, 2, 19, 4])/112 + 
 (11*W[2, 2, 19, 5])/7 + W[2, 2, 19, 7]/2 - W[2, 2, 19, 12]/2 - 
 (79*W[2, 2, 19, 14])/28 - (3*W[2, 2, 19, 16])/28 + 
 (5981*W[2, 2, 19, 17])/224 + (48451*W[2, 2, 19, 18])/1344 + 
 (5365*W[2, 2, 19, 19])/224 + (19543*W[2, 2, 19, 20])/1344 + 
 (15*W[2, 2, 19, 21])/28 + (211*W[2, 2, 19, 25])/32 - 
 (2915*W[2, 2, 20, 1])/224 + (7*W[2, 2, 20, 2])/4 + (191*W[2, 2, 20, 3])/16 + 
 (1921*W[2, 2, 20, 4])/224 - (5239*W[2, 2, 20, 5])/224 + W[2, 2, 20, 7]/4 + 
 (55*W[2, 2, 20, 9])/8 + (31*W[2, 2, 20, 15])/8 - (11*W[2, 2, 20, 16])/28 - 
 (499*W[2, 2, 20, 17])/56 - (21055*W[2, 2, 20, 18])/672 + 
 (3473*W[2, 2, 20, 19])/192 + (1649*W[2, 2, 20, 20])/112 + 
 (8083*W[2, 2, 20, 21])/672 - W[2, 2, 21, 3]/2 + (1895*W[2, 2, 21, 12])/112 + 
 W[2, 2, 21, 16]/2 - (82*W[2, 2, 21, 19])/21 + (527*W[2, 2, 21, 20])/32 + 
 W[2, 2, 25, 7] + (1895*W[2, 2, 25, 12])/112 + (8443*W[2, 2, 25, 19])/672 + 
 W[2, 2, 26, 26]/4 + W[2, 2, 26, 27]/2 - W[2, 2, 26, 28]/2 + 
 W[2, 2, 26, 29]/28 - (25*W[2, 2, 26, 30])/28 - (11*W[2, 2, 27, 26])/14 - 
 (2*W[2, 2, 27, 27])/7 + W[2, 2, 27, 29]/4 - W[2, 2, 27, 30]/2 - 
 (2*W[2, 2, 28, 26])/7 - (5*W[2, 2, 28, 27])/28 + (5*W[2, 2, 28, 28])/14 - 
 (15*W[2, 2, 28, 29])/28 - (3*W[2, 2, 28, 30])/28 + W[2, 2, 29, 26]/2 + 
 (3*W[2, 2, 29, 27])/28 + (5*W[2, 2, 29, 28])/14 - (11*W[2, 2, 29, 29])/14 + 
 (11*W[2, 2, 29, 30])/28 + (59*W[2, 3, 1, 1])/28 - (237*W[2, 3, 1, 2])/28 + 
 (1779*W[2, 3, 1, 3])/224 - (715*W[2, 3, 1, 4])/28 + 
 (2235*W[2, 3, 1, 5])/224 - W[2, 3, 1, 6]/4 - (1537*W[2, 3, 1, 8])/224 + 
 (743*W[2, 3, 1, 11])/56 - W[2, 3, 1, 13]/2 - (7433*W[2, 3, 1, 15])/224 - 
 (87*W[2, 3, 1, 16])/7 + (587*W[2, 3, 1, 17])/224 + (43*W[2, 3, 1, 18])/224 - 
 (45*W[2, 3, 1, 19])/16 + (1987*W[2, 3, 1, 20])/112 + W[2, 3, 1, 25]/4 - 
 (589*W[2, 3, 2, 1])/28 - W[2, 3, 2, 2]/56 + (1721*W[2, 3, 2, 3])/224 + 
 (51*W[2, 3, 2, 4])/4 - (177*W[2, 3, 2, 5])/14 - (1895*W[2, 3, 2, 7])/112 + 
 (131*W[2, 3, 2, 15])/32 - W[2, 3, 2, 16]/4 + (139*W[2, 3, 2, 17])/112 - 
 (1581*W[2, 3, 2, 18])/224 + (505*W[2, 3, 2, 19])/56 + 
 (1565*W[2, 3, 2, 20])/224 + W[2, 3, 2, 25]/4 - (481*W[2, 3, 3, 1])/112 + 
 (3*W[2, 3, 3, 2])/8 - (247*W[2, 3, 3, 3])/56 + (137*W[2, 3, 3, 4])/28 - 
 (335*W[2, 3, 3, 5])/224 + (4223*W[2, 3, 3, 12])/84 + W[2, 3, 3, 13]/2 + 
 (1055*W[2, 3, 3, 14])/112 - (4691*W[2, 3, 3, 15])/224 - W[2, 3, 3, 16]/8 - 
 (7843*W[2, 3, 3, 17])/336 + (513*W[2, 3, 3, 18])/32 - 
 (977*W[2, 3, 3, 19])/224 + (1177*W[2, 3, 3, 20])/112 - 
 (743*W[2, 3, 4, 11])/56 + (749*W[2, 3, 4, 12])/32 + W[2, 3, 4, 13]/2 + 
 (31*W[2, 3, 4, 16])/56 - W[2, 3, 5, 13]/2 - (2091*W[2, 3, 5, 15])/224 - 
 (3*W[2, 3, 5, 16])/8 + (621*W[2, 3, 5, 18])/56 - (865*W[2, 3, 7, 2])/112 - 
 (1807*W[2, 3, 7, 4])/112 + (1807*W[2, 3, 7, 5])/112 + 
 (779*W[2, 3, 7, 8])/448 + (1895*W[2, 3, 7, 10])/112 - 
 (2847*W[2, 3, 7, 11])/224 + (3779*W[2, 3, 7, 18])/224 - 
 (515*W[2, 3, 7, 19])/56 + (815*W[2, 3, 7, 20])/448 + 
 (1349*W[2, 3, 8, 3])/224 - (1537*W[2, 3, 8, 5])/224 - 
 (4915*W[2, 3, 8, 7])/448 + (2847*W[2, 3, 8, 11])/224 + 
 (2257*W[2, 3, 8, 16])/112 - W[2, 3, 8, 18]/8 - (3753*W[2, 3, 8, 19])/112 - 
 (1349*W[2, 3, 8, 20])/224 + (1895*W[2, 3, 10, 7])/112 + W[2, 3, 10, 16]/2 - 
 W[2, 3, 10, 18]/2 + (18455*W[2, 3, 12, 3])/672 + (1403*W[2, 3, 12, 4])/28 - 
 (65*W[2, 3, 12, 12])/14 + (1525*W[2, 3, 12, 17])/224 + 
 (4975*W[2, 3, 12, 18])/448 + (15539*W[2, 3, 12, 20])/448 - 
 (33*W[2, 3, 13, 1])/56 + (33*W[2, 3, 13, 3])/56 + (33*W[2, 3, 13, 4])/56 - 
 (33*W[2, 3, 13, 5])/56 - (5*W[2, 3, 13, 18])/56 + (33*W[2, 3, 13, 20])/56 - 
 (97*W[2, 3, 14, 1])/8 - W[2, 3, 14, 2]/14 + (1055*W[2, 3, 14, 3])/112 + 
 W[2, 3, 14, 4]/14 + (8749*W[2, 3, 14, 5])/112 - (526*W[2, 3, 14, 15])/7 + 
 (97*W[2, 3, 14, 16])/8 - (8721*W[2, 3, 14, 19])/112 - 
 (419*W[2, 3, 14, 20])/112 + (526*W[2, 3, 14, 22])/7 - 
 (3391*W[2, 3, 15, 3])/112 + (2047*W[2, 3, 15, 18])/448 - 
 (293*W[2, 3, 15, 19])/28 - (526*W[2, 3, 15, 22])/7 - 
 (919*W[2, 3, 17, 4])/112 + (269*W[2, 3, 17, 5])/56 - 
 (6443*W[2, 3, 17, 6])/224 - (5377*W[2, 3, 17, 12])/336 - 
 (131*W[2, 3, 17, 15])/32 + (34255*W[2, 3, 17, 17])/1344 - 
 (87*W[2, 3, 17, 18])/28 + (2545*W[2, 3, 17, 19])/112 + 
 (649*W[2, 3, 17, 20])/224 - W[2, 3, 17, 25]/4 + (963*W[2, 3, 18, 3])/112 + 
 (51*W[2, 3, 18, 4])/7 + (331*W[2, 3, 18, 5])/56 + W[2, 3, 18, 6]/4 - 
 (1663*W[2, 3, 18, 7])/112 - W[2, 3, 18, 8]/8 + (4975*W[2, 3, 18, 12])/448 + 
 (2047*W[2, 3, 18, 15])/448 - W[2, 3, 18, 16]/8 + (95*W[2, 3, 18, 17])/56 + 
 (1747*W[2, 3, 18, 18])/224 + (361*W[2, 3, 18, 19])/224 + 
 (11863*W[2, 3, 18, 20])/224 - (241*W[2, 3, 18, 25])/224 - 
 (5239*W[2, 3, 19, 4])/224 - (2285*W[2, 3, 19, 5])/28 + 
 (6443*W[2, 3, 19, 6])/224 - (187*W[2, 3, 19, 8])/14 + 
 (5981*W[2, 3, 19, 12])/224 + W[2, 3, 19, 14]/4 - (293*W[2, 3, 19, 15])/28 - 
 (2181*W[2, 3, 19, 16])/112 - (96*W[2, 3, 19, 17])/7 + 
 (1209*W[2, 3, 19, 18])/224 + (655*W[2, 3, 19, 19])/28 - 
 (6581*W[2, 3, 19, 20])/896 + (9309*W[2, 3, 19, 21])/448 + 
 (241*W[2, 3, 19, 25])/224 + (981*W[2, 3, 20, 4])/112 - 
 (1217*W[2, 3, 20, 5])/112 + (15025*W[2, 3, 20, 7])/448 + 
 (15539*W[2, 3, 20, 12])/448 + W[2, 3, 20, 13]/2 - 
 (419*W[2, 3, 20, 14])/112 + (7433*W[2, 3, 20, 15])/224 - 
 (31*W[2, 3, 20, 16])/56 - (1189*W[2, 3, 20, 17])/224 + 
 (375*W[2, 3, 20, 18])/16 + (16553*W[2, 3, 20, 19])/896 - 
 (647*W[2, 3, 20, 20])/224 - (9309*W[2, 3, 20, 21])/448 - W[2, 3, 20, 25]/4 - 
 (291*W[2, 3, 26, 26])/224 + (541*W[2, 3, 26, 27])/112 + 
 (331*W[2, 3, 26, 28])/28 + (407*W[2, 3, 26, 29])/32 + 
 (3*W[2, 3, 27, 26])/112 - (561*W[2, 3, 27, 27])/224 + 
 (157*W[2, 3, 27, 28])/112 - (337*W[2, 3, 27, 29])/112 + 
 (3*W[2, 3, 27, 30])/8 + (929*W[2, 3, 28, 26])/224 - 
 (775*W[2, 3, 28, 27])/224 - (169*W[2, 3, 28, 28])/16 - 
 (1551*W[2, 3, 28, 29])/224 + (19*W[2, 3, 28, 30])/28 + 
 (1011*W[2, 3, 29, 26])/224 - (13*W[2, 3, 29, 27])/16 - 
 (335*W[2, 3, 29, 28])/28 - (905*W[2, 3, 29, 29])/224 + 
 (31*W[2, 3, 29, 30])/56 - (9*W[2, 4, 1, 1])/28 + (675*W[2, 4, 1, 3])/56 - 
 W[2, 4, 1, 4]/2 - (115*W[2, 4, 1, 5])/56 - W[2, 4, 1, 8]/4 + 
 W[2, 4, 1, 11]/4 - (177*W[2, 4, 1, 17])/32 - (355*W[2, 4, 1, 18])/28 + 
 (159*W[2, 4, 1, 19])/56 + (1443*W[2, 4, 1, 20])/224 - (9*W[2, 4, 2, 1])/28 + 
 (41*W[2, 4, 2, 2])/14 - (39*W[2, 4, 2, 3])/8 - (61*W[2, 4, 2, 4])/28 + 
 (457*W[2, 4, 2, 5])/224 + (4363*W[2, 4, 2, 7])/224 - (3*W[2, 4, 2, 10])/4 + 
 W[2, 4, 2, 11]/4 - (4307*W[2, 4, 2, 12])/224 + W[2, 4, 2, 14]/4 - 
 (21*W[2, 4, 2, 17])/16 - (53*W[2, 4, 2, 18])/14 - (473*W[2, 4, 2, 19])/224 - 
 (465*W[2, 4, 2, 20])/112 + W[2, 4, 2, 21]/2 + (559*W[2, 4, 3, 1])/56 - 
 (473*W[2, 4, 3, 2])/56 - (1055*W[2, 4, 3, 3])/112 + (11*W[2, 4, 3, 4])/56 + 
 (39*W[2, 4, 3, 5])/56 - W[2, 4, 3, 6]/4 + W[2, 4, 3, 8]/4 + 
 (3*W[2, 4, 3, 10])/4 - (757*W[2, 4, 3, 11])/56 + (781*W[2, 4, 3, 12])/32 + 
 (75*W[2, 4, 3, 17])/56 + (365*W[2, 4, 3, 18])/112 - (97*W[2, 4, 3, 19])/56 - 
 (1259*W[2, 4, 3, 20])/224 + W[2, 4, 3, 21]/2 - (4*W[2, 4, 4, 1])/7 - 
 W[2, 4, 4, 2] + (3*W[2, 4, 4, 3])/7 - W[2, 4, 4, 4]/4 - 
 (433*W[2, 4, 4, 5])/224 + W[2, 4, 4, 6]/4 - (4307*W[2, 4, 4, 7])/224 - 
 W[2, 4, 4, 11]/4 + (4251*W[2, 4, 4, 12])/224 - W[2, 4, 4, 14]/4 + 
 (9*W[2, 4, 4, 16])/14 + (3*W[2, 4, 4, 17])/112 + (1651*W[2, 4, 4, 18])/224 + 
 (617*W[2, 4, 4, 19])/224 + (139*W[2, 4, 4, 20])/224 - W[2, 4, 4, 22]/4 - 
 (411*W[2, 4, 5, 1])/112 - (439*W[2, 4, 5, 2])/28 - (325*W[2, 4, 5, 3])/112 - 
 (2663*W[2, 4, 5, 4])/112 + (163*W[2, 4, 5, 5])/14 + 
 (4307*W[2, 4, 5, 7])/224 + W[2, 4, 5, 8]/4 - (113*W[2, 4, 5, 10])/14 + 
 (4307*W[2, 4, 5, 12])/224 + (2965*W[2, 4, 5, 13])/224 + 
 (375*W[2, 4, 5, 14])/14 + (165*W[2, 4, 5, 16])/112 + 
 (47501*W[2, 4, 5, 17])/448 + (8621*W[2, 4, 5, 18])/448 - 
 (1473*W[2, 4, 5, 19])/112 - (8105*W[2, 4, 5, 20])/448 + 
 (1003*W[2, 4, 5, 23])/224 + W[2, 4, 7, 2]/2 - W[2, 4, 7, 14]/4 + 
 (887*W[2, 4, 7, 17])/224 + (5335*W[2, 4, 7, 18])/64 - W[2, 4, 7, 19]/2 - 
 (8661*W[2, 4, 7, 20])/448 - W[2, 4, 12, 4]/2 + W[2, 4, 12, 14]/4 - 
 (7171*W[2, 4, 12, 17])/112 + (2865*W[2, 4, 12, 18])/448 + 
 W[2, 4, 12, 19]/2 - (4639*W[2, 4, 12, 20])/448 + (9*W[2, 4, 14, 1])/28 - 
 W[2, 4, 14, 2] + W[2, 4, 14, 4] - W[2, 4, 14, 7]/4 + W[2, 4, 14, 12]/4 - 
 (4*W[2, 4, 14, 16])/7 + (16*W[2, 4, 14, 17])/7 - (8*W[2, 4, 14, 18])/7 + 
 W[2, 4, 14, 19]/4 + (75*W[2, 4, 14, 20])/7 + (9*W[2, 4, 16, 1])/28 + 
 (13*W[2, 4, 16, 3])/56 + W[2, 4, 16, 4]/4 + (17*W[2, 4, 16, 5])/14 + 
 W[2, 4, 16, 8]/4 + (3*W[2, 4, 16, 10])/4 - W[2, 4, 16, 11]/4 - 
 W[2, 4, 16, 14]/4 - (23*W[2, 4, 16, 17])/28 - (13*W[2, 4, 16, 18])/56 - 
 (43*W[2, 4, 16, 19])/28 + (4*W[2, 4, 16, 20])/7 - W[2, 4, 16, 21]/2 - 
 (1937*W[2, 4, 17, 1])/224 + (5941*W[2, 4, 17, 3])/224 - 
 (16*W[2, 4, 17, 4])/7 + (42949*W[2, 4, 17, 5])/448 + 
 (124*W[2, 4, 17, 6])/7 + (887*W[2, 4, 17, 7])/224 + (3*W[2, 4, 17, 9])/4 + 
 (113*W[2, 4, 17, 10])/14 - (19809*W[2, 4, 17, 12])/224 + 
 (16*W[2, 4, 17, 14])/7 - (9*W[2, 4, 17, 16])/16 - (197*W[2, 4, 17, 17])/28 + 
 (2159*W[2, 4, 17, 18])/224 - (1513*W[2, 4, 17, 19])/56 + 
 (1235*W[2, 4, 17, 20])/56 + W[2, 4, 17, 22]/4 - (72*W[2, 4, 18, 1])/7 - 
 (3*W[2, 4, 18, 2])/14 - (205*W[2, 4, 18, 3])/16 + (241*W[2, 4, 18, 4])/32 + 
 (11679*W[2, 4, 18, 5])/448 + (419*W[2, 4, 18, 7])/448 - 
 (3*W[2, 4, 18, 10])/4 + (757*W[2, 4, 18, 11])/56 + 
 (2865*W[2, 4, 18, 12])/448 - (8*W[2, 4, 18, 14])/7 + 
 (1749*W[2, 4, 18, 17])/224 + (2251*W[2, 4, 18, 18])/224 - 
 (38009*W[2, 4, 18, 19])/896 + (509*W[2, 4, 18, 20])/56 - W[2, 4, 18, 21]/2 - 
 (1003*W[2, 4, 18, 23])/224 - (15539*W[2, 4, 18, 25])/448 + 
 (57*W[2, 4, 19, 1])/16 + (108*W[2, 4, 19, 2])/7 - (335*W[2, 4, 19, 3])/112 + 
 (2775*W[2, 4, 19, 4])/112 + (1403*W[2, 4, 19, 5])/112 - 
 (124*W[2, 4, 19, 6])/7 - (4363*W[2, 4, 19, 7])/224 - W[2, 4, 19, 8]/4 - 
 (4251*W[2, 4, 19, 12])/224 - (743*W[2, 4, 19, 14])/28 - 
 (101*W[2, 4, 19, 16])/112 - (593*W[2, 4, 19, 17])/56 - 
 (68583*W[2, 4, 19, 18])/896 - (617*W[2, 4, 19, 19])/56 - 
 (28967*W[2, 4, 19, 20])/896 - (11811*W[2, 4, 19, 21])/448 + 
 (15539*W[2, 4, 19, 25])/448 + (2213*W[2, 4, 20, 1])/224 - 
 (81*W[2, 4, 20, 2])/14 - (123*W[2, 4, 20, 3])/32 + 
 (689*W[2, 4, 20, 4])/224 - (4399*W[2, 4, 20, 5])/448 + 
 (28265*W[2, 4, 20, 7])/448 - W[2, 4, 20, 8]/4 - (3*W[2, 4, 20, 9])/4 - 
 (4639*W[2, 4, 20, 12])/448 - (2965*W[2, 4, 20, 13])/224 + 
 (75*W[2, 4, 20, 14])/7 - (9*W[2, 4, 20, 16])/112 + 21*W[2, 4, 20, 17] - 
 (15865*W[2, 4, 20, 18])/224 - (53373*W[2, 4, 20, 19])/896 - 
 (103*W[2, 4, 20, 20])/32 + (11811*W[2, 4, 20, 21])/448 + 
 (83*W[2, 4, 26, 26])/56 - (57*W[2, 4, 26, 27])/56 + 
 (83*W[2, 4, 26, 28])/112 + W[2, 4, 26, 29]/4 - (45*W[2, 4, 26, 30])/112 + 
 (13*W[2, 4, 27, 26])/16 - (213*W[2, 4, 27, 27])/112 - W[2, 4, 27, 28]/4 - 
 (125*W[2, 4, 27, 29])/112 - (29*W[2, 4, 27, 30])/56 - 
 (61*W[2, 4, 28, 26])/112 - (13*W[2, 4, 28, 27])/16 - 
 (5*W[2, 4, 28, 28])/112 - (13*W[2, 4, 28, 29])/16 + 
 (43*W[2, 4, 28, 30])/112 - (87*W[2, 4, 29, 26])/56 + 
 (39*W[2, 4, 29, 27])/28 + W[2, 4, 29, 28]/16 - W[2, 4, 29, 29]/14 + 
 (73*W[2, 4, 29, 30])/112 - W[2, 4, 30, 26]/7 - (57*W[2, 5, 1, 1])/56 + 
 (115*W[2, 5, 1, 2])/14 - (367*W[2, 5, 1, 3])/112 + 
 (1229*W[2, 5, 1, 4])/112 - (1067*W[2, 5, 1, 5])/112 + W[2, 5, 1, 6]/4 + 
 (3*W[2, 5, 1, 11])/4 + W[2, 5, 1, 13]/2 - (209*W[2, 5, 1, 14])/112 + 
 (7265*W[2, 5, 1, 15])/224 + (51*W[2, 5, 1, 16])/112 - 
 (461*W[2, 5, 1, 17])/56 - (223*W[2, 5, 1, 18])/56 + 
 (433*W[2, 5, 1, 19])/112 - (5029*W[2, 5, 1, 20])/224 - W[2, 5, 1, 25]/4 + 
 (68*W[2, 5, 2, 1])/7 - (3883*W[2, 5, 2, 2])/224 + (289*W[2, 5, 2, 3])/32 - 
 (645*W[2, 5, 2, 4])/56 - (913*W[2, 5, 2, 5])/56 + (4083*W[2, 5, 2, 7])/224 - 
 (219*W[2, 5, 2, 10])/56 + (3*W[2, 5, 2, 11])/4 - W[2, 5, 2, 12]/2 + 
 (65*W[2, 5, 2, 14])/28 + (3*W[2, 5, 2, 15])/4 - (41*W[2, 5, 2, 16])/56 - 
 (14417*W[2, 5, 2, 17])/336 - (623*W[2, 5, 2, 18])/32 + 
 (1769*W[2, 5, 2, 19])/224 - (2117*W[2, 5, 2, 20])/224 - W[2, 5, 2, 25]/4 - 
 (339*W[2, 5, 3, 1])/112 - 5*W[2, 5, 3, 2] - (1201*W[2, 5, 3, 3])/28 + 
 (137*W[2, 5, 3, 4])/28 - (1597*W[2, 5, 3, 5])/224 - W[2, 5, 3, 6]/4 + 
 (3*W[2, 5, 3, 10])/4 - (3*W[2, 5, 3, 11])/4 + (3*W[2, 5, 3, 12])/4 - 
 W[2, 5, 3, 13]/2 - (1867*W[2, 5, 3, 15])/224 - (11*W[2, 5, 3, 16])/28 - 
 (155*W[2, 5, 3, 17])/224 + (5009*W[2, 5, 3, 18])/448 - 
 (4433*W[2, 5, 3, 19])/224 - (1355*W[2, 5, 3, 20])/224 - 
 (526*W[2, 5, 3, 22])/7 + (923*W[2, 5, 4, 1])/112 - (52*W[2, 5, 4, 2])/7 + 
 (3691*W[2, 5, 4, 3])/224 - (5301*W[2, 5, 4, 4])/224 + 
 (3305*W[2, 5, 4, 5])/224 + W[2, 5, 4, 6]/4 + (4083*W[2, 5, 4, 7])/224 - 
 (247*W[2, 5, 4, 10])/28 - (3*W[2, 5, 4, 11])/4 + (3*W[2, 5, 4, 12])/4 + 
 (8287*W[2, 5, 4, 13])/224 + (757*W[2, 5, 4, 14])/28 + 
 (219*W[2, 5, 4, 16])/112 + (22469*W[2, 5, 4, 17])/448 + 
 (807*W[2, 5, 4, 18])/448 - (2385*W[2, 5, 4, 19])/224 + 
 (2085*W[2, 5, 4, 20])/64 + (4365*W[2, 5, 4, 22])/224 + 
 (10567*W[2, 5, 4, 23])/224 + (79*W[2, 5, 5, 1])/112 + 
 (397*W[2, 5, 5, 2])/112 - (459*W[2, 5, 5, 3])/8 + (829*W[2, 5, 5, 4])/112 - 
 (1049*W[2, 5, 5, 5])/224 + (115*W[2, 5, 5, 10])/4 + W[2, 5, 5, 12]/2 + 
 (3*W[2, 5, 5, 13])/4 - (801*W[2, 5, 5, 14])/112 + 
 (8649*W[2, 5, 5, 15])/224 + (47*W[2, 5, 5, 16])/56 - 
 (4061*W[2, 5, 5, 17])/112 - (3849*W[2, 5, 5, 18])/224 + 
 (353*W[2, 5, 5, 19])/32 - (4009*W[2, 5, 5, 20])/224 + W[2, 5, 5, 23]/4 + 
 (451*W[2, 5, 7, 4])/28 + (475*W[2, 5, 7, 5])/224 + 
 (6315*W[2, 5, 7, 10])/224 + (309*W[2, 5, 7, 17])/224 - 
 (16129*W[2, 5, 7, 18])/224 + (993*W[2, 5, 7, 20])/28 - 
 (4365*W[2, 5, 7, 22])/224 - (11*W[2, 5, 10, 2])/7 - (89*W[2, 5, 10, 3])/56 - 
 (247*W[2, 5, 10, 4])/28 - (2055*W[2, 5, 10, 5])/112 + 
 (2531*W[2, 5, 10, 6])/224 + (975*W[2, 5, 10, 7])/112 + 
 (65*W[2, 5, 10, 10])/14 - (3*W[2, 5, 10, 12])/4 - 
 (723*W[2, 5, 10, 14])/224 + (193*W[2, 5, 10, 16])/28 + 
 (6725*W[2, 5, 10, 17])/224 - (385*W[2, 5, 10, 18])/16 - 
 (1341*W[2, 5, 10, 19])/56 - (653*W[2, 5, 10, 20])/448 + 
 (4365*W[2, 5, 10, 22])/224 - (3833*W[2, 5, 12, 3])/224 + 
 (13*W[2, 5, 12, 4])/28 - (3*W[2, 5, 12, 10])/4 + W[2, 5, 12, 14]/4 + 
 (1413*W[2, 5, 12, 17])/224 - (8*W[2, 5, 12, 18])/7 - 
 (3*W[2, 5, 12, 19])/14 - (249*W[2, 5, 12, 20])/14 + 
 (411*W[2, 5, 14, 4])/14 - (2531*W[2, 5, 14, 6])/224 + 
 (113*W[2, 5, 14, 10])/14 + W[2, 5, 14, 12]/4 + (526*W[2, 5, 14, 15])/7 - 
 (209*W[2, 5, 14, 16])/112 - (1305*W[2, 5, 14, 17])/112 - 
 (745*W[2, 5, 14, 19])/112 + (69*W[2, 5, 14, 20])/4 - 
 (526*W[2, 5, 14, 22])/7 + (3391*W[2, 5, 15, 3])/112 - 
 (2047*W[2, 5, 15, 18])/448 + (293*W[2, 5, 15, 19])/28 + 
 (526*W[2, 5, 15, 22])/7 + (4*W[2, 5, 16, 1])/7 - W[2, 5, 16, 2]/4 + 
 (27*W[2, 5, 16, 4])/112 + (11*W[2, 5, 16, 5])/56 + (3*W[2, 5, 16, 10])/4 - 
 (3*W[2, 5, 16, 11])/4 - (15*W[2, 5, 16, 16])/56 - (23*W[2, 5, 16, 17])/28 - 
 (13*W[2, 5, 16, 18])/56 - (57*W[2, 5, 16, 19])/56 - 
 (34147*W[2, 5, 17, 2])/672 + (3833*W[2, 5, 17, 3])/224 + 
 (4495*W[2, 5, 17, 4])/64 + (1095*W[2, 5, 17, 5])/56 - 
 (2475*W[2, 5, 17, 6])/224 + (309*W[2, 5, 17, 7])/224 - 
 (3825*W[2, 5, 17, 10])/224 - (647*W[2, 5, 17, 12])/56 - 
 (1305*W[2, 5, 17, 14])/112 - (3*W[2, 5, 17, 15])/4 - 
 (89*W[2, 5, 17, 16])/56 + (13385*W[2, 5, 17, 17])/336 + 
 (585*W[2, 5, 17, 18])/56 + (38523*W[2, 5, 17, 19])/448 - 
 (3571*W[2, 5, 17, 20])/448 - (4365*W[2, 5, 17, 22])/224 - 
 (3109*W[2, 5, 17, 24])/224 + W[2, 5, 17, 25]/4 - (841*W[2, 5, 18, 2])/112 - 
 (741*W[2, 5, 18, 3])/448 + (21123*W[2, 5, 18, 4])/448 - 
 (5601*W[2, 5, 18, 5])/224 - W[2, 5, 18, 6]/4 - (7059*W[2, 5, 18, 7])/224 - 
 (2007*W[2, 5, 18, 10])/112 + (3*W[2, 5, 18, 11])/4 - (8*W[2, 5, 18, 12])/7 - 
 (8287*W[2, 5, 18, 13])/224 - (2047*W[2, 5, 18, 15])/448 - 
 (25*W[2, 5, 18, 16])/4 + (1011*W[2, 5, 18, 17])/224 + 
 (15*W[2, 5, 18, 18])/112 + (9515*W[2, 5, 18, 19])/224 + 
 (1801*W[2, 5, 18, 20])/56 - W[2, 5, 18, 23]/4 + (3109*W[2, 5, 18, 24])/224 + 
 (73*W[2, 5, 18, 25])/224 - (935*W[2, 5, 19, 1])/112 + 
 (449*W[2, 5, 19, 2])/112 - (23903*W[2, 5, 19, 3])/224 + 
 (197*W[2, 5, 19, 4])/224 + (3305*W[2, 5, 19, 5])/224 + 
 (2475*W[2, 5, 19, 6])/224 - (4083*W[2, 5, 19, 7])/224 - 
 (1341*W[2, 5, 19, 10])/56 - W[2, 5, 19, 12]/2 + W[2, 5, 19, 14]/2 + 
 (293*W[2, 5, 19, 15])/28 + (9*W[2, 5, 19, 16])/28 + 
 (33813*W[2, 5, 19, 17])/448 + (3051*W[2, 5, 19, 18])/56 - 
 (4553*W[2, 5, 19, 19])/224 - (23519*W[2, 5, 19, 20])/448 + 
 (3149*W[2, 5, 19, 21])/224 + (526*W[2, 5, 19, 22])/7 - 
 (73*W[2, 5, 19, 25])/224 + (51*W[2, 5, 20, 2])/112 + 
 (1195*W[2, 5, 20, 3])/224 + (36231*W[2, 5, 20, 4])/448 - 
 (4155*W[2, 5, 20, 5])/224 - (563*W[2, 5, 20, 7])/112 - 
 (653*W[2, 5, 20, 10])/448 - (249*W[2, 5, 20, 12])/14 - 
 (3*W[2, 5, 20, 13])/4 + (69*W[2, 5, 20, 14])/4 - 
 (7265*W[2, 5, 20, 15])/224 - (53*W[2, 5, 20, 16])/56 - 
 (3649*W[2, 5, 20, 17])/448 + (16337*W[2, 5, 20, 18])/224 - 
 (21897*W[2, 5, 20, 19])/448 - (615*W[2, 5, 20, 20])/112 - 
 (3149*W[2, 5, 20, 21])/224 - (10567*W[2, 5, 20, 23])/224 + 
 W[2, 5, 20, 25]/4 - (229*W[2, 5, 26, 26])/224 + (515*W[2, 5, 26, 27])/112 + 
 (1319*W[2, 5, 26, 28])/224 + (39*W[2, 5, 26, 29])/32 + 
 (5*W[2, 5, 26, 30])/8 - (375*W[2, 5, 27, 26])/112 + 
 (789*W[2, 5, 27, 27])/112 + (669*W[2, 5, 27, 28])/56 + 
 (57*W[2, 5, 27, 29])/32 + (11*W[2, 5, 27, 30])/28 + 
 (1439*W[2, 5, 28, 26])/224 + (15*W[2, 5, 28, 27])/56 + 
 (1601*W[2, 5, 28, 28])/224 + (233*W[2, 5, 28, 29])/112 + 
 (75*W[2, 5, 28, 30])/56 + (117*W[2, 5, 29, 26])/112 + 
 (33*W[2, 5, 29, 27])/16 + (701*W[2, 5, 29, 28])/56 + 
 (993*W[2, 5, 29, 29])/112 + (53*W[2, 5, 29, 30])/56 - W[2, 5, 30, 26]/7 + 
 (15*W[2, 5, 30, 27])/56 - (15*W[2, 5, 30, 30])/56 + (15*W[2, 7, 1, 2])/56 - 
 (145*W[2, 7, 1, 4])/7 + (145*W[2, 7, 1, 5])/7 - (503*W[2, 7, 1, 15])/112 + 
 (15*W[2, 7, 1, 18])/56 - (15*W[2, 7, 1, 19])/56 + (473*W[2, 7, 1, 20])/112 - 
 (4059*W[2, 7, 2, 2])/224 - W[2, 7, 2, 4]/2 + W[2, 7, 2, 5]/4 - 
 (1895*W[2, 7, 2, 10])/112 + (4083*W[2, 7, 2, 12])/224 + W[2, 7, 2, 14]/4 - 
 (1895*W[2, 7, 2, 15])/112 + (11*W[2, 7, 2, 16])/56 + 
 (335*W[2, 7, 2, 17])/32 + 9*W[2, 7, 2, 18] + (25*W[2, 7, 2, 19])/28 + 
 (1731*W[2, 7, 2, 20])/224 + W[2, 7, 2, 25] - (865*W[2, 7, 3, 2])/112 - 
 (1807*W[2, 7, 3, 4])/112 + (1807*W[2, 7, 3, 5])/112 + 
 (779*W[2, 7, 3, 8])/448 + (1895*W[2, 7, 3, 10])/112 - 
 (2847*W[2, 7, 3, 11])/224 + (3779*W[2, 7, 3, 18])/224 - 
 (515*W[2, 7, 3, 19])/56 + (815*W[2, 7, 3, 20])/448 - 
 (1145*W[2, 7, 4, 1])/56 - (9*W[2, 7, 4, 2])/28 - (2837*W[2, 7, 4, 3])/112 - 
 (275*W[2, 7, 4, 4])/224 + W[2, 7, 4, 7]/4 + (4083*W[2, 7, 4, 12])/224 - 
 (2605*W[2, 7, 4, 13])/112 - W[2, 7, 4, 14]/4 - (11*W[2, 7, 4, 16])/56 + 
 (131*W[2, 7, 4, 17])/2 + (47885*W[2, 7, 4, 18])/448 - (4*W[2, 7, 4, 19])/7 - 
 (32133*W[2, 7, 4, 20])/448 - (4365*W[2, 7, 4, 22])/224 - 
 (2391*W[2, 7, 4, 23])/56 + (1145*W[2, 7, 5, 1])/56 + (23*W[2, 7, 5, 2])/28 + 
 (2837*W[2, 7, 5, 3])/112 + (3883*W[2, 7, 5, 4])/224 + 
 (475*W[2, 7, 5, 5])/224 - W[2, 7, 5, 7]/4 + (6315*W[2, 7, 5, 10])/224 - 
 (4083*W[2, 7, 5, 12])/224 + (2605*W[2, 7, 5, 13])/112 + 
 (11*W[2, 7, 5, 16])/56 - (3369*W[2, 7, 5, 17])/56 - 
 (3057*W[2, 7, 5, 18])/32 + W[2, 7, 5, 19]/14 + (615*W[2, 7, 5, 20])/7 + 
 (2391*W[2, 7, 5, 23])/56 + W[2, 7, 7, 2] + W[2, 7, 7, 4]/2 - 
 W[2, 7, 7, 5]/2 - (166*W[2, 7, 7, 17])/7 + (1731*W[2, 7, 7, 18])/224 - 
 W[2, 7, 7, 19] - (1731*W[2, 7, 7, 20])/224 + (225*W[2, 7, 17, 2])/112 + 
 (6101*W[2, 7, 17, 4])/112 - (283*W[2, 7, 17, 5])/7 - 
 (166*W[2, 7, 17, 7])/7 - (271*W[2, 7, 17, 9])/32 - 
 (6315*W[2, 7, 17, 10])/224 + (1895*W[2, 7, 17, 15])/112 + 
 (605*W[2, 7, 17, 17])/112 + (2899*W[2, 7, 17, 18])/448 + 
 W[2, 7, 17, 20]/112 + (4365*W[2, 7, 17, 22])/224 + 
 (891*W[2, 7, 17, 24])/448 + (187*W[2, 7, 18, 3])/14 + 
 (33465*W[2, 7, 18, 4])/448 - (1237*W[2, 7, 18, 5])/28 + 
 (2847*W[2, 7, 18, 11])/224 + (2605*W[2, 7, 18, 13])/112 - 
 (11*W[2, 7, 18, 16])/56 - (1127*W[2, 7, 18, 18])/96 + 
 (1167*W[2, 7, 18, 19])/112 - (2391*W[2, 7, 18, 23])/56 - 
 (891*W[2, 7, 18, 24])/448 + (3947*W[2, 7, 19, 2])/224 - 
 (4083*W[2, 7, 19, 12])/224 - (11*W[2, 7, 19, 16])/56 + 
 (1895*W[2, 7, 19, 17])/224 + (379*W[2, 7, 19, 18])/224 - 
 (25*W[2, 7, 19, 19])/28 + (3*W[2, 7, 19, 21])/4 - 
 (1263*W[2, 7, 20, 3])/224 - (7877*W[2, 7, 20, 4])/64 + 
 (13445*W[2, 7, 20, 5])/112 - (779*W[2, 7, 20, 8])/448 + 
 (271*W[2, 7, 20, 9])/32 - (2605*W[2, 7, 20, 13])/112 + 
 (503*W[2, 7, 20, 15])/112 + (11*W[2, 7, 20, 16])/56 - 8*W[2, 7, 20, 18] + 
 (39*W[2, 7, 20, 19])/4 - (7337*W[2, 7, 20, 20])/672 - 
 (3*W[2, 7, 20, 21])/4 + (2391*W[2, 7, 20, 23])/56 - W[2, 7, 20, 25] + 
 (1895*W[2, 7, 27, 26])/224 - (471*W[2, 7, 27, 27])/56 - 
 (3839*W[2, 7, 27, 28])/224 - (1823*W[2, 7, 27, 29])/224 - 
 (11*W[2, 7, 27, 30])/56 + (1895*W[2, 7, 28, 26])/224 - 
 (471*W[2, 7, 28, 27])/56 - (3839*W[2, 7, 28, 28])/224 - 
 (1823*W[2, 7, 28, 29])/224 - (11*W[2, 7, 28, 30])/56 + 
 (1895*W[2, 7, 29, 26])/224 - (471*W[2, 7, 29, 27])/56 - 
 (3839*W[2, 7, 29, 28])/224 - (1823*W[2, 7, 29, 29])/224 - 
 (11*W[2, 7, 29, 30])/56 - (3*W[2, 12, 1, 2])/8 + (297*W[2, 12, 1, 3])/112 + 
 (3*W[2, 12, 1, 4])/8 + (3*W[2, 12, 1, 5])/8 + (3*W[2, 12, 1, 17])/8 - 
 (3*W[2, 12, 1, 19])/8 + (4115*W[2, 12, 2, 2])/224 - 
 (3609*W[2, 12, 2, 3])/448 + (4*W[2, 12, 2, 4])/7 - 
 (4083*W[2, 12, 2, 7])/224 - (9683*W[2, 12, 2, 10])/1344 - 
 (3*W[2, 12, 2, 14])/4 + (4979*W[2, 12, 2, 15])/1344 - 
 (11*W[2, 12, 2, 16])/56 + (1317*W[2, 12, 2, 17])/448 - 
 (5*W[2, 12, 2, 18])/28 + W[2, 12, 2, 19]/28 - (2297*W[2, 12, 2, 20])/224 + 
 (1895*W[2, 12, 2, 21])/112 + (1895*W[2, 12, 2, 25])/112 + 
 (339*W[2, 12, 3, 1])/112 - (4183*W[2, 12, 3, 2])/672 + 
 (7397*W[2, 12, 3, 3])/672 - (589*W[2, 12, 3, 4])/224 - 
 (431*W[2, 12, 3, 5])/96 - (2419*W[2, 12, 3, 6])/224 + 
 (9683*W[2, 12, 3, 10])/1344 - (489*W[2, 12, 3, 11])/56 - 
 (1637*W[2, 12, 3, 12])/96 + (6323*W[2, 12, 3, 15])/1344 + 
 (11*W[2, 12, 3, 16])/56 + (2459*W[2, 12, 3, 17])/168 + 
 (1091*W[2, 12, 3, 18])/64 + (12111*W[2, 12, 3, 19])/224 - 
 (81*W[2, 12, 3, 20])/64 + (1781*W[2, 12, 3, 22])/32 - 
 (156*W[2, 12, 4, 3])/7 + (163*W[2, 12, 4, 4])/224 + 
 (2419*W[2, 12, 4, 6])/224 - (4083*W[2, 12, 4, 7])/224 - 
 (503*W[2, 12, 4, 13])/112 + (3*W[2, 12, 4, 14])/4 + 
 (11*W[2, 12, 4, 16])/56 - (349*W[2, 12, 4, 17])/14 + 
 (1537*W[2, 12, 4, 18])/448 - (22051*W[2, 12, 4, 20])/448 + 
 (1781*W[2, 12, 4, 22])/32 + (5371*W[2, 12, 4, 23])/224 - 
 (4003*W[2, 12, 5, 2])/224 + (12163*W[2, 12, 5, 3])/1344 - 
 (15*W[2, 12, 5, 4])/28 + (4083*W[2, 12, 5, 7])/224 + 
 (8675*W[2, 12, 5, 10])/1344 + W[2, 12, 5, 14]/2 - 
 (6323*W[2, 12, 5, 15])/1344 + (11*W[2, 12, 5, 16])/56 - 
 (39271*W[2, 12, 5, 17])/1344 - (27*W[2, 12, 5, 18])/28 + 
 (5*W[2, 12, 5, 19])/28 - (241*W[2, 12, 5, 20])/32 + 
 (71*W[2, 12, 12, 3])/16 - (19*W[2, 12, 12, 4])/28 - 
 (55*W[2, 12, 12, 17])/16 + (19*W[2, 12, 12, 19])/28 + 
 (166*W[2, 12, 12, 20])/7 + (743*W[2, 12, 17, 2])/48 - 
 (745*W[2, 12, 17, 3])/112 + (4411*W[2, 12, 17, 4])/112 - 
 (10685*W[2, 12, 17, 5])/336 + (2419*W[2, 12, 17, 6])/224 - 
 (8675*W[2, 12, 17, 10])/1344 + (1733*W[2, 12, 17, 12])/96 - 
 (4979*W[2, 12, 17, 15])/1344 - (11*W[2, 12, 17, 16])/56 + 
 (1443*W[2, 12, 17, 17])/112 + (2879*W[2, 12, 17, 18])/448 - 
 (26501*W[2, 12, 17, 19])/224 + (18007*W[2, 12, 17, 20])/448 - 
 (1781*W[2, 12, 17, 22])/32 + (475*W[2, 12, 17, 24])/112 + 
 (841*W[2, 12, 18, 2])/112 + (1123*W[2, 12, 18, 3])/64 - 
 (4611*W[2, 12, 18, 4])/448 + (463*W[2, 12, 18, 5])/56 + 
 (489*W[2, 12, 18, 11])/56 + (503*W[2, 12, 18, 13])/112 + 
 (643*W[2, 12, 18, 17])/448 + (1055*W[2, 12, 18, 18])/224 + 
 (271*W[2, 12, 18, 19])/16 - (1895*W[2, 12, 18, 21])/112 - 
 (475*W[2, 12, 18, 24])/112 - (503*W[2, 12, 18, 25])/112 - 
 W[2, 12, 19, 2]/2 + (26517*W[2, 12, 19, 3])/224 - 
 (3771*W[2, 12, 19, 4])/224 + W[2, 12, 19, 5]/2 - 
 (2419*W[2, 12, 19, 6])/224 + (4083*W[2, 12, 19, 7])/224 - 
 W[2, 12, 19, 14]/2 - (11*W[2, 12, 19, 16])/56 - 
 (11049*W[2, 12, 19, 17])/112 + (45*W[2, 12, 19, 18])/14 - 
 (475*W[2, 12, 19, 19])/224 + (8341*W[2, 12, 19, 20])/224 - 
 (7321*W[2, 12, 19, 21])/224 - (1781*W[2, 12, 19, 22])/32 + 
 (503*W[2, 12, 19, 25])/112 - (201*W[2, 12, 20, 2])/112 - 
 (4357*W[2, 12, 20, 3])/448 - (2157*W[2, 12, 20, 4])/64 + 
 (13*W[2, 12, 20, 5])/14 + (166*W[2, 12, 20, 12])/7 + 
 (21797*W[2, 12, 20, 17])/448 + (2915*W[2, 12, 20, 19])/224 - 
 (2265*W[2, 12, 20, 20])/224 + (7321*W[2, 12, 20, 21])/224 - 
 (5371*W[2, 12, 20, 23])/224 - (1895*W[2, 12, 20, 25])/112 + 
 (1839*W[2, 12, 26, 26])/224 - (517*W[2, 12, 26, 27])/56 - 
 (3823*W[2, 12, 26, 28])/224 - (1895*W[2, 12, 26, 29])/224 + 
 (11*W[2, 12, 26, 30])/56 - (1839*W[2, 12, 28, 26])/224 + 
 (517*W[2, 12, 28, 27])/56 + (3823*W[2, 12, 28, 28])/224 + 
 (1895*W[2, 12, 28, 29])/224 - (11*W[2, 12, 28, 30])/56 + 
 (9*W[2, 14, 1, 1])/28 - (675*W[2, 14, 1, 3])/56 - W[2, 14, 1, 4]/14 + 
 (115*W[2, 14, 1, 5])/56 + W[2, 14, 1, 8]/2 - W[2, 14, 1, 11]/4 + 
 (177*W[2, 14, 1, 17])/32 + (355*W[2, 14, 1, 18])/28 - 
 (681*W[2, 14, 1, 19])/28 - (1443*W[2, 14, 1, 20])/224 + 
 (4*W[2, 14, 2, 1])/7 - (13*W[2, 14, 2, 2])/14 + (17*W[2, 14, 2, 4])/7 - 
 (851*W[2, 14, 2, 5])/224 - (4419*W[2, 14, 2, 7])/224 - W[2, 14, 2, 11]/4 + 
 (4475*W[2, 14, 2, 12])/224 - (9*W[2, 14, 2, 16])/28 - 
 (4*W[2, 14, 2, 17])/7 + (3*W[2, 14, 2, 18])/14 + (683*W[2, 14, 2, 19])/224 + 
 (81*W[2, 14, 2, 20])/14 - (97*W[2, 14, 3, 1])/8 - W[2, 14, 3, 2]/14 + 
 (1055*W[2, 14, 3, 3])/112 + W[2, 14, 3, 4]/14 + (8749*W[2, 14, 3, 5])/112 - 
 (526*W[2, 14, 3, 15])/7 + (97*W[2, 14, 3, 16])/8 - 
 (8721*W[2, 14, 3, 19])/112 - (419*W[2, 14, 3, 20])/112 + 
 (526*W[2, 14, 3, 22])/7 - W[2, 14, 4, 1]/4 + (27*W[2, 14, 4, 2])/14 - 
 (10*W[2, 14, 4, 4])/7 + (851*W[2, 14, 4, 5])/224 + 
 (4475*W[2, 14, 4, 7])/224 + W[2, 14, 4, 11]/4 - (4531*W[2, 14, 4, 12])/224 - 
 W[2, 14, 4, 16]/2 + (20*W[2, 14, 4, 17])/7 - (19*W[2, 14, 4, 18])/14 - 
 (795*W[2, 14, 4, 19])/224 + (69*W[2, 14, 4, 20])/14 + 
 (21*W[2, 14, 5, 1])/8 + (439*W[2, 14, 5, 2])/28 + (325*W[2, 14, 5, 3])/112 + 
 (2663*W[2, 14, 5, 4])/112 + (89*W[2, 14, 5, 5])/16 - 
 (4475*W[2, 14, 5, 7])/224 - W[2, 14, 5, 8]/2 + (113*W[2, 14, 5, 10])/14 - 
 (4475*W[2, 14, 5, 12])/224 + (1107*W[2, 14, 5, 13])/56 + W[2, 14, 5, 14] + 
 (526*W[2, 14, 5, 15])/7 - (165*W[2, 14, 5, 16])/112 - 
 (6421*W[2, 14, 5, 17])/224 - (3123*W[2, 14, 5, 18])/112 - 
 (23*W[2, 14, 5, 19])/56 + (4055*W[2, 14, 5, 20])/112 + 
 (14935*W[2, 14, 5, 23])/224 - (9*W[2, 14, 14, 1])/28 + W[2, 14, 14, 2] - 
 W[2, 14, 14, 4] + (9*W[2, 14, 14, 16])/28 - (166*W[2, 14, 14, 20])/7 - 
 (9*W[2, 14, 16, 1])/28 - W[2, 14, 16, 2]/2 + (675*W[2, 14, 16, 3])/56 + 
 W[2, 14, 16, 4]/14 - (101*W[2, 14, 16, 5])/112 - W[2, 14, 16, 8]/2 + 
 W[2, 14, 16, 11]/4 - (4*W[2, 14, 16, 17])/7 + (2491*W[2, 14, 16, 19])/112 + 
 (1443*W[2, 14, 16, 20])/224 + (1111*W[2, 14, 17, 1])/224 + 
 (16*W[2, 14, 17, 4])/7 - (4741*W[2, 14, 17, 5])/224 + 
 (2531*W[2, 14, 17, 6])/224 - (113*W[2, 14, 17, 10])/14 - 
 (419*W[2, 14, 17, 18])/112 - (1401*W[2, 14, 17, 19])/224 + 
 (355*W[2, 14, 18, 1])/28 + (3*W[2, 14, 18, 2])/14 - 
 (19*W[2, 14, 18, 4])/14 + (8689*W[2, 14, 18, 5])/224 - 
 (419*W[2, 14, 18, 17])/112 - (755*W[2, 14, 18, 18])/224 - 
 (11793*W[2, 14, 18, 19])/224 - (14935*W[2, 14, 18, 23])/224 + 
 (30761*W[2, 14, 18, 25])/448 - (95*W[2, 14, 19, 1])/4 - 
 (467*W[2, 14, 19, 2])/28 - (297*W[2, 14, 19, 3])/112 - 
 (2607*W[2, 14, 19, 4])/112 + (5*W[2, 14, 19, 5])/56 - 
 (2531*W[2, 14, 19, 6])/224 + (4419*W[2, 14, 19, 7])/224 + 
 W[2, 14, 19, 8]/2 + (4531*W[2, 14, 19, 12])/224 - W[2, 14, 19, 14] + 
 (2427*W[2, 14, 19, 16])/112 + (501*W[2, 14, 19, 17])/112 + 
 (1025*W[2, 14, 19, 18])/64 - (587*W[2, 14, 19, 19])/112 + 
 (7725*W[2, 14, 19, 20])/448 - (6519*W[2, 14, 19, 21])/448 - 
 (526*W[2, 14, 19, 22])/7 - (30761*W[2, 14, 19, 25])/448 - 
 (1443*W[2, 14, 20, 1])/224 + (81*W[2, 14, 20, 2])/14 - 
 (419*W[2, 14, 20, 3])/112 + (69*W[2, 14, 20, 4])/14 + 
 (6269*W[2, 14, 20, 5])/112 - (1107*W[2, 14, 20, 13])/56 - 
 (166*W[2, 14, 20, 14])/7 + (1443*W[2, 14, 20, 16])/224 + 
 (603*W[2, 14, 20, 19])/224 + (2565*W[2, 14, 20, 20])/224 + 
 (6519*W[2, 14, 20, 21])/448 - (4*W[2, 14, 28, 26])/7 - W[2, 14, 28, 28]/14 + 
 (4*W[2, 14, 30, 26])/7 + W[2, 14, 30, 28]/14 + W[2, 17, 1, 1]/2 - 
 W[2, 17, 1, 2]/4 + (15*W[2, 17, 1, 3])/7 - (309*W[2, 17, 1, 4])/112 - 
 (751*W[2, 17, 1, 5])/112 + (677*W[2, 17, 1, 9])/56 + (3*W[2, 17, 1, 11])/4 + 
 (339*W[2, 17, 1, 12])/112 + (1111*W[2, 17, 1, 14])/224 - 
 (9*W[2, 17, 1, 16])/56 + (1009*W[2, 17, 1, 17])/224 - 
 (385*W[2, 17, 1, 18])/32 + (459*W[2, 17, 1, 19])/224 - 
 (155*W[2, 17, 1, 20])/112 + (283*W[2, 17, 1, 24])/112 + 
 (2267*W[2, 17, 2, 1])/224 - (29*W[2, 17, 2, 2])/56 + 
 (3751*W[2, 17, 2, 3])/448 - (1523*W[2, 17, 2, 4])/224 - 
 (11225*W[2, 17, 2, 5])/336 - (1895*W[2, 17, 2, 7])/112 - 
 (55*W[2, 17, 2, 9])/8 + (14939*W[2, 17, 2, 10])/1344 - 
 (3*W[2, 17, 2, 11])/4 - (839*W[2, 17, 2, 12])/56 + (33*W[2, 17, 2, 16])/28 - 
 (1367*W[2, 17, 2, 17])/224 - (951*W[2, 17, 2, 18])/224 + 
 (5713*W[2, 17, 2, 19])/224 - (153*W[2, 17, 2, 20])/56 - 
 (237*W[2, 17, 3, 1])/28 + (7531*W[2, 17, 3, 2])/672 + 
 (4959*W[2, 17, 3, 3])/224 + (10107*W[2, 17, 3, 4])/224 + 
 (5729*W[2, 17, 3, 5])/672 - (124*W[2, 17, 3, 6])/7 - 
 (10691*W[2, 17, 3, 10])/1344 + (531*W[2, 17, 3, 11])/56 - 
 (147*W[2, 17, 3, 12])/32 - (12497*W[2, 17, 3, 15])/1344 + 
 W[2, 17, 3, 16]/14 + (7275*W[2, 17, 3, 17])/448 - 
 (2605*W[2, 17, 3, 18])/224 - (6617*W[2, 17, 3, 19])/224 + 
 (2309*W[2, 17, 3, 20])/56 - (1781*W[2, 17, 3, 22])/32 - 
 (1613*W[2, 17, 4, 1])/224 - (57*W[2, 17, 4, 2])/56 + 
 (375*W[2, 17, 4, 3])/16 - (387*W[2, 17, 4, 4])/112 + 
 (44279*W[2, 17, 4, 5])/448 + (124*W[2, 17, 4, 6])/7 + 
 (887*W[2, 17, 4, 7])/224 + (3*W[2, 17, 4, 9])/4 + (247*W[2, 17, 4, 10])/28 - 
 (3*W[2, 17, 4, 11])/4 - (19809*W[2, 17, 4, 12])/224 + 
 (16*W[2, 17, 4, 14])/7 - (93*W[2, 17, 4, 16])/112 - 
 (715*W[2, 17, 4, 17])/112 + (85*W[2, 17, 4, 18])/14 - 
 (5603*W[2, 17, 4, 19])/224 + (2433*W[2, 17, 4, 20])/112 + 
 W[2, 17, 4, 22]/4 + (81*W[2, 17, 5, 1])/16 - (38203*W[2, 17, 5, 2])/672 + 
 (3489*W[2, 17, 5, 3])/224 + (26413*W[2, 17, 5, 4])/448 + 
 (193*W[2, 17, 5, 5])/112 + (2259*W[2, 17, 5, 7])/224 - 
 (2449*W[2, 17, 5, 10])/224 - (675*W[2, 17, 5, 12])/56 - 
 (3333*W[2, 17, 5, 14])/224 - W[2, 17, 5, 15]/4 + (19*W[2, 17, 5, 16])/4 + 
 (22025*W[2, 17, 5, 17])/336 - (3995*W[2, 17, 5, 18])/224 + 
 (27427*W[2, 17, 5, 19])/448 - (1297*W[2, 17, 5, 20])/112 - 
 (3109*W[2, 17, 5, 24])/224 + (225*W[2, 17, 7, 2])/112 + 
 (6101*W[2, 17, 7, 4])/112 - (283*W[2, 17, 7, 5])/7 - 
 (166*W[2, 17, 7, 7])/7 - (271*W[2, 17, 7, 9])/32 - 
 (6315*W[2, 17, 7, 10])/224 + (1895*W[2, 17, 7, 15])/112 + 
 (605*W[2, 17, 7, 17])/112 + (2899*W[2, 17, 7, 18])/448 + 
 W[2, 17, 7, 20]/112 + (4365*W[2, 17, 7, 22])/224 + 
 (891*W[2, 17, 7, 24])/448 + (205*W[2, 17, 9, 1])/28 - 
 (59*W[2, 17, 9, 2])/28 + (3*W[2, 17, 9, 4])/4 - (75*W[2, 17, 9, 17])/56 + 
 (447*W[2, 17, 9, 18])/112 + (447*W[2, 17, 9, 19])/112 + 
 (11*W[2, 17, 10, 2])/7 + (89*W[2, 17, 10, 3])/56 + 
 (247*W[2, 17, 10, 4])/28 + (2055*W[2, 17, 10, 5])/112 - 
 (2531*W[2, 17, 10, 6])/224 - (975*W[2, 17, 10, 7])/112 - 
 (65*W[2, 17, 10, 10])/14 + (3*W[2, 17, 10, 12])/4 + 
 (723*W[2, 17, 10, 14])/224 - (193*W[2, 17, 10, 16])/28 - 
 (6725*W[2, 17, 10, 17])/224 + (385*W[2, 17, 10, 18])/16 + 
 (1341*W[2, 17, 10, 19])/56 + (653*W[2, 17, 10, 20])/448 - 
 (4365*W[2, 17, 10, 22])/224 + (339*W[2, 17, 12, 1])/112 + 
 (2073*W[2, 17, 12, 2])/224 - (647*W[2, 17, 12, 3])/28 - 
 (2991*W[2, 17, 12, 4])/224 - (8129*W[2, 17, 12, 5])/224 + 
 (3*W[2, 17, 12, 10])/4 - (489*W[2, 17, 12, 11])/56 + 
 (79*W[2, 17, 12, 12])/14 + W[2, 17, 12, 15] + (13919*W[2, 17, 12, 17])/672 + 
 (5541*W[2, 17, 12, 18])/448 - (7195*W[2, 17, 12, 19])/112 + 
 (1901*W[2, 17, 12, 20])/448 + (475*W[2, 17, 12, 24])/112 + 
 (1111*W[2, 17, 14, 1])/224 + (16*W[2, 17, 14, 4])/7 - 
 (4741*W[2, 17, 14, 5])/224 + (2531*W[2, 17, 14, 6])/224 - 
 (113*W[2, 17, 14, 10])/14 - (419*W[2, 17, 14, 18])/112 - 
 (1401*W[2, 17, 14, 19])/224 - (37591*W[2, 17, 15, 3])/1344 + 
 (12379*W[2, 17, 15, 5])/672 + (1895*W[2, 17, 15, 7])/112 + 
 W[2, 17, 15, 12] - (4*W[2, 17, 16, 1])/7 + W[2, 17, 16, 2]/4 - 
 (27*W[2, 17, 16, 4])/112 - (11*W[2, 17, 16, 5])/56 - 
 (3*W[2, 17, 16, 10])/4 + (3*W[2, 17, 16, 11])/4 + (15*W[2, 17, 16, 16])/56 + 
 (23*W[2, 17, 16, 17])/28 + (13*W[2, 17, 16, 18])/56 + 
 (57*W[2, 17, 16, 19])/56 + W[2, 17, 17, 1]/16 - (3*W[2, 17, 17, 2])/16 + 
 (17769*W[2, 17, 17, 3])/448 - (21*W[2, 17, 17, 4])/4 + 
 (8549*W[2, 17, 17, 5])/336 - W[2, 17, 17, 6]/2 + (605*W[2, 17, 17, 7])/112 - 
 (75*W[2, 17, 17, 9])/56 - (83*W[2, 17, 17, 10])/112 + 
 (739*W[2, 17, 17, 12])/336 + (79*W[2, 17, 17, 16])/56 + 
 (61*W[2, 17, 17, 17])/56 + (223*W[2, 17, 17, 18])/16 + 
 (773*W[2, 17, 17, 19])/224 - (165*W[2, 17, 17, 20])/112 - 
 W[2, 17, 17, 22]/4 - (75*W[2, 17, 17, 25])/28 + (211*W[2, 17, 18, 1])/56 + 
 (37*W[2, 17, 18, 2])/14 - (123*W[2, 17, 18, 3])/14 - 
 (173*W[2, 17, 18, 4])/56 - (823*W[2, 17, 18, 5])/112 + 
 (2903*W[2, 17, 18, 7])/448 + (447*W[2, 17, 18, 9])/112 + 
 (2007*W[2, 17, 18, 10])/112 - (531*W[2, 17, 18, 11])/56 + 
 (5541*W[2, 17, 18, 12])/448 - (419*W[2, 17, 18, 14])/112 + 
 (49*W[2, 17, 18, 16])/8 + (905*W[2, 17, 18, 17])/112 - 
 (573*W[2, 17, 18, 18])/224 + (31313*W[2, 17, 18, 19])/896 - 
 (299*W[2, 17, 18, 20])/224 - (19067*W[2, 17, 18, 25])/448 - 
 (217*W[2, 17, 19, 1])/32 - (19295*W[2, 17, 19, 3])/224 - 
 (5877*W[2, 17, 19, 4])/56 + (35363*W[2, 17, 19, 5])/448 + 
 W[2, 17, 19, 6]/2 + (265*W[2, 17, 19, 7])/14 + (447*W[2, 17, 19, 9])/112 + 
 (1341*W[2, 17, 19, 10])/56 + (607*W[2, 17, 19, 12])/56 - 
 (2809*W[2, 17, 19, 14])/224 + (53*W[2, 17, 19, 16])/56 + 
 (1959*W[2, 17, 19, 17])/224 - (2981*W[2, 17, 19, 18])/896 + 
 (3679*W[2, 17, 19, 19])/224 - (67*W[2, 17, 19, 20])/16 + 
 (1165*W[2, 17, 19, 21])/224 + (1781*W[2, 17, 19, 22])/32 - 
 (97*W[2, 17, 19, 24])/7 + (25995*W[2, 17, 19, 25])/448 - 
 (285*W[2, 17, 20, 1])/112 - (341*W[2, 17, 20, 2])/112 + 
 (9463*W[2, 17, 20, 3])/224 + (81*W[2, 17, 20, 4])/4 - 
 (2561*W[2, 17, 20, 5])/224 + (653*W[2, 17, 20, 10])/448 + 
 (1901*W[2, 17, 20, 12])/448 + (183*W[2, 17, 20, 20])/16 - 
 (1165*W[2, 17, 20, 21])/224 - W[2, 17, 20, 24]/8 - 
 (275*W[2, 17, 24, 5])/32 - (2903*W[2, 17, 24, 7])/448 + 
 (271*W[2, 17, 24, 9])/32 + (489*W[2, 17, 24, 11])/56 - 
 (503*W[2, 17, 24, 12])/112 - (37*W[2, 17, 24, 16])/7 - 
 (981*W[2, 17, 24, 17])/224 + (981*W[2, 17, 24, 18])/224 - 
 (1269*W[2, 17, 24, 19])/112 - W[2, 17, 24, 20]/8 - 
 (75*W[2, 17, 25, 17])/28 + (143*W[2, 17, 25, 18])/112 + 
 (227*W[2, 17, 25, 19])/16 - (61*W[2, 17, 26, 26])/56 - 
 (1641*W[2, 17, 26, 27])/224 - (229*W[2, 17, 26, 28])/112 - 
 (57*W[2, 17, 26, 29])/112 - (25*W[2, 17, 26, 30])/56 + 
 (163*W[2, 17, 27, 26])/56 - (2711*W[2, 17, 27, 27])/224 - 
 (1249*W[2, 17, 27, 28])/224 - (25*W[2, 17, 27, 29])/224 - 
 (29*W[2, 17, 27, 30])/56 + (15*W[2, 17, 28, 26])/4 - 
 (2495*W[2, 17, 28, 27])/224 - (677*W[2, 17, 28, 28])/224 + 
 (289*W[2, 17, 28, 29])/224 - W[2, 17, 28, 30]/14 + 
 (27*W[2, 17, 29, 26])/28 + (17*W[2, 17, 29, 27])/14 + 
 (129*W[2, 17, 29, 28])/56 + (159*W[2, 17, 29, 29])/112 + 
 W[2, 17, 30, 26]/7 - (15*W[2, 17, 30, 27])/56 + (15*W[2, 17, 30, 30])/56 - 
 (51*W[2, 18, 1, 1])/28 + (237*W[2, 18, 1, 2])/28 - 
 (1899*W[2, 18, 1, 3])/224 + (713*W[2, 18, 1, 4])/28 - 
 (47*W[2, 18, 1, 5])/28 + W[2, 18, 1, 6]/4 + (2215*W[2, 18, 1, 7])/224 - 
 (771*W[2, 18, 1, 11])/56 + (355*W[2, 18, 1, 14])/28 + 
 (17*W[2, 18, 1, 16])/56 + (941*W[2, 18, 1, 17])/224 - 
 (1739*W[2, 18, 1, 18])/224 - (33*W[2, 18, 1, 19])/56 - 
 (627*W[2, 18, 1, 20])/224 - (283*W[2, 18, 1, 24])/112 + 
 (721*W[2, 18, 1, 25])/32 + (1181*W[2, 18, 2, 1])/56 + W[2, 18, 2, 2]/56 + 
 (1433*W[2, 18, 2, 3])/224 - (597*W[2, 18, 2, 4])/28 - 
 (1433*W[2, 18, 2, 5])/112 + (3*W[2, 18, 2, 7])/2 + 
 (1923*W[2, 18, 2, 12])/112 - W[2, 18, 2, 15]/2 + W[2, 18, 2, 16]/4 - 
 (1713*W[2, 18, 2, 17])/224 - (1405*W[2, 18, 2, 18])/224 + 
 (45049*W[2, 18, 2, 19])/1344 - (7261*W[2, 18, 2, 20])/672 + 
 (961*W[2, 18, 2, 25])/168 - (237*W[2, 18, 3, 1])/28 - W[2, 18, 3, 2]/56 + 
 (373*W[2, 18, 3, 3])/224 + (715*W[2, 18, 3, 4])/56 - 
 (445*W[2, 18, 3, 5])/224 + W[2, 18, 3, 6]/4 - (1663*W[2, 18, 3, 7])/112 - 
 W[2, 18, 3, 8]/8 + (4863*W[2, 18, 3, 12])/448 + (2271*W[2, 18, 3, 15])/448 + 
 W[2, 18, 3, 16]/8 - (93*W[2, 18, 3, 17])/224 + (83*W[2, 18, 3, 18])/112 - 
 (331*W[2, 18, 3, 19])/56 + (5521*W[2, 18, 3, 20])/112 - 
 (185*W[2, 18, 3, 25])/224 - (5*W[2, 18, 4, 1])/8 - (485*W[2, 18, 4, 2])/56 - 
 (285*W[2, 18, 4, 3])/28 + (1619*W[2, 18, 4, 4])/224 + 
 (11071*W[2, 18, 4, 5])/448 - W[2, 18, 4, 6]/4 + (755*W[2, 18, 4, 7])/448 + 
 (771*W[2, 18, 4, 11])/56 + (2977*W[2, 18, 4, 12])/448 - W[2, 18, 4, 13]/2 - 
 (8*W[2, 18, 4, 14])/7 - (31*W[2, 18, 4, 16])/56 + 
 (405*W[2, 18, 4, 17])/112 + (141*W[2, 18, 4, 18])/224 - 
 (37017*W[2, 18, 4, 19])/896 + (555*W[2, 18, 4, 20])/56 - 
 (1003*W[2, 18, 4, 23])/224 - (15539*W[2, 18, 4, 25])/448 - 
 (503*W[2, 18, 5, 1])/112 - (369*W[2, 18, 5, 2])/112 - 
 (765*W[2, 18, 5, 3])/448 + (22331*W[2, 18, 5, 4])/448 - 
 (5673*W[2, 18, 5, 5])/224 - (7059*W[2, 18, 5, 7])/224 - 
 (2091*W[2, 18, 5, 10])/112 - (39*W[2, 18, 5, 12])/28 - 
 (8287*W[2, 18, 5, 13])/224 - (2271*W[2, 18, 5, 15])/448 - 
 (167*W[2, 18, 5, 16])/28 + 8*W[2, 18, 5, 17] + (923*W[2, 18, 5, 18])/224 + 
 (1353*W[2, 18, 5, 19])/32 + (549*W[2, 18, 5, 20])/16 - W[2, 18, 5, 23]/4 + 
 (3109*W[2, 18, 5, 24])/224 + (129*W[2, 18, 5, 25])/224 + 
 (5*W[2, 18, 6, 1])/8 + 30*W[2, 18, 6, 3] - 30*W[2, 18, 6, 4] + 
 (503*W[2, 18, 6, 7])/112 - (503*W[2, 18, 6, 15])/112 + 
 (433*W[2, 18, 6, 17])/112 - (5*W[2, 18, 6, 18])/8 - 
 (461*W[2, 18, 6, 19])/112 + (2215*W[2, 18, 7, 1])/224 - 
 (1663*W[2, 18, 7, 3])/112 - (11997*W[2, 18, 7, 4])/448 - 
 (683*W[2, 18, 7, 5])/224 + (271*W[2, 18, 7, 9])/32 + 
 (503*W[2, 18, 7, 15])/112 - (2729*W[2, 18, 7, 18])/96 + 
 (2427*W[2, 18, 7, 19])/224 - (891*W[2, 18, 7, 24])/448 + 
 (841*W[2, 18, 12, 2])/112 + (1123*W[2, 18, 12, 3])/64 - 
 (4611*W[2, 18, 12, 4])/448 + (463*W[2, 18, 12, 5])/56 + 
 (489*W[2, 18, 12, 11])/56 + (503*W[2, 18, 12, 13])/112 + 
 (643*W[2, 18, 12, 17])/448 + (1055*W[2, 18, 12, 18])/224 + 
 (271*W[2, 18, 12, 19])/16 - (1895*W[2, 18, 12, 21])/112 - 
 (475*W[2, 18, 12, 24])/112 - (503*W[2, 18, 12, 25])/112 + 
 (355*W[2, 18, 14, 1])/28 + (3*W[2, 18, 14, 2])/14 - 
 (19*W[2, 18, 14, 4])/14 + (8689*W[2, 18, 14, 5])/224 - 
 (419*W[2, 18, 14, 17])/112 - (755*W[2, 18, 14, 18])/224 - 
 (11793*W[2, 18, 14, 19])/224 - (14935*W[2, 18, 14, 23])/224 + 
 (30761*W[2, 18, 14, 25])/448 + (925*W[2, 18, 17, 1])/112 - 
 (11*W[2, 18, 17, 2])/7 - (489*W[2, 18, 17, 3])/56 - 
 (81*W[2, 18, 17, 4])/14 - (3499*W[2, 18, 17, 5])/224 - W[2, 18, 17, 6]/4 + 
 (2791*W[2, 18, 17, 9])/224 + (2091*W[2, 18, 17, 10])/112 + 
 (3641*W[2, 18, 17, 12])/448 - (419*W[2, 18, 17, 14])/112 + 
 W[2, 18, 17, 15]/2 + (31*W[2, 18, 17, 16])/56 + (3*W[2, 18, 17, 17])/14 - 
 (485*W[2, 18, 17, 18])/224 + (21337*W[2, 18, 17, 19])/896 - 
 (809*W[2, 18, 17, 20])/224 - (19179*W[2, 18, 17, 25])/448 + 
 (467*W[2, 18, 18, 1])/112 + (11*W[2, 18, 18, 2])/28 - 
 (1355*W[2, 18, 18, 3])/224 - (1207*W[2, 18, 18, 4])/224 + 
 (57*W[2, 18, 18, 5])/7 - W[2, 18, 18, 6]/4 - (2729*W[2, 18, 18, 7])/96 + 
 (1055*W[2, 18, 18, 12])/224 + W[2, 18, 18, 13]/2 - 
 (755*W[2, 18, 18, 14])/224 + W[2, 18, 18, 16]/8 - 
 (2451*W[2, 18, 18, 17])/224 + (233*W[2, 18, 18, 18])/56 - 
 (3721*W[2, 18, 18, 19])/192 + (279*W[2, 18, 18, 20])/224 + 
 W[2, 18, 18, 23]/4 + (4355*W[2, 18, 18, 25])/224 + 
 (29977*W[2, 18, 19, 2])/1344 - (621*W[2, 18, 19, 3])/56 - 
 (7321*W[2, 18, 19, 4])/896 + (2091*W[2, 18, 19, 7])/224 - 
 (97*W[2, 18, 19, 14])/7 + (3*W[2, 18, 19, 16])/8 + 
 (7769*W[2, 18, 19, 17])/896 - (29977*W[2, 18, 19, 18])/1344 + 
 (97*W[2, 18, 19, 24])/7 + (6045*W[2, 18, 20, 3])/112 + 
 (457*W[2, 18, 20, 4])/32 - (72*W[2, 18, 20, 5])/7 + W[2, 18, 20, 8]/8 - 
 (2791*W[2, 18, 20, 9])/224 + (8287*W[2, 18, 20, 13])/224 - 
 (209*W[2, 18, 20, 19])/24 - (3615*W[2, 18, 20, 20])/224 - 
 (8443*W[2, 18, 20, 21])/672 + (1003*W[2, 18, 20, 23])/224 + 
 W[2, 18, 20, 24]/8 - (7771*W[2, 18, 20, 25])/672 + W[2, 18, 21, 3]/2 - 
 (1895*W[2, 18, 21, 12])/112 - W[2, 18, 21, 16]/2 + 
 (82*W[2, 18, 21, 19])/21 - (527*W[2, 18, 21, 20])/32 + 
 (275*W[2, 18, 24, 5])/32 + (2903*W[2, 18, 24, 7])/448 - 
 (271*W[2, 18, 24, 9])/32 - (489*W[2, 18, 24, 11])/56 + 
 (503*W[2, 18, 24, 12])/112 + (37*W[2, 18, 24, 16])/7 + 
 (981*W[2, 18, 24, 17])/224 - (981*W[2, 18, 24, 18])/224 + 
 (1269*W[2, 18, 24, 19])/112 + W[2, 18, 24, 20]/8 + 
 (683*W[2, 18, 25, 1])/224 + (27*W[2, 18, 25, 2])/28 - 
 (185*W[2, 18, 25, 3])/224 - (15539*W[2, 18, 25, 4])/448 + 
 (129*W[2, 18, 25, 5])/224 - (503*W[2, 18, 25, 13])/112 + 
 (891*W[2, 18, 25, 14])/448 - (1493*W[2, 18, 25, 17])/64 + 
 (3391*W[2, 18, 25, 18])/112 - (2427*W[2, 18, 25, 19])/224 - 
 (1525*W[2, 18, 25, 20])/224 + (14935*W[2, 18, 25, 23])/224 + 
 (65*W[2, 18, 25, 25])/14 + (147*W[2, 18, 26, 26])/32 - 
 (225*W[2, 18, 26, 27])/32 - (1065*W[2, 18, 26, 28])/224 - 
 (1051*W[2, 18, 26, 29])/224 - (31*W[2, 18, 26, 30])/56 - 
 (295*W[2, 18, 27, 26])/112 - (233*W[2, 18, 27, 27])/56 + 
 (69*W[2, 18, 27, 28])/32 - (55*W[2, 18, 27, 29])/112 + W[2, 18, 27, 30]/8 - 
 (505*W[2, 18, 28, 26])/32 - (1289*W[2, 18, 28, 27])/224 + 
 (58*W[2, 18, 28, 28])/7 + (297*W[2, 18, 28, 29])/224 + 
 (3*W[2, 18, 28, 30])/8 - (3033*W[2, 18, 29, 26])/224 - 
 (389*W[2, 18, 29, 27])/224 + (1373*W[2, 18, 29, 28])/224 + 
 (435*W[2, 18, 29, 29])/224 + (39*W[2, 19, 1, 1])/56 - 
 (115*W[2, 19, 1, 2])/14 - (71*W[2, 19, 1, 3])/112 + 
 (143*W[2, 19, 1, 4])/16 - (367*W[2, 19, 1, 5])/16 - W[2, 19, 1, 8]/4 - 
 W[2, 19, 1, 11]/2 - W[2, 19, 1, 13]/2 + (19*W[2, 19, 1, 14])/16 - 
 (391*W[2, 19, 1, 15])/112 - (2313*W[2, 19, 1, 16])/112 + 
 (3151*W[2, 19, 1, 17])/224 + (211*W[2, 19, 1, 18])/32 + 
 (1089*W[2, 19, 1, 19])/112 + (4047*W[2, 19, 1, 20])/224 - 
 (1537*W[2, 19, 1, 21])/224 - (8511*W[2, 19, 1, 25])/224 - 
 (279*W[2, 19, 2, 1])/28 + (4107*W[2, 19, 2, 2])/224 + 
 (3443*W[2, 19, 2, 3])/224 + (677*W[2, 19, 2, 4])/56 - 
 (1605*W[2, 19, 2, 5])/224 + (5*W[2, 19, 2, 7])/4 - W[2, 19, 2, 11]/2 - 
 (4251*W[2, 19, 2, 12])/224 - (79*W[2, 19, 2, 14])/28 + W[2, 19, 2, 15]/2 + 
 (13*W[2, 19, 2, 16])/56 + (3023*W[2, 19, 2, 17])/224 + 
 (3001*W[2, 19, 2, 18])/192 + (215*W[2, 19, 2, 19])/14 + 
 (13345*W[2, 19, 2, 20])/1344 + W[2, 19, 2, 21]/28 + 
 (219*W[2, 19, 2, 25])/32 - (509*W[2, 19, 3, 1])/112 + 
 (97*W[2, 19, 3, 2])/28 + (837*W[2, 19, 3, 3])/224 - 
 (5415*W[2, 19, 3, 4])/224 - (2283*W[2, 19, 3, 5])/28 + 
 (6443*W[2, 19, 3, 6])/224 - (381*W[2, 19, 3, 8])/28 - W[2, 19, 3, 11]/2 + 
 (5981*W[2, 19, 3, 12])/224 + W[2, 19, 3, 13]/2 + W[2, 19, 3, 14]/4 - 
 (279*W[2, 19, 3, 15])/28 - (307*W[2, 19, 3, 16])/16 - 
 (1527*W[2, 19, 3, 17])/112 + (151*W[2, 19, 3, 18])/32 + 
 (653*W[2, 19, 3, 19])/28 - (3681*W[2, 19, 3, 20])/896 + 
 (9085*W[2, 19, 3, 21])/448 + (185*W[2, 19, 3, 25])/224 + 
 (1355*W[2, 19, 4, 1])/112 + 8*W[2, 19, 4, 2] + (2903*W[2, 19, 4, 3])/224 + 
 (5581*W[2, 19, 4, 4])/224 + (2297*W[2, 19, 4, 5])/224 - 
 (6443*W[2, 19, 4, 6])/224 - (5*W[2, 19, 4, 7])/4 + W[2, 19, 4, 11]/2 - 
 (4027*W[2, 19, 4, 12])/224 + (447*W[2, 19, 4, 13])/112 - 
 (757*W[2, 19, 4, 14])/28 - (155*W[2, 19, 4, 16])/112 - 49*W[2, 19, 4, 17] - 
 (59811*W[2, 19, 4, 18])/896 - (3193*W[2, 19, 4, 19])/224 + 
 (1117*W[2, 19, 4, 20])/896 - (11587*W[2, 19, 4, 21])/448 - 
 (1781*W[2, 19, 4, 22])/32 - (5371*W[2, 19, 4, 23])/224 + 
 (15539*W[2, 19, 4, 25])/448 - (1279*W[2, 19, 5, 1])/112 - 
 (415*W[2, 19, 5, 2])/112 - (2881*W[2, 19, 5, 3])/28 - 
 (449*W[2, 19, 5, 4])/224 + (4469*W[2, 19, 5, 5])/224 + W[2, 19, 5, 7] + 
 W[2, 19, 5, 8]/4 - (1341*W[2, 19, 5, 10])/56 + (4251*W[2, 19, 5, 12])/224 - 
 (1079*W[2, 19, 5, 13])/56 - W[2, 19, 5, 14]/4 + (279*W[2, 19, 5, 15])/28 - 
 (9*W[2, 19, 5, 16])/28 + (42353*W[2, 19, 5, 17])/448 + 
 (19871*W[2, 19, 5, 18])/224 - (3501*W[2, 19, 5, 19])/224 - 
 (31037*W[2, 19, 5, 20])/448 + (3149*W[2, 19, 5, 21])/224 - 
 (14935*W[2, 19, 5, 23])/224 - (129*W[2, 19, 5, 25])/224 - W[2, 19, 7, 2]/2 - 
 W[2, 19, 7, 4]/2 + W[2, 19, 7, 5]/4 - W[2, 19, 7, 14]/4 + 
 (265*W[2, 19, 7, 17])/14 + (2003*W[2, 19, 7, 18])/224 + W[2, 19, 7, 19]/2 + 
 (1731*W[2, 19, 7, 20])/224 + (3*W[2, 19, 7, 21])/4 - W[2, 19, 12, 2]/2 + 
 (3075*W[2, 19, 12, 3])/32 - (437*W[2, 19, 12, 4])/28 + W[2, 19, 12, 5]/2 - 
 (503*W[2, 19, 12, 13])/112 - (3335*W[2, 19, 12, 17])/56 + 
 W[2, 19, 12, 18]/4 - (587*W[2, 19, 12, 19])/224 - 
 (365*W[2, 19, 12, 20])/224 - (7321*W[2, 19, 12, 21])/224 + 
 (5371*W[2, 19, 12, 23])/224 + (503*W[2, 19, 12, 25])/112 - 
 (169*W[2, 19, 14, 1])/8 - W[2, 19, 14, 2] + W[2, 19, 14, 3]/4 - 
 (202*W[2, 19, 14, 4])/7 + (633*W[2, 19, 14, 5])/112 - W[2, 19, 14, 7]/4 + 
 (1107*W[2, 19, 14, 13])/56 + (353*W[2, 19, 14, 16])/16 - 
 (2809*W[2, 19, 14, 17])/224 - (5317*W[2, 19, 14, 18])/448 + 
 W[2, 19, 14, 19] + (16217*W[2, 19, 14, 20])/448 - 
 (6519*W[2, 19, 14, 21])/448 + (14935*W[2, 19, 14, 23])/224 - 
 (30761*W[2, 19, 14, 25])/448 - W[2, 19, 16, 1]/4 + W[2, 19, 16, 2]/4 + 
 (13*W[2, 19, 16, 3])/56 + W[2, 19, 16, 4]/112 + (57*W[2, 19, 16, 5])/56 + 
 W[2, 19, 16, 8]/4 + W[2, 19, 16, 11]/2 - W[2, 19, 16, 14]/4 + 
 (15*W[2, 19, 16, 16])/56 - (29*W[2, 19, 16, 19])/56 + 
 (4*W[2, 19, 16, 20])/7 - W[2, 19, 16, 21]/2 - (2413*W[2, 19, 17, 1])/224 + 
 (111*W[2, 19, 17, 2])/28 - (18713*W[2, 19, 17, 3])/224 - 
 (11819*W[2, 19, 17, 4])/112 + (36349*W[2, 19, 17, 5])/448 + 
 (3*W[2, 19, 17, 6])/4 + (265*W[2, 19, 17, 7])/14 + 
 (447*W[2, 19, 17, 9])/112 + (1341*W[2, 19, 17, 10])/56 + 
 (551*W[2, 19, 17, 12])/56 - (2809*W[2, 19, 17, 14])/224 - 
 W[2, 19, 17, 15]/2 + (53*W[2, 19, 17, 16])/56 + 
 (1787*W[2, 19, 17, 17])/224 - (8489*W[2, 19, 17, 18])/896 + 
 (1133*W[2, 19, 17, 19])/56 - (239*W[2, 19, 17, 20])/112 + 
 (1165*W[2, 19, 17, 21])/224 + (1781*W[2, 19, 17, 22])/32 - 
 (97*W[2, 19, 17, 24])/7 + (26107*W[2, 19, 17, 25])/448 + 
 (203*W[2, 19, 18, 1])/32 + (36985*W[2, 19, 18, 2])/1344 - 
 (121*W[2, 19, 18, 3])/16 - (45455*W[2, 19, 18, 4])/896 + 
 (1137*W[2, 19, 18, 5])/112 + (1923*W[2, 19, 18, 7])/224 + 
 W[2, 19, 18, 11]/2 + W[2, 19, 18, 12]/4 - (447*W[2, 19, 18, 13])/112 - 
 (5317*W[2, 19, 18, 14])/448 + (11*W[2, 19, 18, 16])/28 - 
 (10609*W[2, 19, 18, 17])/896 + (3929*W[2, 19, 18, 18])/192 - 
 (473*W[2, 19, 18, 19])/112 - (685*W[2, 19, 18, 20])/112 - 
 W[2, 19, 18, 21]/2 + (14935*W[2, 19, 18, 23])/224 + 
 (97*W[2, 19, 18, 24])/7 + (29*W[2, 19, 18, 25])/7 - 
 (15*W[2, 19, 19, 1])/112 - (41*W[2, 19, 19, 2])/16 + 
 (433*W[2, 19, 19, 3])/28 - (827*W[2, 19, 19, 4])/112 - 
 (2487*W[2, 19, 19, 5])/224 - (3*W[2, 19, 19, 6])/4 - (5*W[2, 19, 19, 7])/4 - 
 W[2, 19, 19, 8]/4 - W[2, 19, 19, 12]/4 + (773*W[2, 19, 19, 14])/112 - 
 (47*W[2, 19, 19, 16])/56 + (2195*W[2, 19, 19, 17])/112 + 
 (663*W[2, 19, 19, 18])/16 + (1049*W[2, 19, 19, 19])/224 + 
 (1779*W[2, 19, 19, 20])/32 - (4799*W[2, 19, 19, 21])/112 - 
 (5283*W[2, 19, 19, 25])/224 + (199*W[2, 19, 20, 1])/32 + 
 (34969*W[2, 19, 20, 2])/1344 - (8721*W[2, 19, 20, 3])/896 - 
 (20835*W[2, 19, 20, 4])/896 - (5643*W[2, 19, 20, 5])/64 + 
 (1811*W[2, 19, 20, 7])/224 + (381*W[2, 19, 20, 8])/28 - 
 (447*W[2, 19, 20, 9])/112 - (365*W[2, 19, 20, 12])/224 + 
 (1079*W[2, 19, 20, 13])/56 + (16217*W[2, 19, 20, 14])/448 + 
 (391*W[2, 19, 20, 15])/112 + (57*W[2, 19, 20, 16])/56 + 
 (433*W[2, 19, 20, 17])/224 - (1417*W[2, 19, 20, 18])/224 - 
 (179*W[2, 19, 20, 19])/56 - (38257*W[2, 19, 20, 20])/1344 + 
 (1139*W[2, 19, 20, 21])/56 + (5371*W[2, 19, 20, 23])/224 - 
 W[2, 19, 20, 25] - (1537*W[2, 19, 21, 1])/224 - (13*W[2, 19, 21, 2])/28 + 
 (47*W[2, 19, 21, 3])/64 - (11587*W[2, 19, 21, 4])/448 + 
 (3149*W[2, 19, 21, 5])/224 + (3*W[2, 19, 21, 7])/4 - 
 (975*W[2, 19, 21, 12])/112 - (1107*W[2, 19, 21, 13])/56 + 
 (2337*W[2, 19, 21, 14])/448 + (2133*W[2, 19, 21, 16])/112 + 
 (1165*W[2, 19, 21, 17])/224 + (1683*W[2, 19, 21, 19])/224 - 
 (6725*W[2, 19, 21, 20])/224 - (5371*W[2, 19, 21, 23])/224 - 
 (683*W[2, 19, 25, 1])/224 - (27*W[2, 19, 25, 2])/28 + 
 (185*W[2, 19, 25, 3])/224 + (15539*W[2, 19, 25, 4])/448 - 
 (129*W[2, 19, 25, 5])/224 + (503*W[2, 19, 25, 13])/112 - 
 (891*W[2, 19, 25, 14])/448 + (1493*W[2, 19, 25, 17])/64 - 
 (3391*W[2, 19, 25, 18])/112 + (2427*W[2, 19, 25, 19])/224 + 
 (1525*W[2, 19, 25, 20])/224 - (14935*W[2, 19, 25, 23])/224 - 
 (65*W[2, 19, 25, 25])/14 - (971*W[2, 19, 26, 26])/112 + 
 (521*W[2, 19, 26, 27])/112 + (109*W[2, 19, 26, 28])/56 - 
 (111*W[2, 19, 26, 29])/112 - (53*W[2, 19, 26, 30])/56 - 
 (383*W[2, 19, 27, 26])/56 - (361*W[2, 19, 27, 27])/224 + 
 (1431*W[2, 19, 27, 28])/224 + (1145*W[2, 19, 27, 29])/224 + 
 W[2, 19, 27, 30]/8 + (9*W[2, 19, 28, 26])/16 - (1087*W[2, 19, 28, 27])/224 - 
 (1049*W[2, 19, 28, 28])/224 - (569*W[2, 19, 28, 29])/224 - 
 (4*W[2, 19, 28, 30])/7 - (205*W[2, 19, 29, 26])/224 + 
 (589*W[2, 19, 29, 27])/112 + (1319*W[2, 19, 29, 28])/224 + 
 (169*W[2, 19, 29, 29])/224 - (25*W[2, 19, 29, 30])/56 - 
 (15*W[2, 19, 30, 27])/56 + (15*W[2, 19, 30, 30])/56 + 
 (60*W[2, 20, 1, 1])/7 - (33*W[2, 20, 1, 2])/14 + (751*W[2, 20, 1, 3])/32 + 
 (365*W[2, 20, 1, 4])/112 - (729*W[2, 20, 1, 5])/32 - 
 (2215*W[2, 20, 1, 7])/224 + (1593*W[2, 20, 1, 8])/224 - 
 (677*W[2, 20, 1, 9])/56 - W[2, 20, 1, 11]/2 - W[2, 20, 1, 14]/4 - 
 (1391*W[2, 20, 1, 16])/224 + (107*W[2, 20, 1, 17])/16 + 
 (477*W[2, 20, 1, 18])/224 + (723*W[2, 20, 1, 19])/112 - 
 (3737*W[2, 20, 1, 20])/224 + (1537*W[2, 20, 1, 21])/224 - 
 (2999*W[2, 20, 2, 1])/224 + (127*W[2, 20, 2, 2])/56 + 
 (1207*W[2, 20, 2, 3])/224 + (1559*W[2, 20, 2, 4])/224 - 
 (5107*W[2, 20, 2, 5])/224 + W[2, 20, 2, 7]/2 + (55*W[2, 20, 2, 9])/8 + 
 W[2, 20, 2, 11]/2 + (1895*W[2, 20, 2, 12])/112 + W[2, 20, 2, 14]/4 + 
 (31*W[2, 20, 2, 15])/8 - (19*W[2, 20, 2, 16])/28 - (58*W[2, 20, 2, 17])/7 - 
 (4237*W[2, 20, 2, 18])/168 + (40765*W[2, 20, 2, 19])/1344 + 
 (1779*W[2, 20, 2, 20])/224 + (8419*W[2, 20, 2, 21])/672 + 
 (509*W[2, 20, 3, 1])/112 - (97*W[2, 20, 3, 2])/28 + (16*W[2, 20, 3, 3])/7 + 
 (1069*W[2, 20, 3, 4])/112 - (3987*W[2, 20, 3, 5])/224 + 
 (5055*W[2, 20, 3, 7])/224 + W[2, 20, 3, 8]/4 + (2959*W[2, 20, 3, 11])/224 + 
 (15539*W[2, 20, 3, 12])/448 - (419*W[2, 20, 3, 14])/112 + 
 (7321*W[2, 20, 3, 15])/224 + (309*W[2, 20, 3, 16])/16 - 
 (1207*W[2, 20, 3, 17])/224 + (2687*W[2, 20, 3, 18])/112 - 
 (13407*W[2, 20, 3, 19])/896 - (2721*W[2, 20, 3, 20])/224 - 
 (9085*W[2, 20, 3, 21])/448 + (1961*W[2, 20, 4, 1])/224 - 
 (267*W[2, 20, 4, 2])/56 - (59*W[2, 20, 4, 3])/112 + 
 (1007*W[2, 20, 4, 4])/224 - (5185*W[2, 20, 4, 5])/448 + 
 (28265*W[2, 20, 4, 7])/448 - (3*W[2, 20, 4, 9])/4 + W[2, 20, 4, 11]/2 - 
 (4639*W[2, 20, 4, 12])/448 - (2965*W[2, 20, 4, 13])/224 + 
 (293*W[2, 20, 4, 14])/28 + (3*W[2, 20, 4, 16])/16 + 
 (2187*W[2, 20, 4, 17])/112 - (7559*W[2, 20, 4, 18])/112 - 
 (56545*W[2, 20, 4, 19])/896 - (519*W[2, 20, 4, 20])/224 + 
 (11587*W[2, 20, 4, 21])/448 - (453*W[2, 20, 5, 1])/112 + 
 (411*W[2, 20, 5, 2])/112 - (9*W[2, 20, 5, 3])/16 + 
 (34523*W[2, 20, 5, 4])/448 - (1693*W[2, 20, 5, 5])/112 - 
 (647*W[2, 20, 5, 7])/112 - W[2, 20, 5, 8]/4 - (653*W[2, 20, 5, 10])/448 - 
 (249*W[2, 20, 5, 12])/14 - W[2, 20, 5, 13]/4 + (35*W[2, 20, 5, 14])/2 - 
 (7153*W[2, 20, 5, 15])/224 - (53*W[2, 20, 5, 16])/56 - 
 (2673*W[2, 20, 5, 17])/448 + (2401*W[2, 20, 5, 18])/32 - 
 (20719*W[2, 20, 5, 19])/448 - (1049*W[2, 20, 5, 20])/112 - 
 (3149*W[2, 20, 5, 21])/224 - (10567*W[2, 20, 5, 23])/224 - 
 (2215*W[2, 20, 7, 1])/224 + (5055*W[2, 20, 7, 3])/224 - 
 (9677*W[2, 20, 7, 4])/448 + (17677*W[2, 20, 7, 5])/224 - 
 (779*W[2, 20, 7, 8])/448 + (2847*W[2, 20, 7, 11])/224 + 
 (139*W[2, 20, 7, 18])/16 + (2091*W[2, 20, 7, 19])/224 - 
 (7337*W[2, 20, 7, 20])/672 - (3*W[2, 20, 7, 21])/4 - W[2, 20, 7, 25] - 
 (1349*W[2, 20, 8, 3])/224 + (1537*W[2, 20, 8, 5])/224 + 
 (4915*W[2, 20, 8, 7])/448 - (2847*W[2, 20, 8, 11])/224 - 
 (2257*W[2, 20, 8, 16])/112 + W[2, 20, 8, 18]/8 + 
 (3753*W[2, 20, 8, 19])/112 + (1349*W[2, 20, 8, 20])/224 - 
 (205*W[2, 20, 9, 1])/28 + (59*W[2, 20, 9, 2])/28 - (3*W[2, 20, 9, 4])/4 + 
 (75*W[2, 20, 9, 17])/56 - (447*W[2, 20, 9, 18])/112 - 
 (447*W[2, 20, 9, 19])/112 - (201*W[2, 20, 12, 2])/112 - 
 (4357*W[2, 20, 12, 3])/448 - (2157*W[2, 20, 12, 4])/64 + 
 (13*W[2, 20, 12, 5])/14 + (166*W[2, 20, 12, 12])/7 + 
 (21797*W[2, 20, 12, 17])/448 + (2915*W[2, 20, 12, 19])/224 - 
 (2265*W[2, 20, 12, 20])/224 + (7321*W[2, 20, 12, 21])/224 - 
 (5371*W[2, 20, 12, 23])/224 - (1895*W[2, 20, 12, 25])/112 - 
 (1443*W[2, 20, 14, 1])/224 + (81*W[2, 20, 14, 2])/14 - 
 (419*W[2, 20, 14, 3])/112 + (69*W[2, 20, 14, 4])/14 + 
 (6269*W[2, 20, 14, 5])/112 - (1107*W[2, 20, 14, 13])/56 - 
 (166*W[2, 20, 14, 14])/7 + (1443*W[2, 20, 14, 16])/224 + 
 (603*W[2, 20, 14, 19])/224 + (2565*W[2, 20, 14, 20])/224 + 
 (6519*W[2, 20, 14, 21])/448 - (127*W[2, 20, 15, 1])/14 + 
 (73*W[2, 20, 15, 2])/28 + (723*W[2, 20, 15, 3])/112 - 
 (639*W[2, 20, 15, 5])/112 + (71*W[2, 20, 15, 17])/56 + 
 (447*W[2, 20, 15, 18])/112 + (447*W[2, 20, 15, 19])/112 + 
 (127*W[2, 20, 15, 20])/14 + W[2, 20, 16, 1]/4 - W[2, 20, 16, 2]/4 - 
 (13*W[2, 20, 16, 3])/56 - W[2, 20, 16, 4]/112 - (57*W[2, 20, 16, 5])/56 - 
 W[2, 20, 16, 8]/4 - W[2, 20, 16, 11]/2 + W[2, 20, 16, 14]/4 - 
 (15*W[2, 20, 16, 16])/56 + (29*W[2, 20, 16, 19])/56 - 
 (4*W[2, 20, 16, 20])/7 + W[2, 20, 16, 21]/2 + (633*W[2, 20, 17, 1])/112 - 
 (663*W[2, 20, 17, 2])/112 + (2193*W[2, 20, 17, 3])/56 + 
 (1097*W[2, 20, 17, 4])/56 - (485*W[2, 20, 17, 5])/56 + 
 (653*W[2, 20, 17, 10])/448 + (1901*W[2, 20, 17, 12])/448 + 
 (15*W[2, 20, 17, 17])/112 + (21*W[2, 20, 17, 18])/32 + 
 (1571*W[2, 20, 17, 19])/224 + (311*W[2, 20, 17, 20])/28 - 
 (1165*W[2, 20, 17, 21])/224 - W[2, 20, 17, 24]/8 + 
 (3373*W[2, 20, 18, 1])/224 - (237*W[2, 20, 18, 2])/56 + 
 (3175*W[2, 20, 18, 3])/112 - (4749*W[2, 20, 18, 4])/56 + 
 (6533*W[2, 20, 18, 5])/224 + (3*W[2, 20, 18, 7])/4 + W[2, 20, 18, 8]/8 - 
 (447*W[2, 20, 18, 9])/112 - (2959*W[2, 20, 18, 11])/224 + 
 (2965*W[2, 20, 18, 13])/224 + (447*W[2, 20, 18, 15])/112 - 
 W[2, 20, 18, 16]/14 - (79*W[2, 20, 18, 17])/112 - 
 (4955*W[2, 20, 18, 18])/224 - (4961*W[2, 20, 18, 19])/672 - 
 (2949*W[2, 20, 18, 20])/224 - (8107*W[2, 20, 18, 21])/672 + 
 (10567*W[2, 20, 18, 23])/224 + W[2, 20, 18, 24]/8 - 
 (7603*W[2, 20, 18, 25])/672 - (87*W[2, 20, 19, 1])/16 + 
 (39337*W[2, 20, 19, 2])/1344 - (4507*W[2, 20, 19, 3])/896 - 
 (44705*W[2, 20, 19, 4])/896 - (32715*W[2, 20, 19, 5])/448 + 
 (1979*W[2, 20, 19, 7])/224 + (381*W[2, 20, 19, 8])/28 - 
 (447*W[2, 20, 19, 9])/112 - (2315*W[2, 20, 19, 12])/224 + 
 (9221*W[2, 20, 19, 14])/224 + (447*W[2, 20, 19, 15])/112 + 
 (2309*W[2, 20, 19, 16])/112 + (101*W[2, 20, 19, 17])/14 - 
 (1569*W[2, 20, 19, 18])/224 + (835*W[2, 20, 19, 19])/224 - 
 (73489*W[2, 20, 19, 20])/1344 + (1083*W[2, 20, 19, 21])/56 - 
 (5*W[2, 20, 19, 25])/4 - (5*W[2, 20, 20, 1])/16 + (65*W[2, 20, 20, 2])/112 - 
 (3541*W[2, 20, 20, 3])/224 - (489*W[2, 20, 20, 4])/224 - 
 (391*W[2, 20, 20, 5])/56 - (2003*W[2, 20, 20, 7])/672 - W[2, 20, 20, 8]/4 + 
 (75*W[2, 20, 20, 9])/56 - (2265*W[2, 20, 20, 12])/224 + W[2, 20, 20, 13]/4 + 
 (2565*W[2, 20, 20, 14])/224 - (43*W[2, 20, 20, 16])/56 + 
 (1101*W[2, 20, 20, 17])/112 - (5347*W[2, 20, 20, 18])/224 - 
 (23785*W[2, 20, 20, 19])/1344 - (145*W[2, 20, 20, 20])/56 + 
 (355*W[2, 20, 20, 21])/112 + (1537*W[2, 20, 21, 1])/224 + 
 (13*W[2, 20, 21, 2])/28 - (47*W[2, 20, 21, 3])/64 + 
 (11587*W[2, 20, 21, 4])/448 - (3149*W[2, 20, 21, 5])/224 - 
 (3*W[2, 20, 21, 7])/4 + (975*W[2, 20, 21, 12])/112 + 
 (1107*W[2, 20, 21, 13])/56 - (2337*W[2, 20, 21, 14])/448 - 
 (2133*W[2, 20, 21, 16])/112 - (1165*W[2, 20, 21, 17])/224 - 
 (1683*W[2, 20, 21, 19])/224 + (6725*W[2, 20, 21, 20])/224 + 
 (5371*W[2, 20, 21, 23])/224 - W[2, 20, 25, 7] - 
 (1895*W[2, 20, 25, 12])/112 - (8443*W[2, 20, 25, 19])/672 - 
 (43*W[2, 20, 26, 26])/112 + (71*W[2, 20, 26, 27])/112 + W[2, 20, 26, 28]/4 - 
 (69*W[2, 20, 26, 29])/56 + (419*W[2, 20, 27, 26])/224 + 
 (219*W[2, 20, 27, 27])/56 + (3471*W[2, 20, 27, 28])/224 + 
 (19*W[2, 20, 27, 29])/7 + (11*W[2, 20, 27, 30])/56 + 
 (101*W[2, 20, 28, 26])/224 + (213*W[2, 20, 28, 27])/56 + 
 (1023*W[2, 20, 28, 28])/112 + (221*W[2, 20, 28, 29])/56 + 
 (11*W[2, 20, 28, 30])/56 - (131*W[2, 20, 29, 26])/112 - 
 (3*W[2, 20, 29, 27])/56 - (1385*W[2, 20, 29, 28])/224 + 
 (47*W[2, 20, 29, 29])/56 + (11*W[2, 20, 29, 30])/56 + 
 (15*W[2, 20, 30, 27])/56 - (15*W[2, 20, 30, 30])/56 - W[2, 26, 1, 28]/4 + 
 (11*W[2, 26, 1, 30])/28 + W[2, 26, 2, 26]/8 + W[2, 26, 2, 27]/4 - 
 W[2, 26, 2, 28]/4 + W[2, 26, 2, 29]/56 - (25*W[2, 26, 2, 30])/56 - 
 (3*W[2, 26, 3, 26])/56 + (25*W[2, 26, 3, 27])/56 + 
 (15*W[2, 26, 3, 28])/112 + (1357*W[2, 26, 3, 29])/224 + 
 (13*W[2, 26, 4, 26])/8 - (9*W[2, 26, 4, 27])/7 + (83*W[2, 26, 4, 28])/112 - 
 (15*W[2, 26, 4, 29])/56 - (15*W[2, 26, 4, 30])/112 + 
 (1359*W[2, 26, 5, 26])/224 + (29*W[2, 26, 5, 28])/112 - 
 (9*W[2, 26, 5, 29])/16 + (3*W[2, 26, 5, 30])/8 - W[2, 26, 16, 26]/7 + 
 (15*W[2, 26, 16, 27])/56 - (15*W[2, 26, 16, 30])/56 - 
 (61*W[2, 26, 17, 26])/56 - (1641*W[2, 26, 17, 27])/224 - 
 (229*W[2, 26, 17, 28])/112 - (57*W[2, 26, 17, 29])/112 - 
 (25*W[2, 26, 17, 30])/56 - (527*W[2, 26, 18, 26])/224 - 
 (605*W[2, 26, 18, 27])/224 + (7*W[2, 26, 18, 28])/8 - 
 (163*W[2, 26, 18, 29])/56 - W[2, 26, 18, 30]/28 - 
 (207*W[2, 26, 19, 26])/112 + W[2, 26, 19, 27]/14 - 
 (769*W[2, 26, 19, 28])/224 - (509*W[2, 26, 19, 29])/224 - 
 (57*W[2, 26, 19, 30])/56 - (43*W[2, 26, 20, 26])/112 + 
 (71*W[2, 26, 20, 27])/112 + W[2, 26, 20, 28]/4 - (5*W[2, 26, 20, 29])/7 - 
 W[2, 26, 26, 1]/16 + (3*W[2, 26, 26, 2])/16 + W[2, 26, 26, 3]/16 + 
 2*W[2, 26, 26, 4] + (1319*W[2, 26, 26, 5])/224 + (3*W[2, 26, 26, 10])/4 - 
 (3*W[2, 26, 26, 12])/4 - (29*W[2, 26, 26, 16])/56 - 
 (61*W[2, 26, 26, 17])/56 - (571*W[2, 26, 26, 18])/224 - 
 (89*W[2, 26, 26, 19])/56 - (43*W[2, 26, 26, 20])/112 + 
 (11*W[2, 26, 27, 1])/56 - W[2, 26, 27, 2]/16 - (3*W[2, 26, 27, 3])/16 - 
 (179*W[2, 26, 27, 4])/112 + (3*W[2, 26, 27, 10])/4 + 
 (3*W[2, 26, 27, 11])/4 - (2*W[2, 26, 27, 16])/7 - 
 (1685*W[2, 26, 27, 17])/224 - (605*W[2, 26, 27, 18])/224 + 
 W[2, 26, 27, 19]/14 + (53*W[2, 26, 27, 20])/56 + W[2, 26, 28, 1]/112 + 
 (43*W[2, 26, 28, 3])/112 + (3*W[2, 26, 28, 12])/4 - 
 (129*W[2, 26, 28, 17])/56 + (7*W[2, 26, 28, 18])/8 - 
 (769*W[2, 26, 28, 19])/224 - (9*W[2, 26, 29, 1])/16 + 
 (65*W[2, 26, 29, 2])/112 + (1413*W[2, 26, 29, 3])/224 - 
 (15*W[2, 26, 29, 4])/56 - W[2, 26, 29, 5]/4 - (57*W[2, 26, 29, 17])/112 - 
 (361*W[2, 26, 29, 18])/112 - (565*W[2, 26, 29, 19])/224 - 
 (5*W[2, 26, 29, 20])/7 + (4*W[2, 26, 30, 1])/7 - W[2, 26, 30, 2]/4 + 
 (27*W[2, 26, 30, 4])/112 + (11*W[2, 26, 30, 5])/56 + 
 (3*W[2, 26, 30, 10])/4 - (3*W[2, 26, 30, 11])/4 - (15*W[2, 26, 30, 16])/56 - 
 (23*W[2, 26, 30, 17])/28 - (13*W[2, 26, 30, 18])/56 - 
 (57*W[2, 26, 30, 19])/56 - W[2, 27, 1, 28]/4 + W[2, 27, 1, 30]/4 - 
 (11*W[2, 27, 2, 26])/28 - W[2, 27, 2, 27]/7 + W[2, 27, 2, 29]/8 - 
 W[2, 27, 2, 30]/4 - (41*W[2, 27, 3, 26])/112 - (593*W[2, 27, 3, 27])/224 + 
 (157*W[2, 27, 3, 28])/112 - (323*W[2, 27, 3, 29])/112 + W[2, 27, 3, 30]/8 + 
 (123*W[2, 27, 4, 26])/112 - (225*W[2, 27, 4, 27])/112 - 
 (109*W[2, 27, 4, 29])/112 + (403*W[2, 27, 5, 26])/112 + 
 (19*W[2, 27, 5, 27])/7 + (1415*W[2, 27, 5, 28])/224 - W[2, 27, 5, 30]/8 - 
 (113*W[2, 27, 17, 26])/28 - (1741*W[2, 27, 17, 27])/224 + 
 (3*W[2, 27, 17, 28])/56 + (187*W[2, 27, 17, 29])/112 - 
 (295*W[2, 27, 18, 26])/112 - (233*W[2, 27, 18, 27])/56 + 
 (69*W[2, 27, 18, 28])/32 - (55*W[2, 27, 18, 29])/112 + W[2, 27, 18, 30]/8 - 
 (1387*W[2, 27, 19, 27])/224 + (113*W[2, 27, 19, 28])/112 + 
 (403*W[2, 27, 19, 29])/112 - W[2, 27, 19, 30]/8 + 
 (347*W[2, 27, 20, 26])/112 - W[2, 27, 20, 27]/16 + 
 (837*W[2, 27, 20, 28])/224 - (53*W[2, 27, 20, 29])/14 - 
 (481*W[2, 27, 26, 1])/112 + (465*W[2, 27, 26, 2])/112 - 
 (27*W[2, 27, 26, 3])/112 + (123*W[2, 27, 26, 4])/112 - 
 (9*W[2, 27, 26, 5])/28 + W[2, 27, 26, 6]/4 - W[2, 27, 26, 12]/4 - 
 W[2, 27, 26, 15]/2 - (113*W[2, 27, 26, 17])/28 + (9*W[2, 27, 26, 18])/7 - 
 W[2, 27, 26, 19]/8 + (347*W[2, 27, 26, 20])/112 + W[2, 27, 26, 25]/4 - 
 (467*W[2, 27, 27, 1])/112 - (11*W[2, 27, 27, 2])/28 - 
 (565*W[2, 27, 27, 3])/224 + (16*W[2, 27, 27, 4])/7 - 
 (149*W[2, 27, 27, 5])/112 + W[2, 27, 27, 6]/4 - W[2, 27, 27, 13]/2 + 
 W[2, 27, 27, 16]/8 - (863*W[2, 27, 27, 17])/224 - 
 (233*W[2, 27, 27, 18])/56 - (1443*W[2, 27, 27, 19])/224 + 
 (3*W[2, 27, 27, 20])/16 + W[2, 27, 27, 25]/4 - W[2, 27, 28, 1]/8 + 
 (439*W[2, 27, 28, 2])/112 + (291*W[2, 27, 28, 3])/56 - 
 (467*W[2, 27, 28, 4])/112 + (1415*W[2, 27, 28, 5])/224 + W[2, 27, 28, 6]/4 + 
 W[2, 27, 28, 12]/4 - W[2, 27, 28, 16]/8 - W[2, 27, 28, 17]/14 + 
 (69*W[2, 27, 28, 18])/32 + (113*W[2, 27, 28, 19])/112 + 
 (15*W[2, 27, 28, 20])/224 - W[2, 27, 28, 25]/4 - (495*W[2, 27, 29, 1])/112 + 
 (481*W[2, 27, 29, 2])/112 + (11*W[2, 27, 29, 3])/14 - 
 (109*W[2, 27, 29, 4])/112 - W[2, 27, 29, 5]/4 + W[2, 27, 29, 13]/2 + 
 W[2, 27, 29, 15]/2 + (187*W[2, 27, 29, 17])/112 - 
 (83*W[2, 27, 29, 18])/112 - W[2, 27, 29, 19]/14 - (53*W[2, 27, 29, 20])/14 - 
 W[2, 27, 29, 25]/4 - W[2, 28, 1, 30]/14 - W[2, 28, 2, 26]/7 - 
 (5*W[2, 28, 2, 27])/56 + (5*W[2, 28, 2, 28])/28 - (15*W[2, 28, 2, 29])/56 - 
 (3*W[2, 28, 2, 30])/56 + (299*W[2, 28, 3, 26])/112 + 
 (163*W[2, 28, 3, 27])/224 + (57*W[2, 28, 3, 28])/56 - W[2, 28, 3, 29]/32 + 
 (23*W[2, 28, 3, 30])/56 - (51*W[2, 28, 4, 26])/112 - 
 (39*W[2, 28, 4, 27])/112 + W[2, 28, 4, 28]/16 - (59*W[2, 28, 4, 29])/112 + 
 (43*W[2, 28, 4, 30])/112 + (1315*W[2, 28, 5, 26])/224 + 
 (15*W[2, 28, 5, 27])/28 + (1585*W[2, 28, 5, 28])/224 + 
 (207*W[2, 28, 5, 29])/112 + (25*W[2, 28, 5, 30])/28 - 
 (15*W[2, 28, 16, 27])/56 + (15*W[2, 28, 16, 30])/56 - 
 (43*W[2, 28, 17, 26])/14 - (1469*W[2, 28, 17, 27])/224 + 
 (33*W[2, 28, 17, 28])/14 + (18*W[2, 28, 17, 29])/7 - 
 (2003*W[2, 28, 18, 26])/224 - (2315*W[2, 28, 18, 27])/224 + 
 (93*W[2, 28, 18, 28])/32 - (3*W[2, 28, 18, 29])/16 + W[2, 28, 18, 30]/8 + 
 (9*W[2, 28, 19, 26])/16 - (1087*W[2, 28, 19, 27])/224 - 
 (1049*W[2, 28, 19, 28])/224 - (569*W[2, 28, 19, 29])/224 - 
 (4*W[2, 28, 19, 30])/7 + (27*W[2, 28, 20, 26])/14 - 
 (13*W[2, 28, 20, 27])/112 - (137*W[2, 28, 20, 28])/56 - 
 (165*W[2, 28, 20, 29])/56 + (11*W[2, 28, 20, 30])/56 - 
 (223*W[2, 28, 26, 1])/56 + (111*W[2, 28, 26, 2])/28 + 
 (167*W[2, 28, 26, 3])/56 - (65*W[2, 28, 26, 4])/112 + 
 (493*W[2, 28, 26, 5])/224 + W[2, 28, 26, 6]/4 - W[2, 28, 26, 12]/4 - 
 W[2, 28, 26, 15]/2 - (43*W[2, 28, 26, 17])/14 - 
 (1181*W[2, 28, 26, 18])/224 + (3*W[2, 28, 26, 19])/8 + 
 (115*W[2, 28, 26, 20])/56 + W[2, 28, 26, 25]/4 - (383*W[2, 28, 27, 1])/112 - 
 (37*W[2, 28, 27, 2])/112 + (27*W[2, 28, 27, 3])/32 + 
 (415*W[2, 28, 27, 4])/112 - (365*W[2, 28, 27, 5])/112 + W[2, 28, 27, 6]/4 + 
 (3*W[2, 28, 27, 7])/4 - W[2, 28, 27, 11]/2 - W[2, 28, 27, 13]/2 - 
 W[2, 28, 27, 16]/7 - (647*W[2, 28, 27, 17])/224 - 
 (2315*W[2, 28, 27, 18])/224 - (1255*W[2, 28, 27, 19])/224 - 
 (5*W[2, 28, 27, 20])/8 + W[2, 28, 27, 21]/2 + W[2, 28, 27, 25]/4 + 
 (9*W[2, 28, 28, 1])/16 + (439*W[2, 28, 28, 2])/112 + 
 (77*W[2, 28, 28, 3])/16 - (467*W[2, 28, 28, 4])/112 + 
 (1415*W[2, 28, 28, 5])/224 + W[2, 28, 28, 6]/4 + (3*W[2, 28, 28, 7])/4 + 
 W[2, 28, 28, 8]/4 + W[2, 28, 28, 12]/4 + W[2, 28, 28, 14]/4 - 
 (17*W[2, 28, 28, 16])/56 + (257*W[2, 28, 28, 17])/112 + 
 (77*W[2, 28, 28, 18])/32 - (1049*W[2, 28, 28, 19])/224 - 
 (107*W[2, 28, 28, 20])/16 + W[2, 28, 28, 21]/2 - W[2, 28, 28, 25]/4 - 
 (115*W[2, 28, 29, 1])/28 + (26*W[2, 28, 29, 2])/7 + 
 (803*W[2, 28, 29, 3])/224 - (87*W[2, 28, 29, 4])/112 + 
 (61*W[2, 28, 29, 5])/56 + (3*W[2, 28, 29, 7])/4 + W[2, 28, 29, 8]/4 + 
 W[2, 28, 29, 13]/2 + W[2, 28, 29, 15]/2 + (3*W[2, 28, 29, 16])/8 + 
 (137*W[2, 28, 29, 17])/56 - (3*W[2, 28, 29, 18])/7 - 
 (201*W[2, 28, 29, 19])/32 - (165*W[2, 28, 29, 20])/56 - W[2, 28, 29, 21]/2 - 
 W[2, 28, 29, 25]/4 - W[2, 28, 30, 1]/4 + W[2, 28, 30, 2]/4 + 
 (13*W[2, 28, 30, 3])/56 + W[2, 28, 30, 4]/112 + (57*W[2, 28, 30, 5])/56 + 
 W[2, 28, 30, 8]/4 + W[2, 28, 30, 11]/2 - W[2, 28, 30, 14]/4 + 
 (15*W[2, 28, 30, 16])/56 - (29*W[2, 28, 30, 19])/56 + 
 (4*W[2, 28, 30, 20])/7 - W[2, 28, 30, 21]/2 + W[2, 29, 1, 28]/4 - 
 (9*W[2, 29, 1, 30])/28 + W[2, 29, 2, 26]/4 + (3*W[2, 29, 2, 27])/56 + 
 (5*W[2, 29, 2, 28])/28 - (11*W[2, 29, 2, 29])/28 + (11*W[2, 29, 2, 30])/56 + 
 (85*W[2, 29, 3, 26])/28 + (27*W[2, 29, 3, 27])/8 - 
 (43*W[2, 29, 3, 28])/112 + (639*W[2, 29, 3, 29])/224 + 
 (2*W[2, 29, 3, 30])/7 - (87*W[2, 29, 4, 26])/56 + (93*W[2, 29, 4, 27])/56 + 
 W[2, 29, 4, 28]/16 + (25*W[2, 29, 4, 29])/56 + (43*W[2, 29, 4, 30])/112 + 
 (509*W[2, 29, 5, 26])/224 - (61*W[2, 29, 5, 27])/28 + 
 (85*W[2, 29, 5, 28])/112 + (207*W[2, 29, 5, 29])/112 + 
 (57*W[2, 29, 5, 30])/56 - (15*W[2, 29, 16, 27])/56 + 
 (15*W[2, 29, 16, 30])/56 + (27*W[2, 29, 17, 26])/28 + 
 (17*W[2, 29, 17, 27])/14 + (129*W[2, 29, 17, 28])/56 + 
 (101*W[2, 29, 17, 29])/112 - (1413*W[2, 29, 18, 26])/224 - 
 (1383*W[2, 29, 18, 27])/224 + (3*W[2, 29, 18, 28])/4 + 
 (17*W[2, 29, 18, 29])/56 + (9*W[2, 29, 19, 26])/16 + 
 (75*W[2, 29, 19, 27])/56 - (1275*W[2, 29, 19, 28])/224 - 
 (1375*W[2, 29, 19, 29])/224 - (25*W[2, 29, 19, 30])/56 - 
 (131*W[2, 29, 20, 26])/112 - (3*W[2, 29, 20, 27])/56 - 
 (1385*W[2, 29, 20, 28])/224 + (47*W[2, 29, 20, 29])/56 + 
 (11*W[2, 29, 20, 30])/56 + (5*W[2, 29, 26, 1])/16 - (3*W[2, 29, 26, 2])/16 + 
 (361*W[2, 29, 26, 3])/112 - (47*W[2, 29, 26, 4])/28 + 
 (565*W[2, 29, 26, 5])/224 + (27*W[2, 29, 26, 17])/28 - 
 (1469*W[2, 29, 26, 18])/224 + W[2, 29, 26, 19]/2 - 
 (117*W[2, 29, 26, 20])/112 + (3*W[2, 29, 27, 1])/4 + W[2, 29, 27, 2]/16 + 
 (377*W[2, 29, 27, 3])/112 + (159*W[2, 29, 27, 4])/112 - 
 (27*W[2, 29, 27, 5])/14 + (3*W[2, 29, 27, 7])/4 - W[2, 29, 27, 11]/2 - 
 (15*W[2, 29, 27, 16])/56 + (27*W[2, 29, 27, 17])/28 - 
 (1383*W[2, 29, 27, 18])/224 + (47*W[2, 29, 27, 19])/56 - 
 (13*W[2, 29, 27, 20])/16 + W[2, 29, 27, 21]/2 + (11*W[2, 29, 28, 1])/16 - 
 (43*W[2, 29, 28, 3])/112 + (3*W[2, 29, 28, 7])/4 + W[2, 29, 28, 8]/4 + 
 W[2, 29, 28, 14]/4 - (5*W[2, 29, 28, 16])/28 + (265*W[2, 29, 28, 17])/112 + 
 W[2, 29, 28, 18]/4 - (1275*W[2, 29, 28, 19])/224 - 
 (1513*W[2, 29, 28, 20])/224 + W[2, 29, 28, 21]/2 + (5*W[2, 29, 29, 1])/16 - 
 (65*W[2, 29, 29, 2])/112 + (627*W[2, 29, 29, 3])/224 + 
 (11*W[2, 29, 29, 4])/56 + (75*W[2, 29, 29, 5])/56 + (3*W[2, 29, 29, 7])/4 + 
 W[2, 29, 29, 8]/4 + (3*W[2, 29, 29, 16])/8 + (87*W[2, 29, 29, 17])/112 + 
 (5*W[2, 29, 29, 18])/16 - (1391*W[2, 29, 29, 19])/224 + 
 (47*W[2, 29, 29, 20])/56 - W[2, 29, 29, 21]/2 - W[2, 29, 30, 1]/4 + 
 W[2, 29, 30, 2]/4 + (13*W[2, 29, 30, 3])/56 + W[2, 29, 30, 4]/112 + 
 (57*W[2, 29, 30, 5])/56 + W[2, 29, 30, 8]/4 + W[2, 29, 30, 11]/2 - 
 W[2, 29, 30, 14]/4 + (15*W[2, 29, 30, 16])/56 - (29*W[2, 29, 30, 19])/56 + 
 (4*W[2, 29, 30, 20])/7 - W[2, 29, 30, 21]/2 + W[3, 1, 1, 1]/2 - 
 (437*W[3, 1, 1, 2])/56 - W[3, 1, 1, 3]/7 + (99*W[3, 1, 1, 4])/56 + 
 (537*W[3, 1, 1, 5])/112 - W[3, 1, 1, 6]/4 - (1693*W[3, 1, 1, 8])/224 - 
 W[3, 1, 1, 13]/2 - W[3, 1, 1, 14]/4 + W[3, 1, 1, 15]/2 + 
 (17*W[3, 1, 1, 16])/56 + (37*W[3, 1, 1, 17])/28 - (21*W[3, 1, 1, 18])/8 + 
 (663*W[3, 1, 1, 19])/224 - W[3, 1, 1, 20]/2 + W[3, 1, 1, 25]/4 - 
 (349*W[3, 1, 2, 1])/56 - (15*W[3, 1, 2, 2])/28 + (421*W[3, 1, 2, 3])/28 - 
 (2665*W[3, 1, 2, 4])/112 + (1975*W[3, 1, 2, 5])/224 + (3*W[3, 1, 2, 7])/4 - 
 (1537*W[3, 1, 2, 8])/224 + (715*W[3, 1, 2, 11])/56 - W[3, 1, 2, 12]/4 - 
 W[3, 1, 2, 14]/4 - (7433*W[3, 1, 2, 15])/224 - (85*W[3, 1, 2, 16])/7 - 
 (83*W[3, 1, 2, 17])/224 - (43*W[3, 1, 2, 18])/8 - (43*W[3, 1, 2, 19])/16 + 
 (5339*W[3, 1, 2, 20])/224 - W[3, 1, 2, 21]/2 + W[3, 1, 2, 25]/4 - 
 (109*W[3, 1, 3, 1])/32 + (351*W[3, 1, 3, 2])/56 - (327*W[3, 1, 3, 3])/224 - 
 (1453*W[3, 1, 3, 4])/224 - (471*W[3, 1, 3, 5])/28 + (37*W[3, 1, 3, 8])/28 + 
 (5*W[3, 1, 3, 11])/2 - W[3, 1, 3, 12]/4 + W[3, 1, 3, 13]/2 + 
 (4387*W[3, 1, 3, 15])/224 - (3*W[3, 1, 3, 16])/14 + 
 (1401*W[3, 1, 3, 17])/224 + (27*W[3, 1, 3, 18])/4 + (27*W[3, 1, 3, 19])/56 - 
 (29*W[3, 1, 3, 20])/7 - W[3, 1, 3, 21]/2 - (2419*W[3, 1, 4, 2])/112 + 
 (4681*W[3, 1, 4, 5])/112 - (697*W[3, 1, 4, 7])/56 - 
 (2113*W[3, 1, 4, 8])/56 + W[3, 1, 4, 12]/4 - (4*W[3, 1, 4, 13])/7 + 
 W[3, 1, 4, 14]/4 - (11*W[3, 1, 4, 16])/16 + (583*W[3, 1, 4, 17])/112 - 
 (9*W[3, 1, 4, 19])/4 - (1119*W[3, 1, 4, 20])/112 - 
 (12121*W[3, 1, 4, 22])/224 - (13127*W[3, 1, 4, 23])/224 + 
 (1499*W[3, 1, 5, 2])/224 + (7549*W[3, 1, 5, 4])/224 + 
 (8397*W[3, 1, 5, 5])/224 + (1383*W[3, 1, 5, 6])/56 + 
 (697*W[3, 1, 5, 7])/56 + (5*W[3, 1, 5, 8])/4 + W[3, 1, 5, 12]/4 - 
 (4387*W[3, 1, 5, 15])/224 - (73*W[3, 1, 5, 16])/56 - 
 (1623*W[3, 1, 5, 17])/112 - (4843*W[3, 1, 5, 18])/224 + 
 (45*W[3, 1, 5, 19])/16 + (4379*W[3, 1, 5, 20])/224 + 
 (9333*W[3, 1, 5, 23])/224 + (53*W[3, 1, 6, 1])/32 + 
 (1383*W[3, 1, 6, 5])/56 + (739*W[3, 1, 6, 7])/56 - 
 (9333*W[3, 1, 6, 8])/224 - (3685*W[3, 1, 6, 17])/224 - 
 (53*W[3, 1, 6, 18])/32 + (985*W[3, 1, 6, 19])/224 + 
 (9333*W[3, 1, 6, 23])/224 - (1537*W[3, 1, 8, 2])/224 - 
 (79*W[3, 1, 8, 3])/28 - (2113*W[3, 1, 8, 4])/56 - (1413*W[3, 1, 8, 5])/224 - 
 (655*W[3, 1, 8, 7])/56 + (65*W[3, 1, 8, 8])/14 + (655*W[3, 1, 8, 11])/56 + 
 (3*W[3, 1, 8, 13])/4 - (1161*W[3, 1, 8, 16])/224 + (35*W[3, 1, 8, 17])/8 - 
 (1833*W[3, 1, 8, 18])/224 + (1049*W[3, 1, 8, 19])/224 - 
 (55*W[3, 1, 8, 20])/224 - (9333*W[3, 1, 8, 23])/224 + 
 (655*W[3, 1, 11, 7])/56 - (13127*W[3, 1, 11, 15])/224 + 
 (687*W[3, 1, 11, 16])/56 + (7939*W[3, 1, 11, 20])/112 + 
 (13127*W[3, 1, 11, 23])/224 - (621*W[3, 1, 13, 4])/224 + 
 (1587*W[3, 1, 13, 5])/224 + (3*W[3, 1, 13, 8])/4 + 
 (1935*W[3, 1, 13, 18])/224 - (67*W[3, 1, 13, 19])/14 - 
 (1755*W[3, 1, 13, 20])/224 + (739*W[3, 1, 15, 6])/56 - 
 (739*W[3, 1, 15, 7])/56 - (13127*W[3, 1, 15, 23])/224 + W[3, 1, 16, 1]/4 - 
 W[3, 1, 16, 2]/4 - (13*W[3, 1, 16, 3])/56 - W[3, 1, 16, 4]/112 - 
 (57*W[3, 1, 16, 5])/56 - W[3, 1, 16, 8]/4 - W[3, 1, 16, 11]/2 + 
 W[3, 1, 16, 14]/4 - (15*W[3, 1, 16, 16])/56 + (29*W[3, 1, 16, 19])/56 - 
 (4*W[3, 1, 16, 20])/7 + W[3, 1, 16, 21]/2 - (1283*W[3, 1, 17, 2])/56 - 
 (9075*W[3, 1, 17, 4])/224 - (4285*W[3, 1, 17, 5])/224 + 
 (151*W[3, 1, 17, 6])/32 + (35*W[3, 1, 17, 8])/8 + W[3, 1, 17, 12]/4 + 
 (7433*W[3, 1, 17, 15])/224 + (19*W[3, 1, 17, 16])/28 + 
 (171*W[3, 1, 17, 17])/14 + (11163*W[3, 1, 17, 18])/224 + 
 (557*W[3, 1, 17, 19])/224 - (2181*W[3, 1, 17, 20])/224 + 
 (12121*W[3, 1, 17, 22])/224 - (16993*W[3, 1, 17, 24])/224 - 
 W[3, 1, 17, 25]/4 + (211*W[3, 1, 18, 2])/56 + (775*W[3, 1, 18, 4])/112 + 
 (5465*W[3, 1, 18, 5])/224 + W[3, 1, 18, 6]/4 - (697*W[3, 1, 18, 7])/56 - 
 (1833*W[3, 1, 18, 8])/224 - (5*W[3, 1, 18, 11])/2 + 
 (103*W[3, 1, 18, 13])/16 - (11*W[3, 1, 18, 16])/28 - 
 (6717*W[3, 1, 18, 17])/224 - (523*W[3, 1, 18, 18])/56 - 
 (7703*W[3, 1, 18, 19])/224 + (14099*W[3, 1, 18, 20])/448 + 
 W[3, 1, 18, 21]/2 - (9333*W[3, 1, 18, 23])/224 + 
 (16993*W[3, 1, 18, 24])/224 - W[3, 1, 18, 25]/2 - (281*W[3, 1, 19, 2])/112 - 
 (125*W[3, 1, 19, 4])/32 + (1185*W[3, 1, 19, 5])/224 - 
 (3757*W[3, 1, 19, 6])/224 - (3*W[3, 1, 19, 7])/4 - W[3, 1, 19, 8]/4 - 
 W[3, 1, 19, 12]/4 - (67*W[3, 1, 19, 13])/14 + (1329*W[3, 1, 19, 16])/224 + 
 (2917*W[3, 1, 19, 17])/112 - (7687*W[3, 1, 19, 18])/224 - 
 (61*W[3, 1, 19, 19])/14 - (64*W[3, 1, 19, 20])/7 - W[3, 1, 19, 21]/2 + 
 W[3, 1, 19, 25]/2 + (3363*W[3, 1, 20, 2])/224 - (17397*W[3, 1, 20, 4])/224 + 
 (349*W[3, 1, 20, 5])/28 + (697*W[3, 1, 20, 7])/56 - 
 (983*W[3, 1, 20, 8])/224 + (7939*W[3, 1, 20, 11])/112 - 
 (3*W[3, 1, 20, 13])/4 - W[3, 1, 20, 15]/2 - (4*W[3, 1, 20, 16])/7 - 
 (149*W[3, 1, 20, 17])/224 + (12587*W[3, 1, 20, 18])/448 - 
 (135*W[3, 1, 20, 19])/14 - (2239*W[3, 1, 20, 20])/224 + W[3, 1, 20, 21]/2 + 
 (13127*W[3, 1, 20, 23])/224 - W[3, 1, 20, 25]/4 - (83*W[3, 1, 26, 26])/28 - 
 (111*W[3, 1, 26, 27])/28 + (4*W[3, 1, 26, 28])/7 - 
 (127*W[3, 1, 26, 29])/14 - (19*W[3, 1, 26, 30])/28 - W[3, 1, 27, 26]/224 - 
 (111*W[3, 1, 27, 27])/28 + (4*W[3, 1, 27, 28])/7 - 
 (127*W[3, 1, 27, 29])/14 - W[3, 1, 27, 30]/8 + (663*W[3, 1, 28, 26])/224 + 
 (27*W[3, 1, 28, 30])/56 + (15*W[3, 1, 30, 27])/56 - 
 (15*W[3, 1, 30, 30])/56 + (59*W[3, 2, 1, 1])/28 - (237*W[3, 2, 1, 2])/28 + 
 (1779*W[3, 2, 1, 3])/224 - (715*W[3, 2, 1, 4])/28 + 
 (2235*W[3, 2, 1, 5])/224 - W[3, 2, 1, 6]/4 - (1537*W[3, 2, 1, 8])/224 + 
 (743*W[3, 2, 1, 11])/56 - W[3, 2, 1, 13]/2 - (7433*W[3, 2, 1, 15])/224 - 
 (87*W[3, 2, 1, 16])/7 + (587*W[3, 2, 1, 17])/224 + (43*W[3, 2, 1, 18])/224 - 
 (45*W[3, 2, 1, 19])/16 + (1987*W[3, 2, 1, 20])/112 + W[3, 2, 1, 25]/4 - 
 (589*W[3, 2, 2, 1])/28 - W[3, 2, 2, 2]/56 + (1721*W[3, 2, 2, 3])/224 + 
 (51*W[3, 2, 2, 4])/4 - (177*W[3, 2, 2, 5])/14 - (1895*W[3, 2, 2, 7])/112 + 
 (131*W[3, 2, 2, 15])/32 - W[3, 2, 2, 16]/4 + (139*W[3, 2, 2, 17])/112 - 
 (1581*W[3, 2, 2, 18])/224 + (505*W[3, 2, 2, 19])/56 + 
 (1565*W[3, 2, 2, 20])/224 + W[3, 2, 2, 25]/4 - (481*W[3, 2, 3, 1])/112 + 
 (3*W[3, 2, 3, 2])/8 - (247*W[3, 2, 3, 3])/56 + (137*W[3, 2, 3, 4])/28 - 
 (335*W[3, 2, 3, 5])/224 + (4223*W[3, 2, 3, 12])/84 + W[3, 2, 3, 13]/2 + 
 (1055*W[3, 2, 3, 14])/112 - (4691*W[3, 2, 3, 15])/224 - W[3, 2, 3, 16]/8 - 
 (7843*W[3, 2, 3, 17])/336 + (513*W[3, 2, 3, 18])/32 - 
 (977*W[3, 2, 3, 19])/224 + (1177*W[3, 2, 3, 20])/112 - 
 (743*W[3, 2, 4, 11])/56 + (749*W[3, 2, 4, 12])/32 + W[3, 2, 4, 13]/2 + 
 (31*W[3, 2, 4, 16])/56 - W[3, 2, 5, 13]/2 - (2091*W[3, 2, 5, 15])/224 - 
 (3*W[3, 2, 5, 16])/8 + (621*W[3, 2, 5, 18])/56 - (865*W[3, 2, 7, 2])/112 - 
 (1807*W[3, 2, 7, 4])/112 + (1807*W[3, 2, 7, 5])/112 + 
 (779*W[3, 2, 7, 8])/448 + (1895*W[3, 2, 7, 10])/112 - 
 (2847*W[3, 2, 7, 11])/224 + (3779*W[3, 2, 7, 18])/224 - 
 (515*W[3, 2, 7, 19])/56 + (815*W[3, 2, 7, 20])/448 + 
 (1349*W[3, 2, 8, 3])/224 - (1537*W[3, 2, 8, 5])/224 - 
 (4915*W[3, 2, 8, 7])/448 + (2847*W[3, 2, 8, 11])/224 + 
 (2257*W[3, 2, 8, 16])/112 - W[3, 2, 8, 18]/8 - (3753*W[3, 2, 8, 19])/112 - 
 (1349*W[3, 2, 8, 20])/224 + (1895*W[3, 2, 10, 7])/112 + W[3, 2, 10, 16]/2 - 
 W[3, 2, 10, 18]/2 + (18455*W[3, 2, 12, 3])/672 + (1403*W[3, 2, 12, 4])/28 - 
 (65*W[3, 2, 12, 12])/14 + (1525*W[3, 2, 12, 17])/224 + 
 (4975*W[3, 2, 12, 18])/448 + (15539*W[3, 2, 12, 20])/448 - 
 (33*W[3, 2, 13, 1])/56 + (33*W[3, 2, 13, 3])/56 + (33*W[3, 2, 13, 4])/56 - 
 (33*W[3, 2, 13, 5])/56 - (5*W[3, 2, 13, 18])/56 + (33*W[3, 2, 13, 20])/56 - 
 (97*W[3, 2, 14, 1])/8 - W[3, 2, 14, 2]/14 + (1055*W[3, 2, 14, 3])/112 + 
 W[3, 2, 14, 4]/14 + (8749*W[3, 2, 14, 5])/112 - (526*W[3, 2, 14, 15])/7 + 
 (97*W[3, 2, 14, 16])/8 - (8721*W[3, 2, 14, 19])/112 - 
 (419*W[3, 2, 14, 20])/112 + (526*W[3, 2, 14, 22])/7 - 
 (3391*W[3, 2, 15, 3])/112 + (2047*W[3, 2, 15, 18])/448 - 
 (293*W[3, 2, 15, 19])/28 - (526*W[3, 2, 15, 22])/7 - 
 (919*W[3, 2, 17, 4])/112 + (269*W[3, 2, 17, 5])/56 - 
 (6443*W[3, 2, 17, 6])/224 - (5377*W[3, 2, 17, 12])/336 - 
 (131*W[3, 2, 17, 15])/32 + (34255*W[3, 2, 17, 17])/1344 - 
 (87*W[3, 2, 17, 18])/28 + (2545*W[3, 2, 17, 19])/112 + 
 (649*W[3, 2, 17, 20])/224 - W[3, 2, 17, 25]/4 + (963*W[3, 2, 18, 3])/112 + 
 (51*W[3, 2, 18, 4])/7 + (331*W[3, 2, 18, 5])/56 + W[3, 2, 18, 6]/4 - 
 (1663*W[3, 2, 18, 7])/112 - W[3, 2, 18, 8]/8 + (4975*W[3, 2, 18, 12])/448 + 
 (2047*W[3, 2, 18, 15])/448 - W[3, 2, 18, 16]/8 + (95*W[3, 2, 18, 17])/56 + 
 (1747*W[3, 2, 18, 18])/224 + (361*W[3, 2, 18, 19])/224 + 
 (11863*W[3, 2, 18, 20])/224 - (241*W[3, 2, 18, 25])/224 - 
 (5239*W[3, 2, 19, 4])/224 - (2285*W[3, 2, 19, 5])/28 + 
 (6443*W[3, 2, 19, 6])/224 - (187*W[3, 2, 19, 8])/14 + 
 (5981*W[3, 2, 19, 12])/224 + W[3, 2, 19, 14]/4 - (293*W[3, 2, 19, 15])/28 - 
 (2181*W[3, 2, 19, 16])/112 - (96*W[3, 2, 19, 17])/7 + 
 (1209*W[3, 2, 19, 18])/224 + (655*W[3, 2, 19, 19])/28 - 
 (6581*W[3, 2, 19, 20])/896 + (9309*W[3, 2, 19, 21])/448 + 
 (241*W[3, 2, 19, 25])/224 + (981*W[3, 2, 20, 4])/112 - 
 (1217*W[3, 2, 20, 5])/112 + (15025*W[3, 2, 20, 7])/448 + 
 (15539*W[3, 2, 20, 12])/448 + W[3, 2, 20, 13]/2 - 
 (419*W[3, 2, 20, 14])/112 + (7433*W[3, 2, 20, 15])/224 - 
 (31*W[3, 2, 20, 16])/56 - (1189*W[3, 2, 20, 17])/224 + 
 (375*W[3, 2, 20, 18])/16 + (16553*W[3, 2, 20, 19])/896 - 
 (647*W[3, 2, 20, 20])/224 - (9309*W[3, 2, 20, 21])/448 - W[3, 2, 20, 25]/4 - 
 (291*W[3, 2, 26, 26])/224 + (541*W[3, 2, 26, 27])/112 + 
 (331*W[3, 2, 26, 28])/28 + (407*W[3, 2, 26, 29])/32 + 
 (3*W[3, 2, 27, 26])/112 - (561*W[3, 2, 27, 27])/224 + 
 (157*W[3, 2, 27, 28])/112 - (337*W[3, 2, 27, 29])/112 + 
 (3*W[3, 2, 27, 30])/8 + (929*W[3, 2, 28, 26])/224 - 
 (775*W[3, 2, 28, 27])/224 - (169*W[3, 2, 28, 28])/16 - 
 (1551*W[3, 2, 28, 29])/224 + (19*W[3, 2, 28, 30])/28 + 
 (1011*W[3, 2, 29, 26])/224 - (13*W[3, 2, 29, 27])/16 - 
 (335*W[3, 2, 29, 28])/28 - (905*W[3, 2, 29, 29])/224 + 
 (31*W[3, 2, 29, 30])/56 + (753*W[3, 3, 1, 2])/112 + (143*W[3, 3, 1, 4])/28 - 
 (171*W[3, 3, 1, 5])/112 + W[3, 3, 1, 6]/4 + (11*W[3, 3, 1, 8])/7 + 
 W[3, 3, 1, 11]/2 + (4275*W[3, 3, 1, 15])/224 - (23*W[3, 3, 1, 16])/28 + 
 (179*W[3, 3, 1, 17])/28 + (4245*W[3, 3, 1, 18])/224 - 
 (897*W[3, 3, 1, 19])/112 - (1719*W[3, 3, 1, 20])/112 + 
 (95*W[3, 3, 2, 4])/56 + (71*W[3, 3, 2, 5])/14 + W[3, 3, 2, 6]/4 + 
 (1895*W[3, 3, 2, 7])/112 + (1061*W[3, 3, 2, 12])/21 + 
 (1055*W[3, 3, 2, 14])/112 - (4803*W[3, 3, 2, 15])/224 + W[3, 3, 2, 16]/4 - 
 (301*W[3, 3, 2, 17])/12 + (129*W[3, 3, 2, 18])/7 - (105*W[3, 3, 2, 19])/32 + 
 (3217*W[3, 3, 2, 20])/224 + (383*W[3, 3, 3, 1])/112 + 
 (247*W[3, 3, 3, 2])/28 + (661*W[3, 3, 3, 4])/112 - 
 (2315*W[3, 3, 3, 5])/112 - W[3, 3, 3, 13]/2 + (1327*W[3, 3, 3, 17])/112 - 
 (247*W[3, 3, 3, 18])/28 - (71*W[3, 3, 3, 19])/4 + (71*W[3, 3, 3, 20])/4 + 
 (1289*W[3, 3, 4, 1])/112 + (65*W[3, 3, 4, 2])/14 - 
 (1255*W[3, 3, 4, 4])/112 - (1405*W[3, 3, 4, 5])/224 - W[3, 3, 4, 11]/2 + 
 W[3, 3, 4, 13]/14 - (1055*W[3, 3, 4, 14])/112 + (4*W[3, 3, 4, 16])/7 - 
 (2351*W[3, 3, 4, 17])/112 + (38579*W[3, 3, 4, 18])/1344 + 
 (5601*W[3, 3, 4, 19])/224 + (883*W[3, 3, 4, 20])/56 - 
 (391*W[3, 3, 5, 1])/112 + (11653*W[3, 3, 5, 2])/1344 + 
 (379*W[3, 3, 5, 4])/32 - (4457*W[3, 3, 5, 5])/224 + (57*W[3, 3, 5, 8])/112 - 
 (5587*W[3, 3, 5, 10])/1344 - (18357*W[3, 3, 5, 12])/448 - W[3, 3, 5, 13]/2 + 
 (5*W[3, 3, 5, 16])/4 - (31685*W[3, 3, 5, 17])/1344 - 
 (501*W[3, 3, 5, 18])/56 + (37*W[3, 3, 5, 19])/112 - 
 (2147*W[3, 3, 5, 20])/224 + (1055*W[3, 3, 6, 1])/224 + W[3, 3, 6, 2]/4 + 
 (2543*W[3, 3, 6, 17])/112 - (34369*W[3, 3, 6, 18])/1344 - 
 (2543*W[3, 3, 6, 19])/112 + (233*W[3, 3, 8, 5])/112 - W[3, 3, 8, 13]/2 + 
 W[3, 3, 8, 17]/2 - (1895*W[3, 3, 10, 7])/112 - W[3, 3, 10, 16]/2 + 
 W[3, 3, 10, 18]/2 + (35647*W[3, 3, 12, 2])/1344 - 
 (1899*W[3, 3, 12, 4])/112 - (11407*W[3, 3, 12, 5])/672 - W[3, 3, 12, 15] + 
 (1899*W[3, 3, 12, 19])/112 - W[3, 3, 13, 1]/2 - (745*W[3, 3, 13, 4])/112 - 
 (1963*W[3, 3, 13, 5])/224 - W[3, 3, 13, 8]/2 - (681*W[3, 3, 13, 18])/112 + 
 (67*W[3, 3, 13, 19])/7 + (2299*W[3, 3, 13, 20])/224 - W[3, 3, 15, 12] + 
 (21899*W[3, 3, 15, 17])/672 + (99*W[3, 3, 15, 20])/224 + 
 (25*W[3, 3, 17, 1])/2 - (23483*W[3, 3, 17, 2])/672 + 
 (1697*W[3, 3, 17, 4])/112 - (769*W[3, 3, 17, 5])/28 - 
 (1847*W[3, 3, 17, 6])/112 + W[3, 3, 17, 8]/2 + (5587*W[3, 3, 17, 10])/1344 + 
 (9077*W[3, 3, 17, 15])/168 - W[3, 3, 17, 16] + (129*W[3, 3, 17, 17])/28 - 
 (263*W[3, 3, 17, 18])/224 - (359*W[3, 3, 17, 19])/32 - 
 (1343*W[3, 3, 17, 20])/112 + (635*W[3, 3, 18, 1])/112 + 
 (69*W[3, 3, 18, 2])/7 + (47615*W[3, 3, 18, 4])/1344 - 
 (223*W[3, 3, 18, 5])/28 - (28375*W[3, 3, 18, 6])/1344 - 
 (717*W[3, 3, 18, 13])/56 + W[3, 3, 18, 16]/4 - (61*W[3, 3, 18, 17])/32 - 
 (607*W[3, 3, 18, 18])/56 - (1293*W[3, 3, 18, 19])/224 + 
 (5*W[3, 3, 18, 20])/7 - (593*W[3, 3, 19, 1])/112 + 
 (9075*W[3, 3, 19, 2])/224 + (3891*W[3, 3, 19, 4])/224 - 
 (219*W[3, 3, 19, 5])/112 + (1847*W[3, 3, 19, 6])/112 - 
 (1895*W[3, 3, 19, 7])/112 + (67*W[3, 3, 19, 13])/7 - (3*W[3, 3, 19, 16])/7 - 
 (9761*W[3, 3, 19, 17])/224 - (3433*W[3, 3, 19, 18])/224 - 
 (61*W[3, 3, 19, 20])/56 + (6777*W[3, 3, 19, 21])/224 + 
 (975*W[3, 3, 20, 1])/224 - (883*W[3, 3, 20, 2])/224 - 
 (263*W[3, 3, 20, 4])/112 + (253*W[3, 3, 20, 5])/16 + 2*W[3, 3, 20, 13] - 
 (261*W[3, 3, 20, 15])/14 + (919*W[3, 3, 20, 16])/32 + 
 (319*W[3, 3, 20, 17])/56 + (95*W[3, 3, 20, 18])/56 + 
 (10413*W[3, 3, 20, 19])/224 - (961*W[3, 3, 20, 20])/112 - 
 (6777*W[3, 3, 20, 21])/224 - (6337*W[3, 3, 20, 22])/224 - 
 (1955*W[3, 3, 22, 4])/112 + (1895*W[3, 3, 22, 7])/112 - 
 (1895*W[3, 3, 22, 10])/112 - (6337*W[3, 3, 22, 16])/224 + 
 (1955*W[3, 3, 22, 17])/112 - (43*W[3, 3, 26, 28])/56 - 
 (1301*W[3, 3, 26, 29])/112 + W[3, 3, 26, 30] + (41*W[3, 3, 27, 26])/56 + 
 (593*W[3, 3, 27, 27])/112 - (157*W[3, 3, 27, 28])/56 + 
 (323*W[3, 3, 27, 29])/56 - W[3, 3, 27, 30]/4 + (85*W[3, 3, 28, 26])/14 + 
 (27*W[3, 3, 28, 27])/4 + (485*W[3, 3, 28, 29])/28 - (3*W[3, 3, 28, 30])/7 + 
 (85*W[3, 3, 29, 26])/14 + (27*W[3, 3, 29, 27])/4 + 
 (485*W[3, 3, 29, 29])/28 - (3*W[3, 3, 29, 30])/7 - (453*W[3, 4, 1, 1])/56 - 
 (1559*W[3, 4, 1, 2])/112 + (1537*W[3, 4, 1, 3])/224 + 
 (97*W[3, 4, 1, 4])/56 + (4437*W[3, 4, 1, 5])/112 + W[3, 4, 1, 6]/4 - 
 (2127*W[3, 4, 1, 8])/56 - W[3, 4, 1, 11] - W[3, 4, 1, 13]/14 + 
 W[3, 4, 1, 14]/4 - (13127*W[3, 4, 1, 15])/224 + (1299*W[3, 4, 1, 16])/112 + 
 (31*W[3, 4, 1, 17])/14 - (1247*W[3, 4, 1, 18])/224 - 
 (45*W[3, 4, 1, 19])/28 + (14877*W[3, 4, 1, 20])/224 - 
 (12121*W[3, 4, 1, 22])/224 - (53*W[3, 4, 2, 1])/14 - 8*W[3, 4, 2, 2] + 
 (521*W[3, 4, 2, 3])/224 - (187*W[3, 4, 2, 4])/112 + 
 (8879*W[3, 4, 2, 5])/112 - W[3, 4, 2, 6]/4 - (3*W[3, 4, 2, 7])/4 - 
 (715*W[3, 4, 2, 11])/56 + (757*W[3, 4, 2, 12])/32 + W[3, 4, 2, 14]/4 - 
 (526*W[3, 4, 2, 15])/7 + (347*W[3, 4, 2, 16])/28 + 
 (335*W[3, 4, 2, 17])/112 + (1247*W[3, 4, 2, 18])/224 - 
 (8735*W[3, 4, 2, 19])/112 - (2203*W[3, 4, 2, 20])/224 + W[3, 4, 2, 21]/2 + 
 (526*W[3, 4, 2, 22])/7 + (523*W[3, 4, 3, 1])/32 + (641*W[3, 4, 3, 2])/112 - 
 (661*W[3, 4, 3, 3])/224 - (319*W[3, 4, 3, 4])/28 - (211*W[3, 4, 3, 5])/32 + 
 W[3, 4, 3, 8]/4 + W[3, 4, 3, 13]/14 - (1055*W[3, 4, 3, 14])/112 + 
 (2*W[3, 4, 3, 16])/7 + (185*W[3, 4, 3, 17])/56 + (2063*W[3, 4, 3, 18])/672 + 
 (515*W[3, 4, 3, 19])/224 + (1959*W[3, 4, 3, 20])/224 + W[3, 4, 3, 21]/2 - 
 (66*W[3, 4, 4, 1])/7 + (449*W[3, 4, 4, 2])/56 - (1297*W[3, 4, 4, 3])/224 + 
 (167*W[3, 4, 4, 4])/112 - (605*W[3, 4, 4, 5])/224 - (3*W[3, 4, 4, 7])/4 + 
 W[3, 4, 4, 11] - W[3, 4, 4, 14]/4 + (37*W[3, 4, 4, 16])/56 + 
 (51*W[3, 4, 4, 17])/112 - (6625*W[3, 4, 4, 18])/2688 - 
 (1357*W[3, 4, 4, 19])/224 - (31*W[3, 4, 4, 20])/28 + 
 (11485*W[3, 4, 5, 2])/224 - (741*W[3, 4, 5, 5])/112 + (3*W[3, 4, 5, 7])/4 + 
 W[3, 4, 5, 8]/4 + (7747*W[3, 4, 5, 12])/112 - (65*W[3, 4, 5, 13])/16 - 
 W[3, 4, 5, 14]/4 + (53*W[3, 4, 5, 16])/56 + (1833*W[3, 4, 5, 17])/224 + 
 (311*W[3, 4, 5, 18])/28 - (11437*W[3, 4, 5, 19])/112 + 
 (12415*W[3, 4, 5, 20])/224 + (1017*W[3, 4, 5, 22])/14 - 
 (13127*W[3, 4, 5, 23])/224 - (1055*W[3, 4, 6, 1])/224 - W[3, 4, 6, 2]/4 - 
 (2543*W[3, 4, 6, 17])/112 + (34369*W[3, 4, 6, 18])/1344 + 
 (2543*W[3, 4, 6, 19])/112 + (1327*W[3, 4, 8, 3])/112 - 
 (2113*W[3, 4, 8, 5])/56 + (655*W[3, 4, 8, 7])/56 - (655*W[3, 4, 8, 11])/56 + 
 (83*W[3, 4, 8, 16])/7 - (83*W[3, 4, 8, 19])/7 - (1327*W[3, 4, 8, 20])/112 - 
 (655*W[3, 4, 11, 7])/56 + (13127*W[3, 4, 11, 15])/224 - 
 (687*W[3, 4, 11, 16])/56 - (7939*W[3, 4, 11, 20])/112 - 
 (13127*W[3, 4, 11, 23])/224 + (10417*W[3, 4, 12, 2])/224 + 
 (1297*W[3, 4, 12, 5])/28 + (15*W[3, 4, 12, 18])/4 + 
 (5127*W[3, 4, 13, 5])/224 + (97*W[3, 4, 14, 1])/8 + W[3, 4, 14, 2]/14 - 
 (1055*W[3, 4, 14, 3])/112 - W[3, 4, 14, 4]/14 - (8749*W[3, 4, 14, 5])/112 + 
 (526*W[3, 4, 14, 15])/7 - (97*W[3, 4, 14, 16])/8 + 
 (8721*W[3, 4, 14, 19])/112 + (419*W[3, 4, 14, 20])/112 - 
 (526*W[3, 4, 14, 22])/7 - (3*W[3, 4, 15, 1])/28 - 
 (6081*W[3, 4, 15, 2])/112 + (3*W[3, 4, 15, 3])/28 - (3*W[3, 4, 15, 5])/28 - 
 (301*W[3, 4, 15, 17])/4 + (3035*W[3, 4, 15, 18])/56 - 
 (2757*W[3, 4, 15, 19])/56 - (13103*W[3, 4, 15, 20])/224 + 
 (526*W[3, 4, 15, 22])/7 + (13127*W[3, 4, 15, 23])/224 - W[3, 4, 16, 1]/4 + 
 W[3, 4, 16, 2]/4 + (13*W[3, 4, 16, 3])/56 + W[3, 4, 16, 4]/112 + 
 (57*W[3, 4, 16, 5])/56 + W[3, 4, 16, 8]/4 + W[3, 4, 16, 11]/2 - 
 W[3, 4, 16, 14]/4 + (15*W[3, 4, 16, 16])/56 - (29*W[3, 4, 16, 19])/56 + 
 (4*W[3, 4, 16, 20])/7 - W[3, 4, 16, 21]/2 - (1803*W[3, 4, 17, 2])/112 + 
 (2179*W[3, 4, 17, 5])/224 - (6093*W[3, 4, 17, 15])/112 - 
 (85*W[3, 4, 17, 17])/56 - (4805*W[3, 4, 17, 18])/112 + 
 (73*W[3, 4, 17, 19])/28 + (47*W[3, 4, 17, 20])/28 + W[3, 4, 17, 24]/8 + 
 (229*W[3, 4, 18, 2])/112 + (337*W[3, 4, 18, 3])/48 - 
 (18877*W[3, 4, 18, 4])/2688 - (11001*W[3, 4, 18, 5])/224 + 
 (27703*W[3, 4, 18, 6])/1344 + (527*W[3, 4, 18, 7])/112 + 
 (15*W[3, 4, 18, 12])/4 + (3035*W[3, 4, 18, 15])/56 + W[3, 4, 18, 16]/14 - 
 (2309*W[3, 4, 18, 17])/56 + (10841*W[3, 4, 18, 19])/224 + 
 (8007*W[3, 4, 18, 20])/112 - W[3, 4, 18, 21]/2 + (447*W[3, 4, 18, 22])/112 + 
 (13127*W[3, 4, 18, 23])/224 - W[3, 4, 18, 24]/8 - 
 (3035*W[3, 4, 18, 25])/56 - (2659*W[3, 4, 19, 2])/32 - 
 (2907*W[3, 4, 19, 5])/112 + (3*W[3, 4, 19, 7])/4 - W[3, 4, 19, 8]/4 - 
 (2757*W[3, 4, 19, 15])/56 - (1347*W[3, 4, 19, 16])/112 + 
 (1207*W[3, 4, 19, 17])/56 - (817*W[3, 4, 19, 18])/224 - 
 (23*W[3, 4, 19, 19])/2 - (8017*W[3, 4, 19, 20])/224 + 
 (25321*W[3, 4, 19, 21])/448 + (3035*W[3, 4, 19, 25])/56 - 
 (327*W[3, 4, 20, 2])/224 + (7513*W[3, 4, 20, 5])/224 - 
 (527*W[3, 4, 20, 7])/112 - W[3, 4, 20, 8]/4 - (7939*W[3, 4, 20, 11])/112 + 
 (6037*W[3, 4, 20, 13])/224 + (419*W[3, 4, 20, 14])/112 + 
 (51*W[3, 4, 20, 16])/112 + (137*W[3, 4, 20, 17])/112 + 
 (15685*W[3, 4, 20, 18])/224 + (8301*W[3, 4, 20, 19])/448 + 
 (851*W[3, 4, 20, 20])/112 - (25321*W[3, 4, 20, 21])/448 + 
 (4233*W[3, 4, 20, 22])/112 - (12121*W[3, 4, 22, 1])/224 + 
 (526*W[3, 4, 22, 2])/7 + (1017*W[3, 4, 22, 5])/14 - 
 (15*W[3, 4, 22, 16])/28 + (447*W[3, 4, 22, 18])/112 + 
 (4293*W[3, 4, 22, 20])/112 - (65*W[3, 4, 26, 26])/56 + 
 (3*W[3, 4, 26, 27])/8 + (37*W[3, 4, 26, 28])/112 + W[3, 4, 26, 29]/16 - 
 (131*W[3, 4, 27, 26])/112 + (321*W[3, 4, 27, 27])/112 + W[3, 4, 27, 28]/16 + 
 (1611*W[3, 4, 27, 29])/224 - (11*W[3, 4, 27, 30])/56 - 
 (24*W[3, 4, 28, 26])/7 - (117*W[3, 4, 28, 27])/56 + 
 (13*W[3, 4, 28, 28])/112 - (79*W[3, 4, 28, 29])/32 + 
 (11*W[3, 4, 28, 30])/112 - (11*W[3, 4, 29, 26])/28 + 
 (57*W[3, 4, 29, 27])/56 - (15*W[3, 4, 29, 28])/56 + 
 (43*W[3, 4, 29, 29])/112 + (73*W[3, 4, 29, 30])/112 - 
 (15*W[3, 4, 30, 27])/56 + (15*W[3, 4, 30, 30])/56 - 
 (927*W[3, 5, 1, 1])/112 + (377*W[3, 5, 1, 2])/224 - 
 (725*W[3, 5, 1, 3])/224 - (467*W[3, 5, 1, 4])/224 + 
 (4065*W[3, 5, 1, 5])/112 + (1369*W[3, 5, 1, 6])/56 + 2*W[3, 5, 1, 8] + 
 W[3, 5, 1, 13] - (4163*W[3, 5, 1, 15])/224 - (39*W[3, 5, 1, 16])/56 - 
 (1555*W[3, 5, 1, 17])/112 - (2815*W[3, 5, 1, 18])/112 + 
 (13*W[3, 5, 1, 19])/8 + (59*W[3, 5, 1, 20])/4 + W[3, 5, 1, 25]/4 - 
 (481*W[3, 5, 2, 1])/56 + (463*W[3, 5, 2, 2])/112 + 
 (5737*W[3, 5, 2, 3])/336 + (6093*W[3, 5, 2, 4])/112 - 
 (1487*W[3, 5, 2, 5])/224 + W[3, 5, 2, 10]/4 - (36*W[3, 5, 2, 12])/7 - 
 (2091*W[3, 5, 2, 15])/224 - (37*W[3, 5, 2, 16])/56 + 
 (1097*W[3, 5, 2, 17])/112 + (6427*W[3, 5, 2, 18])/448 - 
 (151*W[3, 5, 2, 19])/112 + (2593*W[3, 5, 2, 20])/64 + W[3, 5, 2, 21]/2 + 
 W[3, 5, 2, 25]/4 + (5*W[3, 5, 3, 1])/7 + (5591*W[3, 5, 3, 2])/168 - 
 (307*W[3, 5, 3, 3])/224 + (1937*W[3, 5, 3, 4])/224 - 
 (1521*W[3, 5, 3, 5])/112 + W[3, 5, 3, 6]/4 + (85*W[3, 5, 3, 8])/112 - 
 (2489*W[3, 5, 3, 10])/224 - (1729*W[3, 5, 3, 12])/48 - W[3, 5, 3, 13] - 
 W[3, 5, 3, 15]/2 + (101*W[3, 5, 3, 16])/56 + (6379*W[3, 5, 3, 17])/168 - 
 (1433*W[3, 5, 3, 18])/224 - (1165*W[3, 5, 3, 19])/112 - 
 (2697*W[3, 5, 3, 20])/224 - W[3, 5, 3, 21]/2 + (883*W[3, 5, 4, 1])/112 + 
 (1383*W[3, 5, 4, 2])/32 + (1221*W[3, 5, 4, 3])/224 - 
 (123*W[3, 5, 4, 4])/56 - (713*W[3, 5, 4, 5])/224 - W[3, 5, 4, 6]/4 + 
 (7775*W[3, 5, 4, 12])/112 - (73*W[3, 5, 4, 13])/16 + 
 (17*W[3, 5, 4, 16])/14 + (97*W[3, 5, 4, 17])/28 + 
 (3707*W[3, 5, 4, 18])/224 - (1633*W[3, 5, 4, 19])/16 + 
 (5575*W[3, 5, 4, 20])/112 + (1017*W[3, 5, 4, 22])/14 - 
 (13127*W[3, 5, 4, 23])/224 + (1431*W[3, 5, 5, 1])/56 - 
 (1255*W[3, 5, 5, 2])/56 - (65*W[3, 5, 5, 3])/32 - (53*W[3, 5, 5, 4])/16 - 
 (149*W[3, 5, 5, 5])/112 + W[3, 5, 5, 8]/4 - (30071*W[3, 5, 5, 10])/672 + 
 (36*W[3, 5, 5, 12])/7 + (155*W[3, 5, 5, 13])/16 + W[3, 5, 5, 15]/2 - 
 (15*W[3, 5, 5, 16])/56 + (1171*W[3, 5, 5, 17])/28 + (31*W[3, 5, 5, 18])/16 + 
 (1205*W[3, 5, 5, 19])/112 - (411*W[3, 5, 5, 20])/224 - W[3, 5, 5, 23]/4 + 
 (9*W[3, 5, 8, 1])/4 - (37*W[3, 5, 8, 3])/4 - W[3, 5, 8, 13] - 
 (1069*W[3, 5, 8, 16])/224 - (35*W[3, 5, 8, 17])/8 + 
 (13651*W[3, 5, 8, 18])/224 + (1181*W[3, 5, 8, 19])/224 + 
 (2241*W[3, 5, 8, 20])/224 - (2433*W[3, 5, 10, 2])/224 - 
 (65*W[3, 5, 10, 10])/14 - (1671*W[3, 5, 10, 16])/56 - 
 (6973*W[3, 5, 10, 17])/336 + (391*W[3, 5, 10, 18])/56 + 
 (5589*W[3, 5, 10, 19])/224 + (199*W[3, 5, 10, 20])/56 - 
 (18455*W[3, 5, 12, 3])/672 - (1403*W[3, 5, 12, 4])/28 + 
 (65*W[3, 5, 12, 12])/14 - (1525*W[3, 5, 12, 17])/224 - 
 (4975*W[3, 5, 12, 18])/448 - (15539*W[3, 5, 12, 20])/448 + 
 (4257*W[3, 5, 13, 4])/112 + (155*W[3, 5, 13, 5])/16 - W[3, 5, 13, 8] - 
 (1677*W[3, 5, 15, 1])/224 + (915*W[3, 5, 15, 2])/112 - 
 (157*W[3, 5, 15, 17])/3 - (5*W[3, 5, 15, 20])/28 - (11*W[3, 5, 16, 1])/28 + 
 W[3, 5, 16, 2]/4 + W[3, 5, 16, 8]/4 + W[3, 5, 16, 10]/4 + 
 W[3, 5, 16, 16]/8 - (9*W[3, 5, 16, 19])/28 - W[3, 5, 16, 20]/4 + 
 W[3, 5, 16, 21]/2 - (1221*W[3, 5, 17, 1])/112 - (487*W[3, 5, 17, 2])/224 + 
 (15091*W[3, 5, 17, 3])/672 + (586*W[3, 5, 17, 4])/7 - 
 (1013*W[3, 5, 17, 5])/672 - (485*W[3, 5, 17, 6])/16 - 
 (35*W[3, 5, 17, 8])/8 + (5375*W[3, 5, 17, 10])/224 + (7*W[3, 5, 17, 12])/4 - 
 (23405*W[3, 5, 17, 15])/672 + (37*W[3, 5, 17, 16])/56 + 
 (2865*W[3, 5, 17, 17])/448 - (537*W[3, 5, 17, 18])/224 + 
 (11689*W[3, 5, 17, 19])/224 - (8523*W[3, 5, 17, 20])/112 - 
 (1017*W[3, 5, 17, 22])/14 - W[3, 5, 17, 24]/2 - W[3, 5, 17, 25]/4 - 
 (381*W[3, 5, 18, 1])/28 + (3961*W[3, 5, 18, 2])/448 - 
 (39*W[3, 5, 18, 4])/2 - (1369*W[3, 5, 18, 6])/56 - 
 (611*W[3, 5, 18, 7])/112 + (13651*W[3, 5, 18, 8])/224 - 
 (647*W[3, 5, 18, 10])/28 - (4975*W[3, 5, 18, 12])/448 + 
 (298*W[3, 5, 18, 13])/7 + (1663*W[3, 5, 18, 16])/56 - 
 (183*W[3, 5, 18, 17])/224 - (1009*W[3, 5, 18, 18])/112 + 
 (111*W[3, 5, 18, 19])/28 - (9853*W[3, 5, 18, 20])/224 - W[3, 5, 18, 21]/2 + 
 W[3, 5, 18, 23]/4 + W[3, 5, 18, 24]/2 + (3029*W[3, 5, 18, 25])/224 + 
 (189*W[3, 5, 19, 1])/16 + (573*W[3, 5, 19, 2])/28 + 
 (359*W[3, 5, 19, 4])/56 + (485*W[3, 5, 19, 6])/16 + W[3, 5, 19, 8]/4 + 
 (5589*W[3, 5, 19, 10])/224 - (13387*W[3, 5, 19, 12])/112 + 
 (1181*W[3, 5, 19, 16])/224 + (5045*W[3, 5, 19, 17])/224 + 
 (1489*W[3, 5, 19, 18])/224 - (47*W[3, 5, 19, 19])/14 - 
 (17123*W[3, 5, 19, 20])/448 - (1437*W[3, 5, 19, 21])/224 - 
 (3029*W[3, 5, 19, 25])/224 + (2507*W[3, 5, 20, 1])/224 + 
 (11181*W[3, 5, 20, 2])/448 - (2493*W[3, 5, 20, 3])/224 - 
 (487*W[3, 5, 20, 4])/32 - (31*W[3, 5, 20, 5])/112 + 
 (611*W[3, 5, 20, 7])/112 - W[3, 5, 20, 8]/224 + (199*W[3, 5, 20, 10])/56 - 
 (15539*W[3, 5, 20, 12])/448 + (1223*W[3, 5, 20, 15])/112 - 
 (17*W[3, 5, 20, 16])/8 - (7597*W[3, 5, 20, 17])/112 - 
 (1249*W[3, 5, 20, 18])/28 - (15081*W[3, 5, 20, 19])/448 - 
 (1093*W[3, 5, 20, 20])/224 + (1437*W[3, 5, 20, 21])/224 + 
 (13127*W[3, 5, 20, 23])/224 - W[3, 5, 20, 25]/4 - 
 (289*W[3, 5, 26, 26])/112 - (495*W[3, 5, 26, 27])/112 + 
 (3*W[3, 5, 26, 28])/8 - (109*W[3, 5, 26, 29])/32 - (37*W[3, 5, 26, 30])/56 - 
 (13*W[3, 5, 27, 26])/2 - (769*W[3, 5, 27, 27])/112 - 
 (1331*W[3, 5, 27, 28])/224 - (731*W[3, 5, 27, 29])/224 - 
 (37*W[3, 5, 27, 30])/56 + (115*W[3, 5, 28, 26])/112 + 
 (1097*W[3, 5, 28, 27])/224 + (641*W[3, 5, 28, 28])/56 + 
 (93*W[3, 5, 28, 29])/8 + (4*W[3, 5, 28, 30])/7 + 
 (1089*W[3, 5, 29, 26])/224 + (11*W[3, 5, 29, 27])/7 + 
 (73*W[3, 5, 29, 28])/112 - (31*W[3, 5, 29, 29])/28 + 
 (97*W[3, 5, 29, 30])/56 - (15*W[3, 5, 30, 27])/56 - W[3, 5, 30, 29]/7 + 
 W[3, 5, 30, 30]/8 + (223*W[3, 8, 1, 1])/28 - (1349*W[3, 8, 1, 2])/224 - 
 (1013*W[3, 8, 1, 3])/224 + (17*W[3, 8, 1, 4])/112 - (233*W[3, 8, 1, 5])/28 + 
 (95*W[3, 8, 1, 8])/28 + (655*W[3, 8, 1, 11])/56 - W[3, 8, 1, 13]/4 + 
 W[3, 8, 1, 14]/4 - W[3, 8, 1, 15] - (1329*W[3, 8, 1, 16])/224 + 
 (57*W[3, 8, 1, 17])/28 - (1585*W[3, 8, 1, 18])/224 + 
 (1097*W[3, 8, 1, 19])/224 + (1117*W[3, 8, 1, 20])/224 + 
 (1349*W[3, 8, 2, 3])/224 - (1537*W[3, 8, 2, 5])/224 - 
 (4915*W[3, 8, 2, 7])/448 + (2847*W[3, 8, 2, 11])/224 + 
 (2257*W[3, 8, 2, 16])/112 - W[3, 8, 2, 18]/8 - (3753*W[3, 8, 2, 19])/112 - 
 (1349*W[3, 8, 2, 20])/224 - (981*W[3, 8, 3, 3])/112 - 
 (41*W[3, 8, 3, 5])/16 + W[3, 8, 3, 13]/4 - W[3, 8, 3, 15] - 
 (51*W[3, 8, 3, 16])/28 + (16*W[3, 8, 3, 17])/7 + (1585*W[3, 8, 3, 18])/224 - 
 (27*W[3, 8, 3, 19])/8 + W[3, 8, 3, 21] + (1451*W[3, 8, 3, 22])/112 + 
 (1327*W[3, 8, 4, 3])/112 - (2113*W[3, 8, 4, 5])/56 + 
 (655*W[3, 8, 4, 7])/56 - (655*W[3, 8, 4, 11])/56 + (83*W[3, 8, 4, 16])/7 - 
 (83*W[3, 8, 4, 19])/7 - (1327*W[3, 8, 4, 20])/112 - (40*W[3, 8, 5, 1])/7 - 
 (47*W[3, 8, 5, 2])/56 - (1691*W[3, 8, 5, 3])/224 - 
 (4243*W[3, 8, 5, 4])/112 + (451*W[3, 8, 5, 5])/224 - 
 (655*W[3, 8, 5, 7])/56 + (5*W[3, 8, 5, 8])/4 - W[3, 8, 5, 14]/4 + 
 W[3, 8, 5, 15] - (901*W[3, 8, 5, 16])/224 - (57*W[3, 8, 5, 17])/28 + 
 (13403*W[3, 8, 5, 18])/224 + (1133*W[3, 8, 5, 19])/224 + 
 (1069*W[3, 8, 5, 20])/224 - (9333*W[3, 8, 5, 23])/224 + 
 (65*W[3, 8, 8, 5])/14 - (4107*W[3, 8, 8, 16])/224 + 
 (4107*W[3, 8, 8, 19])/224 + W[3, 8, 16, 1]/7 + (4355*W[3, 8, 16, 2])/112 + 
 (13*W[3, 8, 16, 3])/56 + W[3, 8, 16, 4]/112 + (57*W[3, 8, 16, 5])/56 - 
 (1201*W[3, 8, 16, 8])/336 + (779*W[3, 8, 16, 10])/224 - 
 (2847*W[3, 8, 16, 11])/224 - W[3, 8, 16, 14]/4 + W[3, 8, 16, 16]/7 - 
 (115*W[3, 8, 16, 18])/16 - (17317*W[3, 8, 16, 19])/672 + 
 (23*W[3, 8, 16, 20])/28 - W[3, 8, 16, 21] + (1451*W[3, 8, 16, 22])/112 + 
 W[3, 8, 17, 3]/4 - (57*W[3, 8, 17, 16])/28 - (5*W[3, 8, 17, 17])/224 - 
 (1053*W[3, 8, 17, 18])/112 + (37083*W[3, 8, 17, 19])/448 + 
 (865*W[3, 8, 17, 24])/56 - W[3, 8, 18, 2]/8 + (355*W[3, 8, 18, 5])/32 - 
 (779*W[3, 8, 18, 10])/224 + (377*W[3, 8, 18, 16])/112 + 
 (677*W[3, 8, 18, 17])/112 - (983*W[3, 8, 18, 19])/224 + 
 (9333*W[3, 8, 18, 23])/224 - (865*W[3, 8, 18, 24])/56 + 
 (2903*W[3, 8, 18, 25])/448 - W[3, 8, 19, 1]/7 - (22625*W[3, 8, 19, 2])/448 - 
 (13*W[3, 8, 19, 3])/56 - W[3, 8, 19, 4]/112 - (57*W[3, 8, 19, 5])/56 + 
 (4915*W[3, 8, 19, 7])/448 + (1201*W[3, 8, 19, 8])/336 + W[3, 8, 19, 14]/4 - 
 W[3, 8, 19, 16]/7 + (36171*W[3, 8, 19, 17])/448 + 
 (4107*W[3, 8, 19, 18])/448 + (16285*W[3, 8, 19, 19])/672 - 
 (3811*W[3, 8, 19, 20])/224 + W[3, 8, 19, 21] - (1451*W[3, 8, 19, 22])/112 - 
 (2903*W[3, 8, 19, 25])/448 + (981*W[3, 8, 20, 3])/112 + W[3, 8, 20, 15] + 
 (111*W[3, 8, 20, 16])/28 - (57*W[3, 8, 20, 17])/28 - 
 (1585*W[3, 8, 20, 18])/224 - (3351*W[3, 8, 20, 19])/224 - W[3, 8, 20, 21] - 
 (1451*W[3, 8, 20, 22])/112 - (57*W[3, 8, 28, 26])/28 - 
 (1585*W[3, 8, 28, 27])/224 - (171*W[3, 8, 28, 28])/16 - 
 (1079*W[3, 8, 28, 29])/112 + (5*W[3, 8, 28, 30])/28 - 
 (57*W[3, 8, 29, 26])/28 - (1585*W[3, 8, 29, 27])/224 - 
 (171*W[3, 8, 29, 28])/16 - (1079*W[3, 8, 29, 29])/112 + 
 (5*W[3, 8, 29, 30])/28 - (57*W[3, 8, 30, 26])/28 - 
 (1585*W[3, 8, 30, 27])/224 - (171*W[3, 8, 30, 28])/16 - 
 (1079*W[3, 8, 30, 29])/112 + (5*W[3, 8, 30, 30])/28 + 
 (227*W[3, 13, 1, 1])/224 - (71*W[3, 13, 1, 4])/4 - (55*W[3, 13, 1, 5])/28 + 
 (3*W[3, 13, 1, 8])/4 + (5*W[3, 13, 1, 11])/2 + (11*W[3, 13, 1, 16])/56 - 
 (65*W[3, 13, 1, 17])/224 - (163*W[3, 13, 1, 18])/224 + 
 (67*W[3, 13, 1, 19])/14 + (45*W[3, 13, 1, 20])/224 - 
 (33*W[3, 13, 2, 1])/56 + (33*W[3, 13, 2, 3])/56 + (33*W[3, 13, 2, 4])/56 - 
 (33*W[3, 13, 2, 5])/56 - (5*W[3, 13, 2, 18])/56 + (33*W[3, 13, 2, 20])/56 - 
 (339*W[3, 13, 3, 1])/224 + (1865*W[3, 13, 3, 4])/224 + 
 (2*W[3, 13, 3, 5])/7 - W[3, 13, 3, 8]/2 - (5*W[3, 13, 3, 11])/2 - 
 (11*W[3, 13, 3, 16])/56 + (65*W[3, 13, 3, 17])/224 + 
 (23*W[3, 13, 3, 18])/7 + (499*W[3, 13, 3, 20])/224 - 
 (405*W[3, 13, 4, 1])/28 + (851*W[3, 13, 4, 3])/112 - (3*W[3, 13, 4, 5])/7 - 
 (5*W[3, 13, 4, 11])/2 + (283*W[3, 13, 4, 12])/16 + W[3, 13, 4, 13] - 
 (11*W[3, 13, 4, 16])/56 - (1677*W[3, 13, 4, 17])/224 - 
 (603*W[3, 13, 4, 18])/224 + (7321*W[3, 13, 4, 19])/224 + 
 (26325*W[3, 13, 4, 20])/224 + (12121*W[3, 13, 4, 22])/224 + 
 (271*W[3, 13, 4, 23])/16 - (3*W[3, 13, 5, 3])/224 - (3*W[3, 13, 5, 8])/4 + 
 W[3, 13, 5, 14]/4 - (11*W[3, 13, 5, 16])/56 - (177*W[3, 13, 5, 20])/28 + 
 (271*W[3, 13, 5, 23])/16 + (683*W[3, 13, 13, 4])/56 - 
 (173*W[3, 13, 13, 5])/32 - (627*W[3, 13, 13, 18])/56 + 
 (173*W[3, 13, 13, 20])/32 + (10509*W[3, 13, 17, 4])/224 + 
 (65*W[3, 13, 17, 5])/224 + (7989*W[3, 13, 17, 18])/224 - 
 (65*W[3, 13, 17, 20])/224 - (12121*W[3, 13, 17, 22])/224 + 
 (4609*W[3, 13, 17, 24])/112 + W[3, 13, 18, 2]/2 - 
 (1549*W[3, 13, 18, 4])/112 + (3685*W[3, 13, 18, 5])/224 + 
 (5*W[3, 13, 18, 11])/2 + (11*W[3, 13, 18, 16])/56 + 
 (2159*W[3, 13, 18, 17])/28 + (3477*W[3, 13, 18, 18])/224 + 
 (213*W[3, 13, 18, 19])/112 - (16307*W[3, 13, 18, 20])/112 - 
 (271*W[3, 13, 18, 23])/16 - (4609*W[3, 13, 18, 24])/112 + 
 (211*W[3, 13, 19, 1])/56 + (57*W[3, 13, 19, 3])/56 + 
 (11055*W[3, 13, 19, 4])/224 + (71*W[3, 13, 19, 5])/56 - 
 (283*W[3, 13, 19, 12])/16 - W[3, 13, 19, 14]/4 + 
 (327*W[3, 13, 19, 18])/112 - (71*W[3, 13, 19, 20])/56 + W[3, 13, 19, 21]/4 + 
 W[3, 13, 20, 1]/2 + (115*W[3, 13, 20, 3])/224 + 
 (15005*W[3, 13, 20, 4])/112 + W[3, 13, 20, 8]/2 + (11*W[3, 13, 20, 16])/56 - 
 (16355*W[3, 13, 20, 18])/112 - W[3, 13, 20, 20]/2 - W[3, 13, 20, 21]/4 - 
 (271*W[3, 13, 20, 23])/16 - (65*W[3, 13, 27, 26])/224 + 
 (103*W[3, 13, 27, 27])/224 + (57*W[3, 13, 27, 28])/56 - 
 W[3, 13, 27, 29]/32 + (11*W[3, 13, 27, 30])/56 + (65*W[3, 13, 29, 26])/224 - 
 (103*W[3, 13, 29, 27])/224 - (57*W[3, 13, 29, 28])/56 + 
 W[3, 13, 29, 29]/32 - (11*W[3, 13, 29, 30])/56 + (249*W[3, 15, 1, 2])/28 - 
 (4163*W[3, 15, 1, 5])/224 + (739*W[3, 15, 1, 6])/56 - 
 (23*W[3, 15, 1, 16])/56 - W[3, 15, 1, 25]/2 + (481*W[3, 15, 2, 1])/56 - 
 (463*W[3, 15, 2, 2])/112 - (5737*W[3, 15, 2, 3])/336 - 
 (6093*W[3, 15, 2, 4])/112 + (2443*W[3, 15, 2, 5])/96 - 
 (9683*W[3, 15, 2, 10])/1344 - (6323*W[3, 15, 2, 12])/1344 + 
 (2091*W[3, 15, 2, 15])/224 + (23*W[3, 15, 2, 16])/56 - 
 (1097*W[3, 15, 2, 17])/112 + (2087*W[3, 15, 2, 18])/448 + 
 (151*W[3, 15, 2, 19])/112 - (12475*W[3, 15, 2, 20])/224 - 
 W[3, 15, 2, 21]/2 - W[3, 15, 2, 25]/2 - (17*W[3, 15, 3, 1])/56 - 
 (10877*W[3, 15, 3, 2])/448 + (1311*W[3, 15, 3, 3])/112 + 
 (9683*W[3, 15, 3, 10])/1344 - (7667*W[3, 15, 3, 12])/1344 - 
 (23*W[3, 15, 3, 16])/56 - (12749*W[3, 15, 3, 17])/448 + 
 (23*W[3, 15, 3, 18])/56 + (189*W[3, 15, 3, 19])/16 - 
 (61*W[3, 15, 3, 20])/224 - (3*W[3, 15, 4, 1])/28 - 
 (6081*W[3, 15, 4, 2])/112 + (3*W[3, 15, 4, 3])/28 - (3*W[3, 15, 4, 5])/28 - 
 (301*W[3, 15, 4, 17])/4 + (3035*W[3, 15, 4, 18])/56 - 
 (2757*W[3, 15, 4, 19])/56 - (13103*W[3, 15, 4, 20])/224 + 
 (526*W[3, 15, 4, 22])/7 + (13127*W[3, 15, 4, 23])/224 - 
 (1609*W[3, 15, 5, 1])/224 + (14537*W[3, 15, 5, 2])/448 - 
 (1311*W[3, 15, 5, 3])/112 - (9683*W[3, 15, 5, 10])/1344 + 
 (6323*W[3, 15, 5, 12])/1344 + (23*W[3, 15, 5, 16])/56 + 
 (3903*W[3, 15, 5, 17])/448 - (23*W[3, 15, 5, 18])/56 - 
 (189*W[3, 15, 5, 19])/16 + (15*W[3, 15, 5, 20])/28 - 
 (1243*W[3, 15, 15, 1])/112 - (2725*W[3, 15, 15, 2])/224 + 
 (33239*W[3, 15, 15, 17])/672 + (5*W[3, 15, 15, 20])/28 + 
 (1221*W[3, 15, 17, 1])/112 - (15091*W[3, 15, 17, 3])/672 + 
 (1013*W[3, 15, 17, 5])/672 + (9683*W[3, 15, 17, 10])/1344 + 
 (7667*W[3, 15, 17, 12])/1344 + (18791*W[3, 15, 17, 15])/672 - 
 (23*W[3, 15, 17, 16])/56 - (5*W[3, 15, 17, 18])/56 - 
 (189*W[3, 15, 17, 19])/16 + (7631*W[3, 15, 17, 20])/112 - 
 (526*W[3, 15, 17, 22])/7 + W[3, 15, 17, 24]/2 + W[3, 15, 17, 25]/2 + 
 (381*W[3, 15, 18, 1])/28 + (2047*W[3, 15, 18, 2])/448 + 
 (3035*W[3, 15, 18, 4])/56 - (739*W[3, 15, 18, 6])/56 + 
 (739*W[3, 15, 18, 7])/56 - (1055*W[3, 15, 18, 18])/224 - 
 (2973*W[3, 15, 18, 19])/224 - (381*W[3, 15, 18, 20])/28 + 
 W[3, 15, 18, 21]/2 - W[3, 15, 18, 24]/2 - (189*W[3, 15, 19, 1])/16 - 
 (293*W[3, 15, 19, 2])/28 - (2757*W[3, 15, 19, 4])/56 - 
 (2973*W[3, 15, 19, 18])/224 + (1193*W[3, 15, 19, 20])/224 - 
 W[3, 15, 19, 21]/4 - (10033*W[3, 15, 20, 2])/224 + 
 (2493*W[3, 15, 20, 3])/224 + (13*W[3, 15, 20, 5])/56 - 
 (739*W[3, 15, 20, 7])/56 - (1223*W[3, 15, 20, 15])/112 + 
 (23*W[3, 15, 20, 16])/56 + (7597*W[3, 15, 20, 17])/112 - 
 (1509*W[3, 15, 20, 19])/224 + W[3, 15, 20, 21]/4 - 
 (13127*W[3, 15, 20, 23])/224 + W[3, 15, 20, 25]/2 + 
 (941*W[3, 15, 26, 26])/224 - (23*W[3, 15, 26, 27])/56 - 
 (189*W[3, 15, 26, 28])/16 - (873*W[3, 15, 26, 29])/224 + 
 (23*W[3, 15, 26, 30])/56 - (941*W[3, 15, 29, 26])/224 + 
 (23*W[3, 15, 29, 27])/56 + (189*W[3, 15, 29, 28])/16 + 
 (873*W[3, 15, 29, 29])/224 - (23*W[3, 15, 29, 30])/56 - 
 (237*W[3, 17, 1, 1])/56 - (1047*W[3, 17, 1, 2])/56 + 
 (405*W[3, 17, 1, 3])/112 - (8973*W[3, 17, 1, 4])/224 - 
 (69*W[3, 17, 1, 5])/4 + (159*W[3, 17, 1, 6])/32 + (33*W[3, 17, 1, 8])/8 + 
 (7321*W[3, 17, 1, 15])/224 + (23*W[3, 17, 1, 16])/56 + 
 (411*W[3, 17, 1, 17])/56 + (2503*W[3, 17, 1, 18])/56 + 
 (87*W[3, 17, 1, 19])/32 - (1429*W[3, 17, 1, 20])/224 + 
 (12121*W[3, 17, 1, 22])/224 - (16993*W[3, 17, 1, 24])/224 - 
 (481*W[3, 17, 2, 1])/112 + (3*W[3, 17, 2, 2])/8 - 
 (4855*W[3, 17, 2, 3])/672 + (5051*W[3, 17, 2, 4])/112 - 
 (1975*W[3, 17, 2, 5])/96 - (6499*W[3, 17, 2, 6])/224 + 
 (9347*W[3, 17, 2, 10])/1344 - (14849*W[3, 17, 2, 12])/1344 - 
 (181*W[3, 17, 2, 15])/14 + (6535*W[3, 17, 2, 17])/192 + 
 (393*W[3, 17, 2, 18])/224 + (313*W[3, 17, 2, 19])/28 + 
 (1565*W[3, 17, 2, 20])/32 - (526*W[3, 17, 2, 22])/7 + 
 (361*W[3, 17, 3, 1])/28 - (4089*W[3, 17, 3, 2])/448 - 
 (1327*W[3, 17, 3, 3])/224 - (101*W[3, 17, 3, 4])/56 - 
 (29695*W[3, 17, 3, 5])/672 - (1847*W[3, 17, 3, 6])/112 + W[3, 17, 3, 8]/4 + 
 (5251*W[3, 17, 3, 10])/1344 + (8909*W[3, 17, 3, 15])/168 - 
 (71*W[3, 17, 3, 16])/56 + (265*W[3, 17, 3, 17])/112 - 
 (277*W[3, 17, 3, 18])/224 + (1285*W[3, 17, 3, 19])/224 - 
 (159*W[3, 17, 3, 20])/32 + W[3, 17, 3, 21]/2 - (12195*W[3, 17, 4, 1])/224 + 
 (239*W[3, 17, 4, 2])/4 + (307*W[3, 17, 4, 3])/32 - (9*W[3, 17, 4, 4])/14 + 
 (2361*W[3, 17, 4, 5])/28 - (6093*W[3, 17, 4, 15])/112 - 
 (15*W[3, 17, 4, 16])/56 - (1711*W[3, 17, 4, 17])/224 - 
 (4379*W[3, 17, 4, 18])/112 + (39*W[3, 17, 4, 19])/14 + 
 (7489*W[3, 17, 4, 20])/224 + W[3, 17, 4, 24]/8 - (873*W[3, 17, 5, 1])/56 - 
 (60*W[3, 17, 5, 2])/7 + (15055*W[3, 17, 5, 3])/672 + 
 (1357*W[3, 17, 5, 4])/16 - (1229*W[3, 17, 5, 5])/672 - 
 (481*W[3, 17, 5, 6])/16 - (33*W[3, 17, 5, 8])/8 + 
 (4447*W[3, 17, 5, 10])/224 + (3*W[3, 17, 5, 12])/2 - 
 (23741*W[3, 17, 5, 15])/672 - (821*W[3, 17, 5, 16])/28 - 
 (14611*W[3, 17, 5, 17])/1344 - (17*W[3, 17, 5, 18])/56 + 
 (8609*W[3, 17, 5, 19])/112 - (7827*W[3, 17, 5, 20])/112 - 
 (1017*W[3, 17, 5, 22])/14 - W[3, 17, 5, 24]/2 + (12269*W[3, 17, 6, 1])/224 - 
 (6499*W[3, 17, 6, 2])/224 - (2223*W[3, 17, 6, 3])/112 + 
 (47*W[3, 17, 6, 4])/14 - (481*W[3, 17, 6, 5])/16 + 
 (1887*W[3, 17, 6, 17])/112 + (29*W[3, 17, 6, 18])/112 - 
 (5*W[3, 17, 6, 19])/14 - (1951*W[3, 17, 6, 20])/56 + W[3, 17, 8, 3]/4 - 
 (57*W[3, 17, 8, 16])/28 - (5*W[3, 17, 8, 17])/224 - 
 (1053*W[3, 17, 8, 18])/112 + (37083*W[3, 17, 8, 19])/448 + 
 (865*W[3, 17, 8, 24])/56 + (2433*W[3, 17, 10, 2])/224 + 
 (65*W[3, 17, 10, 10])/14 + (1671*W[3, 17, 10, 16])/56 + 
 (6973*W[3, 17, 10, 17])/336 - (391*W[3, 17, 10, 18])/56 - 
 (5589*W[3, 17, 10, 19])/224 - (199*W[3, 17, 10, 20])/56 - 
 (35647*W[3, 17, 12, 2])/1344 + (1899*W[3, 17, 12, 4])/112 + 
 (11407*W[3, 17, 12, 5])/672 + W[3, 17, 12, 15] - 
 (1899*W[3, 17, 12, 19])/112 + (10509*W[3, 17, 13, 4])/224 + 
 (65*W[3, 17, 13, 5])/224 + (7989*W[3, 17, 13, 18])/224 - 
 (65*W[3, 17, 13, 20])/224 - (12121*W[3, 17, 13, 22])/224 + 
 (4609*W[3, 17, 13, 24])/112 + (2183*W[3, 17, 15, 1])/112 - 
 (463*W[3, 17, 15, 2])/112 - (2073*W[3, 17, 15, 3])/224 - 
 (6093*W[3, 17, 15, 4])/112 + (3019*W[3, 17, 15, 5])/112 + W[3, 17, 15, 12] + 
 (3133*W[3, 17, 15, 15])/84 - (1097*W[3, 17, 15, 17])/112 + 
 (2787*W[3, 17, 15, 20])/224 - W[3, 17, 15, 21]/2 + W[3, 17, 15, 24]/2 + 
 (11*W[3, 17, 16, 1])/28 - W[3, 17, 16, 2]/4 - W[3, 17, 16, 8]/4 - 
 W[3, 17, 16, 10]/4 - W[3, 17, 16, 16]/8 + (9*W[3, 17, 16, 19])/28 + 
 W[3, 17, 16, 20]/4 - W[3, 17, 16, 21]/2 - W[3, 17, 17, 1]/4 + 
 (35899*W[3, 17, 17, 2])/1344 + W[3, 17, 17, 3]/16 - 
 (1541*W[3, 17, 17, 4])/112 + (13193*W[3, 17, 17, 5])/1344 + 
 (1847*W[3, 17, 17, 6])/112 - (5*W[3, 17, 17, 8])/224 + 
 (605*W[3, 17, 17, 10])/672 - W[3, 17, 17, 15] - 
 (1573*W[3, 17, 17, 17])/224 - (267*W[3, 17, 17, 18])/32 + 
 (281*W[3, 17, 17, 19])/32 + (1371*W[3, 17, 17, 20])/224 - 
 (1293*W[3, 17, 18, 4])/14 - (53*W[3, 17, 18, 5])/32 + 
 (801*W[3, 17, 18, 6])/16 - (1053*W[3, 17, 18, 8])/112 + 
 (647*W[3, 17, 18, 10])/28 + (9249*W[3, 17, 18, 13])/112 - 
 (207*W[3, 17, 18, 16])/7 + (239*W[3, 17, 18, 17])/224 + 
 (1207*W[3, 17, 18, 18])/224 + (1665*W[3, 17, 18, 19])/448 + 
 (431*W[3, 17, 18, 20])/56 - (447*W[3, 17, 18, 22])/112 - 
 (1761*W[3, 17, 18, 24])/112 - (2865*W[3, 17, 18, 25])/448 - 
 (3957*W[3, 17, 19, 1])/56 - W[3, 17, 19, 4]/112 + 
 (8275*W[3, 17, 19, 5])/112 + (36283*W[3, 17, 19, 8])/448 - 
 (5589*W[3, 17, 19, 10])/224 + (73*W[3, 17, 19, 16])/28 + 
 (731*W[3, 17, 19, 18])/224 - (33*W[3, 17, 19, 19])/56 + 
 (1741*W[3, 17, 19, 20])/224 - (71*W[3, 17, 19, 21])/28 + 
 (13707*W[3, 17, 19, 24])/224 + (2865*W[3, 17, 19, 25])/448 + 
 (3463*W[3, 17, 20, 2])/56 + (275*W[3, 17, 20, 4])/7 - 
 (7653*W[3, 17, 20, 5])/112 - (1951*W[3, 17, 20, 6])/56 - 
 (199*W[3, 17, 20, 10])/56 - (3*W[3, 17, 20, 15])/4 - W[3, 17, 20, 16]/56 + 
 (159*W[3, 17, 20, 20])/56 + (71*W[3, 17, 20, 21])/28 - 
 (4233*W[3, 17, 20, 22])/112 - (1053*W[3, 17, 20, 24])/112 + 
 (12121*W[3, 17, 22, 1])/224 - (526*W[3, 17, 22, 2])/7 - 
 (1017*W[3, 17, 22, 5])/14 + (15*W[3, 17, 22, 16])/28 - 
 (447*W[3, 17, 22, 18])/112 - (4293*W[3, 17, 22, 20])/112 + 
 W[3, 17, 24, 4]/8 - (1641*W[3, 17, 24, 5])/56 + (865*W[3, 17, 24, 8])/56 - 
 (2903*W[3, 17, 24, 13])/224 + (1613*W[3, 17, 24, 16])/56 - 
 (1921*W[3, 17, 24, 17])/224 - (1601*W[3, 17, 24, 18])/224 - 
 (1643*W[3, 17, 24, 19])/112 - (1053*W[3, 17, 24, 20])/112 + 
 W[3, 17, 24, 21]/2 + (12121*W[3, 17, 24, 22])/224 + 
 (1889*W[3, 17, 24, 24])/56 + (1573*W[3, 17, 26, 26])/224 + 
 (1741*W[3, 17, 26, 27])/224 + (129*W[3, 17, 26, 28])/56 + 
 (111*W[3, 17, 27, 26])/16 + (2671*W[3, 17, 27, 27])/224 - 
 (3*W[3, 17, 27, 28])/7 + (51*W[3, 17, 27, 29])/32 + 
 (11*W[3, 17, 27, 30])/14 - (1371*W[3, 17, 28, 26])/224 - 
 (1427*W[3, 17, 28, 27])/224 - (3*W[3, 17, 28, 28])/56 - 
 (157*W[3, 17, 28, 29])/32 + W[3, 17, 28, 30]/2 - 
 (1371*W[3, 17, 29, 26])/224 - (1367*W[3, 17, 29, 27])/224 + 
 (37*W[3, 17, 29, 28])/112 + (117*W[3, 17, 29, 29])/112 - 
 W[3, 17, 29, 30]/8 + (15*W[3, 17, 30, 27])/56 + W[3, 17, 30, 29]/7 - 
 W[3, 17, 30, 30]/8 + (1193*W[3, 18, 1, 1])/224 - (489*W[3, 18, 1, 2])/112 - 
 (233*W[3, 18, 1, 3])/28 + (60*W[3, 18, 1, 4])/7 + 
 (5043*W[3, 18, 1, 5])/112 - W[3, 18, 1, 6]/4 - (5583*W[3, 18, 1, 8])/112 - 
 2*W[3, 18, 1, 11] + (103*W[3, 18, 1, 13])/16 + W[3, 18, 1, 15]/2 - 
 (4849*W[3, 18, 1, 17])/112 - (1851*W[3, 18, 1, 18])/224 - 
 (222*W[3, 18, 1, 19])/7 + (13045*W[3, 18, 1, 20])/448 + 
 (16993*W[3, 18, 1, 24])/224 - W[3, 18, 1, 25]/2 - (481*W[3, 18, 2, 1])/112 + 
 (3*W[3, 18, 2, 2])/8 + (67*W[3, 18, 2, 3])/16 + (587*W[3, 18, 2, 4])/56 - 
 (21*W[3, 18, 2, 5])/32 - (1663*W[3, 18, 2, 7])/112 - W[3, 18, 2, 8]/8 + 
 (4863*W[3, 18, 2, 12])/448 + W[3, 18, 2, 13]/2 + 
 (2271*W[3, 18, 2, 15])/448 + (55*W[3, 18, 2, 17])/16 + 
 (549*W[3, 18, 2, 18])/112 + (17*W[3, 18, 2, 19])/32 + 
 (1375*W[3, 18, 2, 20])/28 - (241*W[3, 18, 2, 25])/224 + 
 (279*W[3, 18, 3, 1])/28 + (531*W[3, 18, 3, 2])/56 + 
 (247*W[3, 18, 3, 3])/56 + (43319*W[3, 18, 3, 4])/1344 - 
 (313*W[3, 18, 3, 5])/224 - (28039*W[3, 18, 3, 6])/1344 + W[3, 18, 3, 12]/4 - 
 (745*W[3, 18, 3, 13])/56 - W[3, 18, 3, 15]/2 + W[3, 18, 3, 16]/8 - 
 (817*W[3, 18, 3, 17])/224 - (1779*W[3, 18, 3, 18])/224 - 
 (1051*W[3, 18, 3, 19])/224 + (1023*W[3, 18, 3, 20])/224 + 
 (13*W[3, 18, 4, 1])/2 + (591*W[3, 18, 4, 2])/56 + (10*W[3, 18, 4, 3])/3 - 
 (14725*W[3, 18, 4, 4])/2688 - (3169*W[3, 18, 4, 5])/112 + 
 (28039*W[3, 18, 4, 6])/1344 + (611*W[3, 18, 4, 7])/112 + 2*W[3, 18, 4, 11] - 
 (227*W[3, 18, 4, 12])/16 - W[3, 18, 4, 13]/2 + (3035*W[3, 18, 4, 15])/56 - 
 (7873*W[3, 18, 4, 17])/224 - (47*W[3, 18, 4, 18])/16 + 
 (229*W[3, 18, 4, 19])/14 - (1521*W[3, 18, 4, 20])/32 - 
 (11227*W[3, 18, 4, 22])/224 + (9333*W[3, 18, 4, 23])/224 - 
 W[3, 18, 4, 24]/8 - (3035*W[3, 18, 4, 25])/56 - (149*W[3, 18, 5, 1])/16 + 
 (2073*W[3, 18, 5, 2])/448 + (3*W[3, 18, 5, 3])/56 - 
 (2307*W[3, 18, 5, 4])/112 + (9*W[3, 18, 5, 5])/28 - 
 (1383*W[3, 18, 5, 6])/56 - (611*W[3, 18, 5, 7])/112 + 
 (13651*W[3, 18, 5, 8])/224 - (327*W[3, 18, 5, 10])/14 - 
 (4863*W[3, 18, 5, 12])/448 + (298*W[3, 18, 5, 13])/7 + W[3, 18, 5, 15]/2 + 
 (839*W[3, 18, 5, 16])/28 - (241*W[3, 18, 5, 17])/56 - 
 (923*W[3, 18, 5, 18])/224 + (219*W[3, 18, 5, 19])/56 - 
 (10505*W[3, 18, 5, 20])/224 + W[3, 18, 5, 23]/4 + W[3, 18, 5, 24]/2 + 
 (2973*W[3, 18, 5, 25])/224 - (53*W[3, 18, 6, 1])/32 - 
 (1383*W[3, 18, 6, 5])/56 - (739*W[3, 18, 6, 7])/56 + 
 (9333*W[3, 18, 6, 8])/224 + (3685*W[3, 18, 6, 17])/224 + 
 (53*W[3, 18, 6, 18])/32 - (985*W[3, 18, 6, 19])/224 - 
 (9333*W[3, 18, 6, 23])/224 - W[3, 18, 8, 2]/8 + (355*W[3, 18, 8, 5])/32 - 
 (779*W[3, 18, 8, 10])/224 + (377*W[3, 18, 8, 16])/112 + 
 (677*W[3, 18, 8, 17])/112 - (983*W[3, 18, 8, 19])/224 + 
 (9333*W[3, 18, 8, 23])/224 - (865*W[3, 18, 8, 24])/56 + 
 (2903*W[3, 18, 8, 25])/448 - (405*W[3, 18, 13, 1])/28 + W[3, 18, 13, 2]/2 + 
 (851*W[3, 18, 13, 3])/112 - (1549*W[3, 18, 13, 4])/112 - 
 (769*W[3, 18, 13, 5])/112 + (283*W[3, 18, 13, 12])/16 + W[3, 18, 13, 13] + 
 (15595*W[3, 18, 13, 17])/224 + (1437*W[3, 18, 13, 18])/112 + 
 (7747*W[3, 18, 13, 19])/224 - (6289*W[3, 18, 13, 20])/224 + 
 (12121*W[3, 18, 13, 22])/224 - (4609*W[3, 18, 13, 24])/112 + 
 (381*W[3, 18, 15, 1])/28 + (2047*W[3, 18, 15, 2])/448 + 
 (3035*W[3, 18, 15, 4])/56 - (739*W[3, 18, 15, 6])/56 + 
 (739*W[3, 18, 15, 7])/56 - (1055*W[3, 18, 15, 18])/224 - 
 (2973*W[3, 18, 15, 19])/224 - (381*W[3, 18, 15, 20])/28 + 
 W[3, 18, 15, 21]/2 - W[3, 18, 15, 24]/2 - (481*W[3, 18, 17, 1])/112 + 
 (59*W[3, 18, 17, 2])/14 - (3*W[3, 18, 17, 3])/56 - 
 (10207*W[3, 18, 17, 4])/112 - (1001*W[3, 18, 17, 5])/32 + 
 (805*W[3, 18, 17, 6])/16 + (677*W[3, 18, 17, 8])/112 + 
 (327*W[3, 18, 17, 10])/14 - W[3, 18, 17, 12]/4 + 
 (15595*W[3, 18, 17, 13])/224 - W[3, 18, 17, 15]/2 - 
 (29*W[3, 18, 17, 16])/28 - (901*W[3, 18, 17, 17])/224 - 
 (1489*W[3, 18, 17, 18])/224 - (4883*W[3, 18, 17, 19])/448 + 
 (135*W[3, 18, 17, 20])/112 + (11227*W[3, 18, 17, 22])/224 + 
 (2017*W[3, 18, 17, 24])/112 - (2753*W[3, 18, 17, 25])/448 - 
 (467*W[3, 18, 18, 1])/112 - (11*W[3, 18, 18, 2])/28 - 
 (565*W[3, 18, 18, 3])/224 + (16*W[3, 18, 18, 4])/7 + 
 (51*W[3, 18, 18, 5])/56 + W[3, 18, 18, 6]/4 - W[3, 18, 18, 7]/4 - 
 W[3, 18, 18, 13]/2 - (1055*W[3, 18, 18, 15])/224 - W[3, 18, 18, 16]/8 - 
 (419*W[3, 18, 18, 17])/224 - (233*W[3, 18, 18, 18])/56 + 
 (1271*W[3, 18, 18, 19])/224 - (235*W[3, 18, 18, 20])/448 - 
 W[3, 18, 18, 23]/4 - (16*W[3, 18, 18, 24])/7 + W[3, 18, 18, 25]/4 + 
 (10895*W[3, 18, 19, 1])/224 - (1975*W[3, 18, 19, 2])/224 + 
 (65*W[3, 18, 19, 5])/112 - (4285*W[3, 18, 19, 6])/112 + 
 (1663*W[3, 18, 19, 7])/112 - (229*W[3, 18, 19, 8])/224 + 
 (227*W[3, 18, 19, 12])/16 + (7747*W[3, 18, 19, 13])/224 - 
 (2973*W[3, 18, 19, 15])/224 - (507*W[3, 18, 19, 16])/112 + 
 (9157*W[3, 18, 19, 17])/448 + (419*W[3, 18, 19, 18])/112 + 
 (361*W[3, 18, 19, 19])/224 + (467*W[3, 18, 19, 20])/128 + 
 (9519*W[3, 18, 19, 21])/448 - (13707*W[3, 18, 19, 24])/224 + 
 (25*W[3, 18, 19, 25])/28 + (10357*W[3, 18, 20, 1])/448 + 
 (1389*W[3, 18, 20, 2])/16 + W[3, 18, 20, 7]/4 - 
 (17363*W[3, 18, 20, 13])/224 - W[3, 18, 20, 15]/2 + 
 (29*W[3, 18, 20, 16])/28 - (319*W[3, 18, 20, 17])/56 - 
 (1837*W[3, 18, 20, 18])/448 + (25471*W[3, 18, 20, 19])/896 + 
 (77*W[3, 18, 20, 20])/16 - (9519*W[3, 18, 20, 21])/448 - 
 (9333*W[3, 18, 20, 23])/224 + (1053*W[3, 18, 20, 24])/112 - 
 (9221*W[3, 18, 20, 25])/224 - W[3, 18, 24, 4]/8 + 
 (1641*W[3, 18, 24, 5])/56 - (865*W[3, 18, 24, 8])/56 + 
 (2903*W[3, 18, 24, 13])/224 - (1613*W[3, 18, 24, 16])/56 + 
 (1921*W[3, 18, 24, 17])/224 + (1601*W[3, 18, 24, 18])/224 + 
 (1643*W[3, 18, 24, 19])/112 + (1053*W[3, 18, 24, 20])/112 - 
 W[3, 18, 24, 21]/2 - (12121*W[3, 18, 24, 22])/224 - 
 (1889*W[3, 18, 24, 24])/56 - (1307*W[3, 18, 25, 1])/28 - 
 (8733*W[3, 18, 25, 2])/224 - (3035*W[3, 18, 25, 4])/56 + 
 (2973*W[3, 18, 25, 5])/224 + (1345*W[3, 18, 25, 8])/448 + 
 (779*W[3, 18, 25, 10])/224 - (283*W[3, 18, 25, 12])/16 + 
 (283*W[3, 18, 25, 13])/16 + (17935*W[3, 18, 25, 17])/448 + 
 (3*W[3, 18, 25, 18])/14 + (13*W[3, 18, 25, 19])/14 - 
 (729*W[3, 18, 25, 20])/224 - (109*W[3, 18, 26, 26])/32 - 
 (453*W[3, 18, 26, 27])/224 - (3*W[3, 18, 26, 28])/8 + 
 (815*W[3, 18, 26, 29])/224 + (29*W[3, 18, 26, 30])/28 + 
 (295*W[3, 18, 27, 26])/112 + (233*W[3, 18, 27, 27])/56 - 
 (69*W[3, 18, 27, 28])/32 + (55*W[3, 18, 27, 29])/112 - W[3, 18, 27, 30]/8 - 
 (649*W[3, 18, 28, 26])/224 - (3*W[3, 18, 28, 27])/16 + 
 (45*W[3, 18, 28, 28])/56 + (1285*W[3, 18, 28, 29])/224 - 
 (65*W[3, 18, 28, 30])/56 - (731*W[3, 18, 29, 26])/224 - 
 (635*W[3, 18, 29, 27])/224 + (247*W[3, 18, 29, 28])/112 + 
 (639*W[3, 18, 29, 29])/224 - (29*W[3, 18, 29, 30])/28 + 
 (9*W[3, 19, 1, 1])/16 + (79*W[3, 19, 1, 2])/56 + (527*W[3, 19, 1, 3])/112 - 
 (1347*W[3, 19, 1, 4])/224 + (1675*W[3, 19, 1, 5])/224 - 
 (3701*W[3, 19, 1, 6])/224 - W[3, 19, 1, 11]/2 - (67*W[3, 19, 1, 13])/14 + 
 (1301*W[3, 19, 1, 16])/224 + (3111*W[3, 19, 1, 17])/112 - 
 (1787*W[3, 19, 1, 18])/56 - (321*W[3, 19, 1, 19])/112 - 
 (2273*W[3, 19, 1, 20])/224 + W[3, 19, 1, 25]/4 + W[3, 19, 2, 1]/4 - 
 (55*W[3, 19, 2, 2])/14 + (979*W[3, 19, 2, 3])/56 - 
 (9425*W[3, 19, 2, 4])/224 - (13439*W[3, 19, 2, 5])/224 + 
 (6499*W[3, 19, 2, 6])/224 + (3*W[3, 19, 2, 7])/4 - 
 (5205*W[3, 19, 2, 8])/448 + (1867*W[3, 19, 2, 10])/112 - 
 (2959*W[3, 19, 2, 11])/224 + (6037*W[3, 19, 2, 12])/224 - 
 (293*W[3, 19, 2, 15])/28 - (2117*W[3, 19, 2, 16])/112 - 
 (4411*W[3, 19, 2, 17])/224 + (5499*W[3, 19, 2, 18])/224 + 
 (1755*W[3, 19, 2, 19])/112 - (4715*W[3, 19, 2, 20])/896 + 
 (8861*W[3, 19, 2, 21])/448 + (185*W[3, 19, 2, 25])/224 - 
 (93*W[3, 19, 3, 1])/16 + (9047*W[3, 19, 3, 2])/224 + (71*W[3, 19, 3, 3])/8 + 
 (23*W[3, 19, 3, 4])/224 - (211*W[3, 19, 3, 5])/112 + 
 (1847*W[3, 19, 3, 6])/112 - (1867*W[3, 19, 3, 10])/112 - W[3, 19, 3, 11]/2 + 
 (67*W[3, 19, 3, 13])/7 - (6309*W[3, 19, 3, 16])/224 - 
 (815*W[3, 19, 3, 17])/32 - (3405*W[3, 19, 3, 18])/224 - 
 (61*W[3, 19, 3, 20])/56 + (6553*W[3, 19, 3, 21])/224 + 
 (51*W[3, 19, 4, 1])/112 - (1021*W[3, 19, 4, 2])/28 - 
 (1405*W[3, 19, 4, 3])/112 + (51*W[3, 19, 4, 4])/112 + 
 (579*W[3, 19, 4, 5])/32 + (3*W[3, 19, 4, 7])/4 + W[3, 19, 4, 11]/2 - 
 (2757*W[3, 19, 4, 15])/56 - (1409*W[3, 19, 4, 16])/112 + 
 (6555*W[3, 19, 4, 17])/224 + (51*W[3, 19, 4, 18])/224 - 
 (327*W[3, 19, 4, 19])/28 - (8117*W[3, 19, 4, 20])/224 + 
 (25545*W[3, 19, 4, 21])/448 + (3035*W[3, 19, 4, 25])/56 + 
 (311*W[3, 19, 5, 1])/28 + (1853*W[3, 19, 5, 2])/112 - 
 (79*W[3, 19, 5, 3])/16 + (953*W[3, 19, 5, 4])/112 - 
 (359*W[3, 19, 5, 5])/112 + (481*W[3, 19, 5, 6])/16 - (3*W[3, 19, 5, 7])/4 + 
 (5645*W[3, 19, 5, 10])/224 - (13415*W[3, 19, 5, 12])/112 + 
 W[3, 19, 5, 14]/4 + (1177*W[3, 19, 5, 16])/224 + 
 (4657*W[3, 19, 5, 17])/224 + (475*W[3, 19, 5, 18])/112 - 
 (521*W[3, 19, 5, 19])/112 - (17041*W[3, 19, 5, 20])/448 - 
 (1325*W[3, 19, 5, 21])/224 - (2973*W[3, 19, 5, 25])/224 - 
 (12269*W[3, 19, 6, 1])/224 + (6499*W[3, 19, 6, 2])/224 + 
 (2223*W[3, 19, 6, 3])/112 - (47*W[3, 19, 6, 4])/14 + 
 (481*W[3, 19, 6, 5])/16 - (1887*W[3, 19, 6, 17])/112 - 
 (29*W[3, 19, 6, 18])/112 + (5*W[3, 19, 6, 19])/14 + 
 (1951*W[3, 19, 6, 20])/56 + (865*W[3, 19, 7, 2])/112 + 
 (1807*W[3, 19, 7, 4])/112 - (1807*W[3, 19, 7, 5])/112 - 
 (779*W[3, 19, 7, 8])/448 - (1895*W[3, 19, 7, 10])/112 + 
 (2847*W[3, 19, 7, 11])/224 - (3779*W[3, 19, 7, 18])/224 + 
 (515*W[3, 19, 7, 19])/56 - (815*W[3, 19, 7, 20])/448 - 
 (5205*W[3, 19, 8, 2])/448 + (4915*W[3, 19, 8, 7])/448 + 
 (779*W[3, 19, 8, 10])/224 - (2847*W[3, 19, 8, 11])/224 + 
 (36171*W[3, 19, 8, 17])/448 + (887*W[3, 19, 8, 18])/448 - 
 (43*W[3, 19, 8, 19])/28 - (3627*W[3, 19, 8, 20])/224 - 
 (2903*W[3, 19, 8, 25])/448 - (10417*W[3, 19, 12, 2])/224 - 
 (1297*W[3, 19, 12, 5])/28 - (15*W[3, 19, 12, 18])/4 + 
 (211*W[3, 19, 13, 1])/56 + (57*W[3, 19, 13, 3])/56 + 
 (11055*W[3, 19, 13, 4])/224 + (71*W[3, 19, 13, 5])/56 - 
 (283*W[3, 19, 13, 12])/16 - W[3, 19, 13, 14]/4 + 
 (327*W[3, 19, 13, 18])/112 - (71*W[3, 19, 13, 20])/56 + W[3, 19, 13, 21]/4 - 
 (189*W[3, 19, 15, 1])/16 - (293*W[3, 19, 15, 2])/28 - 
 (2757*W[3, 19, 15, 4])/56 - (2973*W[3, 19, 15, 18])/224 + 
 (1193*W[3, 19, 15, 20])/224 - W[3, 19, 15, 21]/4 - 
 (4355*W[3, 19, 16, 2])/112 + (1201*W[3, 19, 16, 8])/336 - 
 (835*W[3, 19, 16, 10])/224 + (2959*W[3, 19, 16, 11])/224 + 
 (115*W[3, 19, 16, 18])/16 + (2455*W[3, 19, 16, 19])/96 - 
 (1451*W[3, 19, 16, 22])/112 - (3545*W[3, 19, 17, 1])/224 - 
 (6499*W[3, 19, 17, 2])/224 - (453*W[3, 19, 17, 3])/28 + 
 (303*W[3, 19, 17, 4])/112 + (10309*W[3, 19, 17, 5])/224 + 
 (36171*W[3, 19, 17, 8])/448 - (5645*W[3, 19, 17, 10])/224 + 
 (73*W[3, 19, 17, 16])/28 + (1901*W[3, 19, 17, 17])/224 + 
 (733*W[3, 19, 17, 18])/224 - (43*W[3, 19, 17, 19])/56 - 
 (5963*W[3, 19, 17, 20])/224 - (57*W[3, 19, 17, 21])/28 + 
 (13707*W[3, 19, 17, 24])/224 + (2865*W[3, 19, 17, 25])/448 + 
 (299*W[3, 19, 18, 1])/224 - (5793*W[3, 19, 18, 2])/112 - 
 (67*W[3, 19, 18, 3])/8 - (2881*W[3, 19, 18, 4])/56 + 
 (265*W[3, 19, 18, 5])/28 - (4313*W[3, 19, 18, 6])/112 + 
 (1579*W[3, 19, 18, 7])/112 + (887*W[3, 19, 18, 8])/448 + 
 (835*W[3, 19, 18, 10])/224 + W[3, 19, 18, 11]/2 - (15*W[3, 19, 18, 12])/4 + 
 (11709*W[3, 19, 18, 13])/224 - (2973*W[3, 19, 18, 15])/224 - 
 (493*W[3, 19, 18, 16])/112 + (15031*W[3, 19, 18, 17])/224 + 
 (403*W[3, 19, 18, 18])/224 + (195*W[3, 19, 18, 19])/224 + 
 (853*W[3, 19, 18, 20])/896 + (9071*W[3, 19, 18, 21])/448 - 
 (13707*W[3, 19, 18, 24])/224 + (8*W[3, 19, 18, 25])/7 - 
 (11*W[3, 19, 19, 1])/16 - (1329*W[3, 19, 19, 4])/112 + 
 (251*W[3, 19, 19, 5])/56 - (1847*W[3, 19, 19, 6])/112 + 
 (1811*W[3, 19, 19, 7])/112 - (1717*W[3, 19, 19, 8])/336 - 
 W[3, 19, 19, 14]/4 + (4051*W[3, 19, 19, 16])/224 + 
 (911*W[3, 19, 19, 17])/56 - (31*W[3, 19, 19, 18])/224 + 
 (1347*W[3, 19, 19, 19])/224 + (26039*W[3, 19, 19, 20])/448 - 
 (9619*W[3, 19, 19, 21])/224 - (16*W[3, 19, 19, 25])/7 - 
 (31595*W[3, 19, 20, 2])/896 - (278*W[3, 19, 20, 4])/7 - 
 (17351*W[3, 19, 20, 5])/448 + (1951*W[3, 19, 20, 6])/56 - 
 (14689*W[3, 19, 20, 7])/448 - (3627*W[3, 19, 20, 8])/224 - 
 (1453*W[3, 19, 20, 15])/224 - (7005*W[3, 19, 20, 16])/224 - 
 (3709*W[3, 19, 20, 17])/112 + (31201*W[3, 19, 20, 18])/896 + 
 (15083*W[3, 19, 20, 19])/1344 + (5329*W[3, 19, 20, 20])/672 + 
 (16921*W[3, 19, 20, 21])/336 + (9239*W[3, 19, 20, 22])/224 + 
 (9277*W[3, 19, 20, 25])/224 + (43271*W[3, 19, 21, 2])/448 + 
 (25545*W[3, 19, 21, 4])/448 - (1325*W[3, 19, 21, 5])/224 + 
 W[3, 19, 21, 14]/4 - W[3, 19, 21, 15]/4 + (6553*W[3, 19, 21, 16])/224 - 
 (57*W[3, 19, 21, 17])/28 - (25339*W[3, 19, 21, 18])/448 - 
 (341*W[3, 19, 21, 19])/48 + (3253*W[3, 19, 21, 20])/224 - 
 (18097*W[3, 19, 21, 21])/336 + (1955*W[3, 19, 22, 4])/112 - 
 (1895*W[3, 19, 22, 7])/112 + (1895*W[3, 19, 22, 10])/112 + 
 (6337*W[3, 19, 22, 16])/224 - (1955*W[3, 19, 22, 17])/112 + 
 (1307*W[3, 19, 25, 1])/28 + (8733*W[3, 19, 25, 2])/224 + 
 (3035*W[3, 19, 25, 4])/56 - (2973*W[3, 19, 25, 5])/224 - 
 (1345*W[3, 19, 25, 8])/448 - (779*W[3, 19, 25, 10])/224 + 
 (283*W[3, 19, 25, 12])/16 - (283*W[3, 19, 25, 13])/16 - 
 (17935*W[3, 19, 25, 17])/448 - (3*W[3, 19, 25, 18])/14 - 
 (13*W[3, 19, 25, 19])/14 + (729*W[3, 19, 25, 20])/224 + 
 W[3, 19, 26, 26]/16 - (29*W[3, 19, 26, 27])/112 + (3*W[3, 19, 26, 28])/8 + 
 (1357*W[3, 19, 26, 29])/224 - (4*W[3, 19, 26, 30])/7 - 
 (649*W[3, 19, 27, 26])/224 + (1345*W[3, 19, 27, 27])/224 - 
 (107*W[3, 19, 27, 28])/112 + (495*W[3, 19, 27, 29])/224 - 
 (11*W[3, 19, 27, 30])/14 + (9*W[3, 19, 28, 26])/16 + 
 (79*W[3, 19, 28, 27])/56 - (1347*W[3, 19, 28, 28])/224 - 
 (1431*W[3, 19, 28, 29])/224 - (3*W[3, 19, 28, 30])/8 - 
 (7*W[3, 19, 29, 26])/16 + (1145*W[3, 19, 29, 27])/224 + 
 (1047*W[3, 19, 29, 28])/224 - (1181*W[3, 19, 29, 29])/224 - 
 (11*W[3, 19, 29, 30])/56 + (57*W[3, 19, 30, 26])/28 + 
 (1585*W[3, 19, 30, 27])/224 + (171*W[3, 19, 30, 28])/16 + 
 (1095*W[3, 19, 30, 29])/112 - W[3, 19, 30, 30]/28 - 
 (115*W[3, 20, 1, 1])/28 + (2203*W[3, 20, 1, 2])/224 + 
 (779*W[3, 20, 1, 3])/224 - (17109*W[3, 20, 1, 4])/224 + 
 (3137*W[3, 20, 1, 5])/112 - (927*W[3, 20, 1, 8])/224 + 
 (7883*W[3, 20, 1, 11])/112 - W[3, 20, 1, 13]/4 - W[3, 20, 1, 14]/4 + 
 (11*W[3, 20, 1, 16])/28 + (39*W[3, 20, 1, 17])/32 + 
 (12395*W[3, 20, 1, 18])/448 - (39*W[3, 20, 1, 19])/4 - 
 (813*W[3, 20, 1, 20])/112 + (453*W[3, 20, 2, 1])/112 - 
 (467*W[3, 20, 2, 2])/112 - (183*W[3, 20, 2, 3])/14 + 
 (909*W[3, 20, 2, 4])/112 - (1095*W[3, 20, 2, 5])/112 + 
 (14689*W[3, 20, 2, 7])/448 + W[3, 20, 2, 10]/4 + W[3, 20, 2, 11]/2 + 
 (15539*W[3, 20, 2, 12])/448 - (391*W[3, 20, 2, 14])/112 + 
 (7321*W[3, 20, 2, 15])/224 - (5*W[3, 20, 2, 16])/4 - 
 (15*W[3, 20, 2, 17])/14 + (1347*W[3, 20, 2, 18])/56 + 
 (16201*W[3, 20, 2, 19])/896 + (157*W[3, 20, 2, 20])/224 - 
 (8861*W[3, 20, 2, 21])/448 + (1091*W[3, 20, 3, 1])/224 - 
 (855*W[3, 20, 3, 2])/224 - (13*W[3, 20, 3, 3])/112 - 
 (71*W[3, 20, 3, 4])/28 + (2283*W[3, 20, 3, 5])/112 - W[3, 20, 3, 10]/4 + 
 W[3, 20, 3, 11]/2 + (5*W[3, 20, 3, 13])/4 - (247*W[3, 20, 3, 15])/14 + 
 (6717*W[3, 20, 3, 16])/224 + (365*W[3, 20, 3, 17])/112 - 
 (1233*W[3, 20, 3, 18])/224 + (11169*W[3, 20, 3, 19])/224 - 
 (961*W[3, 20, 3, 20])/112 - (6777*W[3, 20, 3, 21])/224 - 
 (9239*W[3, 20, 3, 22])/224 + (9*W[3, 20, 4, 1])/112 - 
 (429*W[3, 20, 4, 2])/224 - (2097*W[3, 20, 4, 3])/224 + 
 (73*W[3, 20, 4, 4])/112 + (913*W[3, 20, 4, 5])/28 - 
 (527*W[3, 20, 4, 7])/112 - (7883*W[3, 20, 4, 11])/112 + 
 (6037*W[3, 20, 4, 13])/224 + (391*W[3, 20, 4, 14])/112 + 
 (51*W[3, 20, 4, 16])/112 + (235*W[3, 20, 4, 17])/32 + 
 (15727*W[3, 20, 4, 18])/224 + (7989*W[3, 20, 4, 19])/448 + 
 (3303*W[3, 20, 4, 20])/224 - (25545*W[3, 20, 4, 21])/448 + 
 (4233*W[3, 20, 4, 22])/112 + (473*W[3, 20, 5, 1])/32 + 
 (9461*W[3, 20, 5, 2])/448 - (183*W[3, 20, 5, 3])/32 + 
 (4859*W[3, 20, 5, 4])/224 + (2805*W[3, 20, 5, 5])/224 + 
 (527*W[3, 20, 5, 7])/112 - (113*W[3, 20, 5, 8])/224 + 
 (213*W[3, 20, 5, 10])/56 - (15539*W[3, 20, 5, 12])/448 - W[3, 20, 5, 13]/2 + 
 (1167*W[3, 20, 5, 15])/112 - (27*W[3, 20, 5, 16])/14 - 
 (1105*W[3, 20, 5, 17])/16 - (2467*W[3, 20, 5, 18])/56 - 
 (15033*W[3, 20, 5, 19])/448 - (145*W[3, 20, 5, 20])/112 + 
 (1325*W[3, 20, 5, 21])/224 + (9333*W[3, 20, 5, 23])/224 - 
 (65*W[3, 20, 8, 5])/14 + (3*W[3, 20, 8, 13])/4 + (15*W[3, 20, 8, 16])/7 - 
 W[3, 20, 8, 17]/4 - (4107*W[3, 20, 8, 19])/224 + W[3, 20, 13, 1]/2 + 
 W[3, 20, 13, 3]/2 + (2687*W[3, 20, 13, 4])/28 - (155*W[3, 20, 13, 5])/16 + 
 (3*W[3, 20, 13, 8])/4 + W[3, 20, 13, 14]/4 - (16355*W[3, 20, 13, 18])/112 - 
 (191*W[3, 20, 13, 20])/28 - W[3, 20, 13, 21]/4 - 
 (8041*W[3, 20, 15, 2])/224 + (2493*W[3, 20, 15, 3])/224 - 
 (4111*W[3, 20, 15, 5])/224 - (1223*W[3, 20, 15, 15])/112 + 
 (7597*W[3, 20, 15, 17])/112 - (1509*W[3, 20, 15, 19])/224 + 
 W[3, 20, 15, 21]/4 - W[3, 20, 16, 1]/7 - (13*W[3, 20, 16, 3])/56 - 
 W[3, 20, 16, 4]/112 - (57*W[3, 20, 16, 5])/56 + W[3, 20, 16, 10]/4 - 
 W[3, 20, 16, 11]/2 + W[3, 20, 16, 14]/4 - W[3, 20, 16, 16]/7 + 
 (11*W[3, 20, 16, 19])/56 - (23*W[3, 20, 16, 20])/28 + W[3, 20, 16, 21] + 
 W[3, 20, 17, 1]/16 + (6977*W[3, 20, 17, 2])/112 + (307*W[3, 20, 17, 3])/32 + 
 (541*W[3, 20, 17, 4])/14 - (14869*W[3, 20, 17, 5])/224 - 
 (1951*W[3, 20, 17, 6])/56 - W[3, 20, 17, 8]/4 - (213*W[3, 20, 17, 10])/56 - 
 (3*W[3, 20, 17, 15])/4 + W[3, 20, 17, 16]/8 - (1371*W[3, 20, 17, 17])/224 - 
 (3*W[3, 20, 17, 18])/16 + W[3, 20, 17, 19]/2 - (781*W[3, 20, 17, 20])/224 + 
 (57*W[3, 20, 17, 21])/28 - (4233*W[3, 20, 17, 22])/112 - 
 (1053*W[3, 20, 17, 24])/112 + (8713*W[3, 20, 18, 1])/448 + 
 (2551*W[3, 20, 18, 2])/28 + (111*W[3, 20, 18, 3])/28 + 
 (25*W[3, 20, 18, 4])/56 - (61*W[3, 20, 18, 5])/28 + W[3, 20, 18, 7] - 
 W[3, 20, 18, 10]/4 - W[3, 20, 18, 11]/2 - (17251*W[3, 20, 18, 13])/224 + 
 (29*W[3, 20, 18, 16])/28 - (2371*W[3, 20, 18, 17])/224 - 
 (2169*W[3, 20, 18, 18])/448 + (25999*W[3, 20, 18, 19])/896 + 
 (45*W[3, 20, 18, 20])/112 - (9071*W[3, 20, 18, 21])/448 - 
 (9333*W[3, 20, 18, 23])/224 + (1053*W[3, 20, 18, 24])/112 - 
 (9277*W[3, 20, 18, 25])/224 - (3*W[3, 20, 19, 1])/8 + 
 (54835*W[3, 20, 19, 2])/896 + (255*W[3, 20, 19, 3])/28 + 
 (7841*W[3, 20, 19, 4])/448 - (19513*W[3, 20, 19, 5])/448 + 
 (1951*W[3, 20, 19, 6])/56 - (14689*W[3, 20, 19, 7])/448 - 
 (3627*W[3, 20, 19, 8])/224 - (1509*W[3, 20, 19, 15])/224 - 
 (37*W[3, 20, 19, 16])/28 - (69*W[3, 20, 19, 17])/2 - 
 (19365*W[3, 20, 19, 18])/896 + (251*W[3, 20, 19, 19])/64 + 
 (1955*W[3, 20, 19, 20])/84 - (11*W[3, 20, 19, 21])/2 + 
 (9239*W[3, 20, 19, 22])/224 + (9277*W[3, 20, 19, 25])/224 - 
 (5*W[3, 20, 20, 1])/16 + W[3, 20, 20, 2]/8 - (255*W[3, 20, 20, 3])/28 + 
 (2431*W[3, 20, 20, 4])/112 + (165*W[3, 20, 20, 5])/112 - W[3, 20, 20, 7] - 
 (1793*W[3, 20, 20, 13])/112 - (79*W[3, 20, 20, 16])/56 - 
 (69*W[3, 20, 20, 17])/7 + (193*W[3, 20, 20, 18])/224 + 
 (165*W[3, 20, 20, 19])/14 + (1329*W[3, 20, 20, 20])/224 - 
 (1289*W[3, 20, 20, 21])/672 - (43271*W[3, 20, 21, 2])/448 - 
 (25545*W[3, 20, 21, 4])/448 + (1325*W[3, 20, 21, 5])/224 - 
 W[3, 20, 21, 14]/4 + W[3, 20, 21, 15]/4 - (6553*W[3, 20, 21, 16])/224 + 
 (57*W[3, 20, 21, 17])/28 + (25339*W[3, 20, 21, 18])/448 + 
 (341*W[3, 20, 21, 19])/48 - (3253*W[3, 20, 21, 20])/224 + 
 (18097*W[3, 20, 21, 21])/336 - (153*W[3, 20, 26, 26])/112 - 
 (93*W[3, 20, 26, 27])/112 - (65*W[3, 20, 26, 28])/112 + 
 (1485*W[3, 20, 26, 29])/224 - W[3, 20, 26, 30]/8 + 
 (37*W[3, 20, 27, 26])/224 + (649*W[3, 20, 27, 27])/224 - 
 (1163*W[3, 20, 27, 28])/224 + (193*W[3, 20, 27, 29])/224 + 
 (11*W[3, 20, 27, 30])/14 - (83*W[3, 20, 28, 26])/112 + 
 (901*W[3, 20, 28, 27])/224 + (1065*W[3, 20, 28, 28])/224 - 
 (1079*W[3, 20, 28, 29])/224 + (5*W[3, 20, 28, 30])/8 + 
 (29*W[3, 20, 29, 26])/112 + (9*W[3, 20, 29, 27])/28 - 
 (1329*W[3, 20, 29, 28])/224 - (1329*W[3, 20, 29, 29])/224 + 
 (25*W[3, 20, 29, 30])/56 - W[3, 20, 30, 29]/7 - W[3, 20, 30, 30]/7 + 
 W[3, 26, 1, 28]/4 - (11*W[3, 26, 1, 30])/28 - (11*W[3, 26, 2, 29])/28 + 
 W[3, 26, 2, 30]/4 - (43*W[3, 26, 3, 28])/112 - (1301*W[3, 26, 3, 29])/224 + 
 W[3, 26, 3, 30]/2 - (123*W[3, 26, 4, 26])/112 + (3*W[3, 26, 4, 27])/16 + 
 W[3, 26, 4, 29]/16 + (9*W[3, 26, 5, 26])/28 - (15*W[3, 26, 16, 27])/56 - 
 W[3, 26, 16, 29]/7 + W[3, 26, 16, 30]/8 + (1573*W[3, 26, 17, 26])/224 + 
 (1741*W[3, 26, 17, 27])/224 + (129*W[3, 26, 17, 28])/56 - 
 (1413*W[3, 26, 18, 26])/224 - (1383*W[3, 26, 18, 27])/224 + 
 (3*W[3, 26, 18, 29])/8 + W[3, 26, 18, 30]/4 - W[3, 26, 19, 27]/14 + 
 (9*W[3, 26, 19, 28])/28 + W[3, 26, 19, 29]/4 - W[3, 26, 19, 30]/14 - 
 (10*W[3, 26, 20, 26])/7 - (3*W[3, 26, 20, 27])/8 - W[3, 26, 20, 28]/4 + 
 (1517*W[3, 26, 20, 29])/224 - W[3, 26, 20, 30]/4 + W[3, 26, 26, 1]/4 - 
 (3*W[3, 26, 26, 2])/16 - W[3, 26, 26, 3]/16 - (29*W[3, 26, 26, 4])/28 + 
 (9*W[3, 26, 26, 5])/28 + W[3, 26, 26, 10]/4 + (1573*W[3, 26, 26, 17])/224 - 
 (1469*W[3, 26, 26, 18])/224 - (167*W[3, 26, 26, 20])/112 + 
 W[3, 26, 27, 2]/16 + (3*W[3, 26, 27, 3])/16 + W[3, 26, 27, 10]/4 - 
 (15*W[3, 26, 27, 16])/56 + (1685*W[3, 26, 27, 17])/224 - 
 (1383*W[3, 26, 27, 18])/224 + (5*W[3, 26, 27, 19])/28 - 
 (3*W[3, 26, 27, 20])/16 - W[3, 26, 27, 21]/2 - (43*W[3, 26, 28, 3])/112 + 
 W[3, 26, 28, 8]/4 + (129*W[3, 26, 28, 17])/56 + W[3, 26, 28, 18]/4 + 
 (9*W[3, 26, 28, 19])/28 - W[3, 26, 28, 21]/2 - (51*W[3, 26, 29, 2])/112 - 
 (1413*W[3, 26, 29, 3])/224 + W[3, 26, 29, 5]/4 + W[3, 26, 29, 8]/4 - 
 W[3, 26, 29, 16]/7 + W[3, 26, 29, 17]/16 + (3*W[3, 26, 29, 18])/16 + 
 (1517*W[3, 26, 29, 20])/224 + W[3, 26, 29, 21]/2 - (11*W[3, 26, 30, 1])/28 + 
 W[3, 26, 30, 2]/4 + W[3, 26, 30, 8]/4 + W[3, 26, 30, 10]/4 + 
 W[3, 26, 30, 16]/8 - (9*W[3, 26, 30, 19])/28 - W[3, 26, 30, 20]/4 + 
 W[3, 26, 30, 21]/2 + W[3, 27, 1, 28]/4 - W[3, 27, 1, 30]/4 + 
 (11*W[3, 27, 2, 26])/28 + W[3, 27, 2, 27]/7 - W[3, 27, 2, 29]/8 + 
 W[3, 27, 2, 30]/4 + (41*W[3, 27, 3, 26])/112 + (593*W[3, 27, 3, 27])/224 - 
 (157*W[3, 27, 3, 28])/112 + (323*W[3, 27, 3, 29])/112 - W[3, 27, 3, 30]/8 - 
 (123*W[3, 27, 4, 26])/112 + (225*W[3, 27, 4, 27])/112 + 
 (109*W[3, 27, 4, 29])/112 - (403*W[3, 27, 5, 26])/112 - 
 (19*W[3, 27, 5, 27])/7 - (1415*W[3, 27, 5, 28])/224 + W[3, 27, 5, 30]/8 + 
 (113*W[3, 27, 17, 26])/28 + (1741*W[3, 27, 17, 27])/224 - 
 (3*W[3, 27, 17, 28])/56 - (187*W[3, 27, 17, 29])/112 + 
 (295*W[3, 27, 18, 26])/112 + (233*W[3, 27, 18, 27])/56 - 
 (69*W[3, 27, 18, 28])/32 + (55*W[3, 27, 18, 29])/112 - W[3, 27, 18, 30]/8 + 
 (1387*W[3, 27, 19, 27])/224 - (113*W[3, 27, 19, 28])/112 - 
 (403*W[3, 27, 19, 29])/112 + W[3, 27, 19, 30]/8 - 
 (347*W[3, 27, 20, 26])/112 + W[3, 27, 20, 27]/16 - 
 (837*W[3, 27, 20, 28])/224 + (53*W[3, 27, 20, 29])/14 + 
 (481*W[3, 27, 26, 1])/112 - (465*W[3, 27, 26, 2])/112 + 
 (27*W[3, 27, 26, 3])/112 - (123*W[3, 27, 26, 4])/112 + 
 (9*W[3, 27, 26, 5])/28 - W[3, 27, 26, 6]/4 + W[3, 27, 26, 12]/4 + 
 W[3, 27, 26, 15]/2 + (113*W[3, 27, 26, 17])/28 - (9*W[3, 27, 26, 18])/7 + 
 W[3, 27, 26, 19]/8 - (347*W[3, 27, 26, 20])/112 - W[3, 27, 26, 25]/4 + 
 (467*W[3, 27, 27, 1])/112 + (11*W[3, 27, 27, 2])/28 + 
 (565*W[3, 27, 27, 3])/224 - (16*W[3, 27, 27, 4])/7 + 
 (149*W[3, 27, 27, 5])/112 - W[3, 27, 27, 6]/4 + W[3, 27, 27, 13]/2 - 
 W[3, 27, 27, 16]/8 + (863*W[3, 27, 27, 17])/224 + 
 (233*W[3, 27, 27, 18])/56 + (1443*W[3, 27, 27, 19])/224 - 
 (3*W[3, 27, 27, 20])/16 - W[3, 27, 27, 25]/4 + W[3, 27, 28, 1]/8 - 
 (439*W[3, 27, 28, 2])/112 - (291*W[3, 27, 28, 3])/56 + 
 (467*W[3, 27, 28, 4])/112 - (1415*W[3, 27, 28, 5])/224 - W[3, 27, 28, 6]/4 - 
 W[3, 27, 28, 12]/4 + W[3, 27, 28, 16]/8 + W[3, 27, 28, 17]/14 - 
 (69*W[3, 27, 28, 18])/32 - (113*W[3, 27, 28, 19])/112 - 
 (15*W[3, 27, 28, 20])/224 + W[3, 27, 28, 25]/4 + (495*W[3, 27, 29, 1])/112 - 
 (481*W[3, 27, 29, 2])/112 - (11*W[3, 27, 29, 3])/14 + 
 (109*W[3, 27, 29, 4])/112 + W[3, 27, 29, 5]/4 - W[3, 27, 29, 13]/2 - 
 W[3, 27, 29, 15]/2 - (187*W[3, 27, 29, 17])/112 + 
 (83*W[3, 27, 29, 18])/112 + W[3, 27, 29, 19]/14 + (53*W[3, 27, 29, 20])/14 + 
 W[3, 27, 29, 25]/4 + W[3, 28, 1, 30]/14 + W[3, 28, 2, 26]/4 + 
 (3*W[3, 28, 2, 27])/56 + (5*W[3, 28, 2, 28])/28 - (3*W[3, 28, 2, 30])/56 + 
 (85*W[3, 28, 3, 26])/28 + (27*W[3, 28, 3, 27])/8 + 
 (485*W[3, 28, 3, 29])/56 - (3*W[3, 28, 3, 30])/14 - 
 (51*W[3, 28, 4, 26])/112 + (165*W[3, 28, 4, 27])/112 + W[3, 28, 4, 28]/16 + 
 (43*W[3, 28, 4, 29])/112 + (43*W[3, 28, 4, 30])/112 + 
 (437*W[3, 28, 5, 26])/224 - (61*W[3, 28, 5, 27])/28 + 
 (85*W[3, 28, 5, 28])/112 + (207*W[3, 28, 5, 29])/112 + 
 (57*W[3, 28, 5, 30])/56 + W[3, 28, 16, 29]/7 + W[3, 28, 16, 30]/7 - 
 (1357*W[3, 28, 17, 26])/224 - (1469*W[3, 28, 17, 27])/224 + 
 (101*W[3, 28, 17, 29])/112 + (3*W[3, 28, 18, 28])/4 - W[3, 28, 18, 29]/14 - 
 W[3, 28, 18, 30]/4 + (9*W[3, 28, 19, 26])/16 + (79*W[3, 28, 19, 27])/56 - 
 (1347*W[3, 28, 19, 28])/224 - (1431*W[3, 28, 19, 29])/224 - 
 (3*W[3, 28, 19, 30])/8 + (29*W[3, 28, 20, 26])/112 + 
 (9*W[3, 28, 20, 27])/28 - (1329*W[3, 28, 20, 28])/224 - 
 (1329*W[3, 28, 20, 29])/224 + (25*W[3, 28, 20, 30])/56 + 
 W[3, 28, 26, 1]/16 + (23*W[3, 28, 26, 3])/7 - (9*W[3, 28, 26, 4])/14 + 
 (493*W[3, 28, 26, 5])/224 - W[3, 28, 26, 10]/4 - 
 (1357*W[3, 28, 26, 17])/224 + W[3, 28, 26, 19]/2 + 
 (25*W[3, 28, 26, 20])/56 + (3*W[3, 28, 27, 1])/4 + (89*W[3, 28, 27, 3])/28 + 
 (159*W[3, 28, 27, 4])/112 - (27*W[3, 28, 27, 5])/14 + 
 (3*W[3, 28, 27, 7])/4 - W[3, 28, 27, 10]/4 - W[3, 28, 27, 11]/2 - 
 (1469*W[3, 28, 27, 17])/224 + (37*W[3, 28, 27, 19])/56 - 
 (5*W[3, 28, 27, 20])/8 + W[3, 28, 27, 21] + (11*W[3, 28, 28, 1])/16 + 
 (3*W[3, 28, 28, 7])/4 + W[3, 28, 28, 14]/4 - (5*W[3, 28, 28, 16])/28 + 
 W[3, 28, 28, 17]/16 - (1347*W[3, 28, 28, 19])/224 - 
 (1513*W[3, 28, 28, 20])/224 + W[3, 28, 28, 21] + (5*W[3, 28, 29, 1])/16 - 
 W[3, 28, 29, 2]/8 + (255*W[3, 28, 29, 3])/28 + (11*W[3, 28, 29, 4])/56 + 
 (61*W[3, 28, 29, 5])/56 + (3*W[3, 28, 29, 7])/4 + (29*W[3, 28, 29, 16])/56 + 
 (5*W[3, 28, 29, 17])/7 + W[3, 28, 29, 18]/8 - (1391*W[3, 28, 29, 19])/224 - 
 (1329*W[3, 28, 29, 20])/224 - W[3, 28, 29, 21] + W[3, 28, 30, 1]/7 + 
 (13*W[3, 28, 30, 3])/56 + W[3, 28, 30, 4]/112 + (57*W[3, 28, 30, 5])/56 - 
 W[3, 28, 30, 10]/4 + W[3, 28, 30, 11]/2 - W[3, 28, 30, 14]/4 + 
 W[3, 28, 30, 16]/7 - (11*W[3, 28, 30, 19])/56 + (23*W[3, 28, 30, 20])/28 - 
 W[3, 28, 30, 21] + W[3, 29, 1, 30]/14 + W[3, 29, 2, 26]/4 + 
 (3*W[3, 29, 2, 27])/56 + (5*W[3, 29, 2, 28])/28 - (3*W[3, 29, 2, 30])/56 + 
 (85*W[3, 29, 3, 26])/28 + (27*W[3, 29, 3, 27])/8 + 
 (485*W[3, 29, 3, 29])/56 - (3*W[3, 29, 3, 30])/14 - 
 (51*W[3, 29, 4, 26])/112 + (165*W[3, 29, 4, 27])/112 + W[3, 29, 4, 28]/16 + 
 (43*W[3, 29, 4, 29])/112 + (43*W[3, 29, 4, 30])/112 + 
 (437*W[3, 29, 5, 26])/224 - (61*W[3, 29, 5, 27])/28 + 
 (85*W[3, 29, 5, 28])/112 + (207*W[3, 29, 5, 29])/112 + 
 (57*W[3, 29, 5, 30])/56 + W[3, 29, 16, 29]/7 + W[3, 29, 16, 30]/7 - 
 (1357*W[3, 29, 17, 26])/224 - (1469*W[3, 29, 17, 27])/224 + 
 (101*W[3, 29, 17, 29])/112 + (3*W[3, 29, 18, 28])/4 - W[3, 29, 18, 29]/14 - 
 W[3, 29, 18, 30]/4 + (9*W[3, 29, 19, 26])/16 + (79*W[3, 29, 19, 27])/56 - 
 (1347*W[3, 29, 19, 28])/224 - (1431*W[3, 29, 19, 29])/224 - 
 (3*W[3, 29, 19, 30])/8 + (29*W[3, 29, 20, 26])/112 + 
 (9*W[3, 29, 20, 27])/28 - (1329*W[3, 29, 20, 28])/224 - 
 (1329*W[3, 29, 20, 29])/224 + (25*W[3, 29, 20, 30])/56 + 
 W[3, 29, 26, 1]/16 + (23*W[3, 29, 26, 3])/7 - (9*W[3, 29, 26, 4])/14 + 
 (493*W[3, 29, 26, 5])/224 - W[3, 29, 26, 10]/4 - 
 (1357*W[3, 29, 26, 17])/224 + W[3, 29, 26, 19]/2 + 
 (25*W[3, 29, 26, 20])/56 + (3*W[3, 29, 27, 1])/4 + (89*W[3, 29, 27, 3])/28 + 
 (159*W[3, 29, 27, 4])/112 - (27*W[3, 29, 27, 5])/14 + 
 (3*W[3, 29, 27, 7])/4 - W[3, 29, 27, 10]/4 - W[3, 29, 27, 11]/2 - 
 (1469*W[3, 29, 27, 17])/224 + (37*W[3, 29, 27, 19])/56 - 
 (5*W[3, 29, 27, 20])/8 + W[3, 29, 27, 21] + (11*W[3, 29, 28, 1])/16 + 
 (3*W[3, 29, 28, 7])/4 + W[3, 29, 28, 14]/4 - (5*W[3, 29, 28, 16])/28 + 
 W[3, 29, 28, 17]/16 - (1347*W[3, 29, 28, 19])/224 - 
 (1513*W[3, 29, 28, 20])/224 + W[3, 29, 28, 21] + (5*W[3, 29, 29, 1])/16 - 
 W[3, 29, 29, 2]/8 + (255*W[3, 29, 29, 3])/28 + (11*W[3, 29, 29, 4])/56 + 
 (61*W[3, 29, 29, 5])/56 + (3*W[3, 29, 29, 7])/4 + (29*W[3, 29, 29, 16])/56 + 
 (5*W[3, 29, 29, 17])/7 + W[3, 29, 29, 18]/8 - (1391*W[3, 29, 29, 19])/224 - 
 (1329*W[3, 29, 29, 20])/224 - W[3, 29, 29, 21] + W[3, 29, 30, 1]/7 + 
 (13*W[3, 29, 30, 3])/56 + W[3, 29, 30, 4]/112 + (57*W[3, 29, 30, 5])/56 - 
 W[3, 29, 30, 10]/4 + W[3, 29, 30, 11]/2 - W[3, 29, 30, 14]/4 + 
 W[3, 29, 30, 16]/7 - (11*W[3, 29, 30, 19])/56 + (23*W[3, 29, 30, 20])/28 - 
 W[3, 29, 30, 21] + (5*W[4, 1, 1, 2])/14 - (769*W[4, 1, 1, 3])/112 - 
 (5*W[4, 1, 1, 4])/14 - (303*W[4, 1, 1, 5])/112 + W[4, 1, 1, 8]/4 - 
 W[4, 1, 1, 11]/4 + W[4, 1, 1, 13]/14 + W[4, 1, 1, 14]/4 + 
 (9*W[4, 1, 1, 16])/28 - (71*W[4, 1, 1, 17])/28 + (91*W[4, 1, 1, 18])/32 + 
 (211*W[4, 1, 1, 19])/112 + (61*W[4, 1, 1, 20])/28 - (347*W[4, 1, 2, 3])/28 - 
 (23*W[4, 1, 2, 4])/28 - (19*W[4, 1, 2, 5])/2 - (3*W[4, 1, 2, 7])/4 - 
 (3*W[4, 1, 2, 10])/4 + (3*W[4, 1, 2, 12])/4 + W[4, 1, 2, 16]/7 - 
 W[4, 1, 2, 17]/7 + (673*W[4, 1, 2, 18])/56 - (653*W[4, 1, 2, 19])/56 + 
 (73*W[4, 1, 2, 20])/56 + W[4, 1, 2, 21]/2 - (99*W[4, 1, 3, 1])/14 - 
 (1531*W[4, 1, 3, 2])/112 - (333*W[4, 1, 3, 3])/224 + 
 (577*W[4, 1, 3, 4])/112 + (1629*W[4, 1, 3, 5])/28 + W[4, 1, 3, 6]/4 - 
 (2127*W[4, 1, 3, 8])/56 + (3*W[4, 1, 3, 10])/4 - (7*W[4, 1, 3, 11])/4 + 
 (3*W[4, 1, 3, 12])/4 - W[4, 1, 3, 13]/14 - (13127*W[4, 1, 3, 15])/224 + 
 (1227*W[4, 1, 3, 16])/112 - (33*W[4, 1, 3, 17])/28 - 
 (365*W[4, 1, 3, 18])/224 + (559*W[4, 1, 3, 19])/224 + 
 (2147*W[4, 1, 3, 20])/32 + W[4, 1, 3, 21]/2 - (12121*W[4, 1, 3, 22])/224 + 
 (9*W[4, 1, 4, 1])/28 - (11*W[4, 1, 4, 2])/7 + (1949*W[4, 1, 4, 3])/224 + 
 (17*W[4, 1, 4, 5])/16 - (79*W[4, 1, 4, 6])/32 + (3*W[4, 1, 4, 7])/4 + 
 W[4, 1, 4, 11]/4 - (3*W[4, 1, 4, 12])/4 - (5*W[4, 1, 4, 13])/4 + 
 W[4, 1, 4, 14]/2 - (5*W[4, 1, 4, 16])/14 + (27*W[4, 1, 4, 17])/56 - 
 (85*W[4, 1, 4, 18])/112 - W[4, 1, 4, 19]/16 + (11*W[4, 1, 4, 20])/56 - 
 (293*W[4, 1, 5, 2])/56 - (69*W[4, 1, 5, 3])/32 + (1451*W[4, 1, 5, 5])/224 + 
 (1537*W[4, 1, 5, 6])/224 - (3*W[4, 1, 5, 7])/4 - W[4, 1, 5, 8]/4 - 
 (3*W[4, 1, 5, 10])/4 - (3*W[4, 1, 5, 12])/4 - (1607*W[4, 1, 5, 13])/32 + 
 (237*W[4, 1, 5, 14])/112 + (13127*W[4, 1, 5, 15])/224 - 
 (7*W[4, 1, 5, 16])/16 + (1419*W[4, 1, 5, 17])/224 + 
 (9647*W[4, 1, 5, 18])/224 + (1599*W[4, 1, 5, 19])/224 - 
 (1643*W[4, 1, 5, 20])/28 - (11227*W[4, 1, 5, 23])/224 - 
 (71*W[4, 1, 6, 3])/32 + (1537*W[4, 1, 6, 5])/224 + (15*W[4, 1, 11, 2])/28 + 
 (81*W[4, 1, 11, 3])/224 - (15*W[4, 1, 11, 16])/28 - 
 (1395*W[4, 1, 11, 18])/224 - (5127*W[4, 1, 13, 5])/224 + W[4, 1, 14, 2]/2 - 
 (129*W[4, 1, 14, 5])/112 - (1111*W[4, 1, 14, 17])/224 - 
 (355*W[4, 1, 14, 18])/28 + (233*W[4, 1, 14, 19])/112 - W[4, 1, 16, 2]/2 + 
 (86*W[4, 1, 16, 3])/7 + (9*W[4, 1, 16, 4])/28 + (5*W[4, 1, 16, 5])/16 - 
 W[4, 1, 16, 8]/4 + (3*W[4, 1, 16, 10])/4 - W[4, 1, 16, 14]/4 - 
 (39*W[4, 1, 16, 17])/28 - (13*W[4, 1, 16, 18])/56 + 
 (2319*W[4, 1, 16, 19])/112 + (1571*W[4, 1, 16, 20])/224 - 
 W[4, 1, 16, 21]/2 - (351*W[4, 1, 17, 2])/112 + (87*W[4, 1, 17, 3])/112 + 
 (1651*W[4, 1, 17, 5])/224 - (1761*W[4, 1, 17, 6])/32 - 
 (3*W[4, 1, 17, 9])/4 + (3*W[4, 1, 17, 10])/4 - (3*W[4, 1, 17, 12])/4 - 
 (1111*W[4, 1, 17, 14])/224 - (153*W[4, 1, 17, 16])/112 - 
 (169*W[4, 1, 17, 17])/32 - (12021*W[4, 1, 17, 18])/448 + 
 (27271*W[4, 1, 17, 19])/224 - (397*W[4, 1, 17, 20])/112 - 
 (5465*W[4, 1, 17, 24])/224 + (491*W[4, 1, 18, 1])/224 + 
 (1473*W[4, 1, 18, 2])/112 - (571*W[4, 1, 18, 3])/112 - 
 (537*W[4, 1, 18, 5])/56 + (363*W[4, 1, 18, 7])/112 - (3*W[4, 1, 18, 10])/4 - 
 (461*W[4, 1, 18, 11])/112 + (5*W[4, 1, 18, 13])/4 - 
 (355*W[4, 1, 18, 14])/28 + (139*W[4, 1, 18, 16])/112 - 
 (22139*W[4, 1, 18, 17])/448 + (1377*W[4, 1, 18, 18])/112 - 
 (13563*W[4, 1, 18, 19])/224 + (375*W[4, 1, 18, 20])/112 - 
 W[4, 1, 18, 21]/2 + (11227*W[4, 1, 18, 23])/224 + 
 (5465*W[4, 1, 18, 24])/224 + (13183*W[4, 1, 18, 25])/224 - 
 (439*W[4, 1, 19, 2])/28 - (6037*W[4, 1, 19, 3])/112 + (3*W[4, 1, 19, 4])/4 + 
 (2713*W[4, 1, 19, 5])/224 + (1761*W[4, 1, 19, 6])/32 + 
 (3*W[4, 1, 19, 7])/4 + W[4, 1, 19, 8]/4 + (3*W[4, 1, 19, 12])/4 - 
 (19*W[4, 1, 19, 14])/16 + (2311*W[4, 1, 19, 16])/112 + 
 (1079*W[4, 1, 19, 17])/16 - (15*W[4, 1, 19, 18])/28 - 
 (209*W[4, 1, 19, 19])/32 - (31*W[4, 1, 19, 20])/32 + W[4, 1, 19, 21]/2 + 
 (12121*W[4, 1, 19, 22])/224 - (13183*W[4, 1, 19, 25])/224 + 
 (63*W[4, 1, 20, 2])/16 + (6847*W[4, 1, 20, 3])/224 - 
 (597*W[4, 1, 20, 5])/7 - (363*W[4, 1, 20, 7])/112 + 
 (2127*W[4, 1, 20, 8])/56 + (3*W[4, 1, 20, 9])/4 + 
 (3061*W[4, 1, 20, 13])/112 + (1717*W[4, 1, 20, 16])/224 - 
 (19*W[4, 1, 20, 17])/4 + (97*W[4, 1, 20, 18])/16 - 
 (577*W[4, 1, 20, 19])/224 - (241*W[4, 1, 20, 20])/224 - W[4, 1, 20, 21]/2 + 
 (95*W[4, 1, 26, 26])/224 + (57*W[4, 1, 26, 27])/56 - 
 (435*W[4, 1, 26, 28])/224 + (23*W[4, 1, 26, 29])/224 + 
 (45*W[4, 1, 26, 30])/112 - (89*W[4, 1, 27, 26])/112 - 
 (127*W[4, 1, 27, 27])/112 - (111*W[4, 1, 27, 28])/112 - 
 (97*W[4, 1, 27, 29])/112 + (81*W[4, 1, 27, 30])/112 - 
 (39*W[4, 1, 28, 26])/32 - (241*W[4, 1, 28, 27])/112 + 
 (213*W[4, 1, 28, 28])/224 - (31*W[4, 1, 28, 29])/32 + W[4, 1, 28, 30]/4 - 
 (79*W[4, 1, 29, 26])/224 - (39*W[4, 1, 29, 27])/28 + 
 (255*W[4, 1, 29, 28])/224 - (9*W[4, 1, 29, 29])/32 - 
 (73*W[4, 1, 29, 30])/112 + (3*W[4, 1, 30, 26])/7 + W[4, 1, 30, 28]/14 - 
 (4*W[4, 2, 1, 4])/7 + W[4, 2, 1, 8]/4 - (1203*W[4, 2, 1, 19])/56 + 
 W[4, 2, 2, 1]/4 + 2*W[4, 2, 2, 2] - (39*W[4, 2, 2, 3])/8 + W[4, 2, 2, 4]/4 - 
 (197*W[4, 2, 2, 5])/112 - W[4, 2, 2, 7]/4 - (3*W[4, 2, 2, 10])/4 + 
 (3*W[4, 2, 2, 12])/4 + W[4, 2, 2, 14]/4 - (9*W[4, 2, 2, 16])/28 - 
 (211*W[4, 2, 2, 17])/112 - (25*W[4, 2, 2, 18])/7 + (15*W[4, 2, 2, 19])/16 + 
 (183*W[4, 2, 2, 20])/112 + W[4, 2, 2, 21]/2 - (15*W[4, 2, 3, 1])/7 - 
 (477*W[4, 2, 3, 2])/56 + (15*W[4, 2, 3, 4])/56 + (1261*W[4, 2, 3, 5])/16 - 
 W[4, 2, 3, 6]/4 + W[4, 2, 3, 8]/4 + (3*W[4, 2, 3, 10])/4 - 
 (757*W[4, 2, 3, 11])/56 + (781*W[4, 2, 3, 12])/32 - (526*W[4, 2, 3, 15])/7 + 
 (97*W[4, 2, 3, 16])/8 + (75*W[4, 2, 3, 17])/56 + (365*W[4, 2, 3, 18])/112 - 
 (8915*W[4, 2, 3, 19])/112 - (2097*W[4, 2, 3, 20])/224 + W[4, 2, 3, 21]/2 + 
 (526*W[4, 2, 3, 22])/7 - (23*W[4, 2, 4, 1])/28 + (13*W[4, 2, 4, 2])/14 + 
 (3*W[4, 2, 4, 3])/7 - (47*W[4, 2, 4, 4])/28 + (209*W[4, 2, 4, 5])/112 + 
 W[4, 2, 4, 6]/4 + (3*W[4, 2, 4, 7])/4 - (5*W[4, 2, 4, 12])/4 - 
 W[4, 2, 4, 14]/4 + W[4, 2, 4, 16]/7 + (323*W[4, 2, 4, 17])/112 + 
 (1347*W[4, 2, 4, 18])/224 - (89*W[4, 2, 4, 19])/112 + 
 (1243*W[4, 2, 4, 20])/224 - W[4, 2, 4, 22]/4 - (117*W[4, 2, 5, 1])/112 + 
 (1927*W[4, 2, 5, 5])/112 - (3*W[4, 2, 5, 7])/4 - W[4, 2, 5, 8]/4 - 
 (3*W[4, 2, 5, 12])/4 + (7393*W[4, 2, 5, 13])/224 + (389*W[4, 2, 5, 14])/14 + 
 (526*W[4, 2, 5, 15])/7 + (34659*W[4, 2, 5, 17])/448 - 
 (553*W[4, 2, 5, 18])/64 - (217*W[4, 2, 5, 19])/16 + 
 (8115*W[4, 2, 5, 20])/448 + (7969*W[4, 2, 5, 23])/112 + W[4, 2, 7, 2]/2 - 
 W[4, 2, 7, 14]/4 + (887*W[4, 2, 7, 17])/224 + (5335*W[4, 2, 7, 18])/64 - 
 W[4, 2, 7, 19]/2 - (8661*W[4, 2, 7, 20])/448 - W[4, 2, 12, 4]/2 + 
 W[4, 2, 12, 14]/4 - (7171*W[4, 2, 12, 17])/112 + 
 (2865*W[4, 2, 12, 18])/448 + W[4, 2, 12, 19]/2 - 
 (4639*W[4, 2, 12, 20])/448 - W[4, 2, 14, 7]/4 + W[4, 2, 14, 12]/4 - 
 W[4, 2, 14, 16]/4 + (16*W[4, 2, 14, 17])/7 - (8*W[4, 2, 14, 18])/7 + 
 W[4, 2, 14, 19]/4 - 13*W[4, 2, 14, 20] - W[4, 2, 16, 2]/2 + 
 (86*W[4, 2, 16, 3])/7 + (9*W[4, 2, 16, 4])/28 + (5*W[4, 2, 16, 5])/16 - 
 W[4, 2, 16, 8]/4 + (3*W[4, 2, 16, 10])/4 - W[4, 2, 16, 14]/4 - 
 (39*W[4, 2, 16, 17])/28 - (13*W[4, 2, 16, 18])/56 + 
 (2319*W[4, 2, 16, 19])/112 + (1571*W[4, 2, 16, 20])/224 - 
 W[4, 2, 16, 21]/2 - (59*W[4, 2, 17, 1])/16 + (5941*W[4, 2, 17, 3])/224 + 
 (4781*W[4, 2, 17, 5])/64 + (6499*W[4, 2, 17, 6])/224 + 
 (887*W[4, 2, 17, 7])/224 + (3*W[4, 2, 17, 9])/4 - 
 (19809*W[4, 2, 17, 12])/224 + (16*W[4, 2, 17, 14])/7 - 
 (9*W[4, 2, 17, 16])/16 - (197*W[4, 2, 17, 17])/28 + 
 (1321*W[4, 2, 17, 18])/224 - (7453*W[4, 2, 17, 19])/224 + 
 (1235*W[4, 2, 17, 20])/56 + W[4, 2, 17, 22]/4 + (67*W[4, 2, 18, 1])/28 - 
 (205*W[4, 2, 18, 3])/16 + (1383*W[4, 2, 18, 4])/224 + 
 (4151*W[4, 2, 18, 5])/64 + (419*W[4, 2, 18, 7])/448 - 
 (3*W[4, 2, 18, 10])/4 + (757*W[4, 2, 18, 11])/56 + 
 (2865*W[4, 2, 18, 12])/448 - (8*W[4, 2, 18, 14])/7 + 
 (911*W[4, 2, 18, 17])/224 + (187*W[4, 2, 18, 18])/28 - 
 (85181*W[4, 2, 18, 19])/896 + (509*W[4, 2, 18, 20])/56 - W[4, 2, 18, 21]/2 - 
 (7969*W[4, 2, 18, 23])/112 + (7611*W[4, 2, 18, 25])/224 - 
 (323*W[4, 2, 19, 1])/16 - (5*W[4, 2, 19, 2])/4 - (79*W[4, 2, 19, 3])/14 + 
 (3*W[4, 2, 19, 4])/2 + (1413*W[4, 2, 19, 5])/112 - 
 (6499*W[4, 2, 19, 6])/224 + W[4, 2, 19, 7]/4 + W[4, 2, 19, 8]/4 + 
 (5*W[4, 2, 19, 12])/4 - (771*W[4, 2, 19, 14])/28 + 
 (1163*W[4, 2, 19, 16])/56 - (685*W[4, 2, 19, 17])/112 - 
 (54233*W[4, 2, 19, 18])/896 - (1821*W[4, 2, 19, 19])/112 - 
 (1931*W[4, 2, 19, 20])/128 - (9165*W[4, 2, 19, 21])/224 - 
 (526*W[4, 2, 19, 22])/7 - (7611*W[4, 2, 19, 25])/224 + 
 (55*W[4, 2, 20, 1])/16 - (1699*W[4, 2, 20, 3])/224 + 
 (1793*W[4, 2, 20, 4])/224 + (20677*W[4, 2, 20, 5])/448 + 
 (28265*W[4, 2, 20, 7])/448 - W[4, 2, 20, 8]/4 - (3*W[4, 2, 20, 9])/4 - 
 (4639*W[4, 2, 20, 12])/448 - (7393*W[4, 2, 20, 13])/224 - 
 13*W[4, 2, 20, 14] + (1425*W[4, 2, 20, 16])/224 + 21*W[4, 2, 20, 17] - 
 (15865*W[4, 2, 20, 18])/224 - (50961*W[4, 2, 20, 19])/896 + 
 (461*W[4, 2, 20, 20])/56 + (9165*W[4, 2, 20, 21])/224 + 
 (83*W[4, 2, 26, 26])/56 - (57*W[4, 2, 26, 27])/56 + 
 (83*W[4, 2, 26, 28])/112 + W[4, 2, 26, 29]/4 - (45*W[4, 2, 26, 30])/112 + 
 (13*W[4, 2, 27, 26])/16 - (213*W[4, 2, 27, 27])/112 - W[4, 2, 27, 28]/4 - 
 (125*W[4, 2, 27, 29])/112 - (29*W[4, 2, 27, 30])/56 - 
 (125*W[4, 2, 28, 26])/112 - (13*W[4, 2, 28, 27])/16 - 
 (13*W[4, 2, 28, 28])/112 - (13*W[4, 2, 28, 29])/16 + 
 (43*W[4, 2, 28, 30])/112 - (87*W[4, 2, 29, 26])/56 + 
 (39*W[4, 2, 29, 27])/28 + W[4, 2, 29, 28]/16 - W[4, 2, 29, 29]/14 + 
 (73*W[4, 2, 29, 30])/112 + (3*W[4, 2, 30, 26])/7 + W[4, 2, 30, 28]/14 - 
 (453*W[4, 3, 1, 1])/56 - (1559*W[4, 3, 1, 2])/112 + 
 (1537*W[4, 3, 1, 3])/224 + (97*W[4, 3, 1, 4])/56 + 
 (4437*W[4, 3, 1, 5])/112 + W[4, 3, 1, 6]/4 - (2127*W[4, 3, 1, 8])/56 - 
 W[4, 3, 1, 11] - W[4, 3, 1, 13]/14 + W[4, 3, 1, 14]/4 - 
 (13127*W[4, 3, 1, 15])/224 + (1299*W[4, 3, 1, 16])/112 + 
 (31*W[4, 3, 1, 17])/14 - (1247*W[4, 3, 1, 18])/224 - 
 (45*W[4, 3, 1, 19])/28 + (14877*W[4, 3, 1, 20])/224 - 
 (12121*W[4, 3, 1, 22])/224 - (53*W[4, 3, 2, 1])/14 - 8*W[4, 3, 2, 2] + 
 (521*W[4, 3, 2, 3])/224 - (187*W[4, 3, 2, 4])/112 + 
 (8879*W[4, 3, 2, 5])/112 - W[4, 3, 2, 6]/4 - (3*W[4, 3, 2, 7])/4 - 
 (715*W[4, 3, 2, 11])/56 + (757*W[4, 3, 2, 12])/32 + W[4, 3, 2, 14]/4 - 
 (526*W[4, 3, 2, 15])/7 + (347*W[4, 3, 2, 16])/28 + 
 (335*W[4, 3, 2, 17])/112 + (1247*W[4, 3, 2, 18])/224 - 
 (8735*W[4, 3, 2, 19])/112 - (2203*W[4, 3, 2, 20])/224 + W[4, 3, 2, 21]/2 + 
 (526*W[4, 3, 2, 22])/7 + (523*W[4, 3, 3, 1])/32 + (641*W[4, 3, 3, 2])/112 - 
 (661*W[4, 3, 3, 3])/224 - (319*W[4, 3, 3, 4])/28 - (211*W[4, 3, 3, 5])/32 + 
 W[4, 3, 3, 8]/4 + W[4, 3, 3, 13]/14 - (1055*W[4, 3, 3, 14])/112 + 
 (2*W[4, 3, 3, 16])/7 + (185*W[4, 3, 3, 17])/56 + (2063*W[4, 3, 3, 18])/672 + 
 (515*W[4, 3, 3, 19])/224 + (1959*W[4, 3, 3, 20])/224 + W[4, 3, 3, 21]/2 - 
 (66*W[4, 3, 4, 1])/7 + (449*W[4, 3, 4, 2])/56 - (1297*W[4, 3, 4, 3])/224 + 
 (167*W[4, 3, 4, 4])/112 - (605*W[4, 3, 4, 5])/224 - (3*W[4, 3, 4, 7])/4 + 
 W[4, 3, 4, 11] - W[4, 3, 4, 14]/4 + (37*W[4, 3, 4, 16])/56 + 
 (51*W[4, 3, 4, 17])/112 - (6625*W[4, 3, 4, 18])/2688 - 
 (1357*W[4, 3, 4, 19])/224 - (31*W[4, 3, 4, 20])/28 + 
 (11485*W[4, 3, 5, 2])/224 - (741*W[4, 3, 5, 5])/112 + (3*W[4, 3, 5, 7])/4 + 
 W[4, 3, 5, 8]/4 + (7747*W[4, 3, 5, 12])/112 - (65*W[4, 3, 5, 13])/16 - 
 W[4, 3, 5, 14]/4 + (53*W[4, 3, 5, 16])/56 + (1833*W[4, 3, 5, 17])/224 + 
 (311*W[4, 3, 5, 18])/28 - (11437*W[4, 3, 5, 19])/112 + 
 (12415*W[4, 3, 5, 20])/224 + (1017*W[4, 3, 5, 22])/14 - 
 (13127*W[4, 3, 5, 23])/224 - (1055*W[4, 3, 6, 1])/224 - W[4, 3, 6, 2]/4 - 
 (2543*W[4, 3, 6, 17])/112 + (34369*W[4, 3, 6, 18])/1344 + 
 (2543*W[4, 3, 6, 19])/112 + (1327*W[4, 3, 8, 3])/112 - 
 (2113*W[4, 3, 8, 5])/56 + (655*W[4, 3, 8, 7])/56 - (655*W[4, 3, 8, 11])/56 + 
 (83*W[4, 3, 8, 16])/7 - (83*W[4, 3, 8, 19])/7 - (1327*W[4, 3, 8, 20])/112 - 
 (655*W[4, 3, 11, 7])/56 + (13127*W[4, 3, 11, 15])/224 - 
 (687*W[4, 3, 11, 16])/56 - (7939*W[4, 3, 11, 20])/112 - 
 (13127*W[4, 3, 11, 23])/224 + (10417*W[4, 3, 12, 2])/224 + 
 (1297*W[4, 3, 12, 5])/28 + (15*W[4, 3, 12, 18])/4 + 
 (5127*W[4, 3, 13, 5])/224 + (97*W[4, 3, 14, 1])/8 + W[4, 3, 14, 2]/14 - 
 (1055*W[4, 3, 14, 3])/112 - W[4, 3, 14, 4]/14 - (8749*W[4, 3, 14, 5])/112 + 
 (526*W[4, 3, 14, 15])/7 - (97*W[4, 3, 14, 16])/8 + 
 (8721*W[4, 3, 14, 19])/112 + (419*W[4, 3, 14, 20])/112 - 
 (526*W[4, 3, 14, 22])/7 - (3*W[4, 3, 15, 1])/28 - 
 (6081*W[4, 3, 15, 2])/112 + (3*W[4, 3, 15, 3])/28 - (3*W[4, 3, 15, 5])/28 - 
 (301*W[4, 3, 15, 17])/4 + (3035*W[4, 3, 15, 18])/56 - 
 (2757*W[4, 3, 15, 19])/56 - (13103*W[4, 3, 15, 20])/224 + 
 (526*W[4, 3, 15, 22])/7 + (13127*W[4, 3, 15, 23])/224 - W[4, 3, 16, 1]/4 + 
 W[4, 3, 16, 2]/4 + (13*W[4, 3, 16, 3])/56 + W[4, 3, 16, 4]/112 + 
 (57*W[4, 3, 16, 5])/56 + W[4, 3, 16, 8]/4 + W[4, 3, 16, 11]/2 - 
 W[4, 3, 16, 14]/4 + (15*W[4, 3, 16, 16])/56 - (29*W[4, 3, 16, 19])/56 + 
 (4*W[4, 3, 16, 20])/7 - W[4, 3, 16, 21]/2 - (1803*W[4, 3, 17, 2])/112 + 
 (2179*W[4, 3, 17, 5])/224 - (6093*W[4, 3, 17, 15])/112 - 
 (85*W[4, 3, 17, 17])/56 - (4805*W[4, 3, 17, 18])/112 + 
 (73*W[4, 3, 17, 19])/28 + (47*W[4, 3, 17, 20])/28 + W[4, 3, 17, 24]/8 + 
 (229*W[4, 3, 18, 2])/112 + (337*W[4, 3, 18, 3])/48 - 
 (18877*W[4, 3, 18, 4])/2688 - (11001*W[4, 3, 18, 5])/224 + 
 (27703*W[4, 3, 18, 6])/1344 + (527*W[4, 3, 18, 7])/112 + 
 (15*W[4, 3, 18, 12])/4 + (3035*W[4, 3, 18, 15])/56 + W[4, 3, 18, 16]/14 - 
 (2309*W[4, 3, 18, 17])/56 + (10841*W[4, 3, 18, 19])/224 + 
 (8007*W[4, 3, 18, 20])/112 - W[4, 3, 18, 21]/2 + (447*W[4, 3, 18, 22])/112 + 
 (13127*W[4, 3, 18, 23])/224 - W[4, 3, 18, 24]/8 - 
 (3035*W[4, 3, 18, 25])/56 - (2659*W[4, 3, 19, 2])/32 - 
 (2907*W[4, 3, 19, 5])/112 + (3*W[4, 3, 19, 7])/4 - W[4, 3, 19, 8]/4 - 
 (2757*W[4, 3, 19, 15])/56 - (1347*W[4, 3, 19, 16])/112 + 
 (1207*W[4, 3, 19, 17])/56 - (817*W[4, 3, 19, 18])/224 - 
 (23*W[4, 3, 19, 19])/2 - (8017*W[4, 3, 19, 20])/224 + 
 (25321*W[4, 3, 19, 21])/448 + (3035*W[4, 3, 19, 25])/56 - 
 (327*W[4, 3, 20, 2])/224 + (7513*W[4, 3, 20, 5])/224 - 
 (527*W[4, 3, 20, 7])/112 - W[4, 3, 20, 8]/4 - (7939*W[4, 3, 20, 11])/112 + 
 (6037*W[4, 3, 20, 13])/224 + (419*W[4, 3, 20, 14])/112 + 
 (51*W[4, 3, 20, 16])/112 + (137*W[4, 3, 20, 17])/112 + 
 (15685*W[4, 3, 20, 18])/224 + (8301*W[4, 3, 20, 19])/448 + 
 (851*W[4, 3, 20, 20])/112 - (25321*W[4, 3, 20, 21])/448 + 
 (4233*W[4, 3, 20, 22])/112 - (12121*W[4, 3, 22, 1])/224 + 
 (526*W[4, 3, 22, 2])/7 + (1017*W[4, 3, 22, 5])/14 - 
 (15*W[4, 3, 22, 16])/28 + (447*W[4, 3, 22, 18])/112 + 
 (4293*W[4, 3, 22, 20])/112 - (65*W[4, 3, 26, 26])/56 + 
 (3*W[4, 3, 26, 27])/8 + (37*W[4, 3, 26, 28])/112 + W[4, 3, 26, 29]/16 - 
 (131*W[4, 3, 27, 26])/112 + (321*W[4, 3, 27, 27])/112 + W[4, 3, 27, 28]/16 + 
 (1611*W[4, 3, 27, 29])/224 - (11*W[4, 3, 27, 30])/56 - 
 (24*W[4, 3, 28, 26])/7 - (117*W[4, 3, 28, 27])/56 + 
 (13*W[4, 3, 28, 28])/112 - (79*W[4, 3, 28, 29])/32 + 
 (11*W[4, 3, 28, 30])/112 - (11*W[4, 3, 29, 26])/28 + 
 (57*W[4, 3, 29, 27])/56 - (15*W[4, 3, 29, 28])/56 + 
 (43*W[4, 3, 29, 29])/112 + (73*W[4, 3, 29, 30])/112 - 
 (15*W[4, 3, 30, 27])/56 + (15*W[4, 3, 30, 30])/56 - (15*W[4, 4, 1, 2])/14 - 
 (45*W[4, 4, 1, 3])/16 - (841*W[4, 4, 1, 5])/112 + W[4, 4, 1, 6]/32 - 
 (5*W[4, 4, 1, 13])/4 + (3*W[4, 4, 1, 14])/4 - (4*W[4, 4, 1, 16])/7 - 
 (43*W[4, 4, 1, 17])/56 - (405*W[4, 4, 1, 18])/28 + 
 (925*W[4, 4, 1, 19])/112 + (29*W[4, 4, 1, 20])/14 - (4*W[4, 4, 2, 1])/7 + 
 (705*W[4, 4, 2, 3])/56 + (3*W[4, 4, 2, 4])/4 + (1423*W[4, 4, 2, 5])/224 + 
 W[4, 4, 2, 6]/4 - (4139*W[4, 4, 2, 7])/224 + (4083*W[4, 4, 2, 12])/224 - 
 (4*W[4, 4, 2, 16])/7 + (89*W[4, 4, 2, 17])/16 - (1501*W[4, 4, 2, 18])/224 - 
 (185*W[4, 4, 2, 19])/32 - (793*W[4, 4, 2, 20])/224 - W[4, 4, 2, 22]/4 - 
 (2971*W[4, 4, 3, 1])/224 + (27*W[4, 4, 3, 2])/4 + W[4, 4, 3, 5]/7 + 
 W[4, 4, 3, 11]/2 + (43*W[4, 4, 3, 16])/56 - (2297*W[4, 4, 3, 17])/112 + 
 (6475*W[4, 4, 3, 18])/384 + (1283*W[4, 4, 3, 19])/112 - 
 (211*W[4, 4, 3, 20])/112 + (7*W[4, 4, 4, 2])/4 - (167*W[4, 4, 4, 3])/56 - 
 (3*W[4, 4, 4, 4])/2 + W[4, 4, 4, 5]/2 - 2*W[4, 4, 4, 14] + 
 (195*W[4, 4, 4, 17])/56 + (167*W[4, 4, 4, 18])/56 - (9*W[4, 4, 4, 19])/4 - 
 (363*W[4, 4, 4, 20])/56 - (57*W[4, 4, 5, 1])/112 + 
 (3671*W[4, 4, 5, 2])/112 - (87*W[4, 4, 5, 3])/8 - (447*W[4, 4, 5, 5])/56 - 
 (4083*W[4, 4, 5, 12])/224 + (73*W[4, 4, 5, 13])/14 - 
 (400*W[4, 4, 5, 14])/7 + (15*W[4, 4, 5, 16])/56 - 
 (3301*W[4, 4, 5, 17])/448 - (6105*W[4, 4, 5, 18])/224 + 
 (401*W[4, 4, 5, 19])/16 + (94*W[4, 4, 5, 20])/7 - W[4, 4, 5, 22]/4 + 
 (1697*W[4, 4, 5, 23])/112 + (1055*W[4, 4, 6, 1])/224 + W[4, 4, 6, 2]/4 + 
 (2543*W[4, 4, 6, 17])/112 - (34369*W[4, 4, 6, 18])/1344 - 
 (2543*W[4, 4, 6, 19])/112 + (2543*W[4, 4, 7, 18])/112 - 
 (2543*W[4, 4, 7, 20])/112 - W[4, 4, 11, 2]/14 + (61*W[4, 4, 11, 3])/168 + 
 W[4, 4, 11, 16]/14 + (1039*W[4, 4, 11, 18])/84 - (3*W[4, 4, 12, 2])/7 + 
 (3*W[4, 4, 12, 5])/7 + W[4, 4, 12, 18]/4 - W[4, 4, 12, 20]/4 + 
 (257*W[4, 4, 13, 1])/224 - (537*W[4, 4, 13, 3])/224 + 
 (2543*W[4, 4, 13, 5])/112 - W[4, 4, 13, 17]/4 - (2543*W[4, 4, 13, 20])/112 - 
 (9*W[4, 4, 14, 1])/28 - W[4, 4, 14, 2] - W[4, 4, 14, 4] + 
 (15*W[4, 4, 14, 16])/14 - (32*W[4, 4, 14, 17])/7 + (16*W[4, 4, 14, 18])/7 + 
 W[4, 4, 14, 19]/4 + (16*W[4, 4, 14, 20])/7 - (65*W[4, 4, 17, 1])/28 + 
 (407*W[4, 4, 17, 2])/112 - (1717*W[4, 4, 17, 3])/112 - 
 (4757*W[4, 4, 17, 5])/448 + (1847*W[4, 4, 17, 6])/112 - W[4, 4, 17, 13]/4 - 
 (32*W[4, 4, 17, 14])/7 - (41*W[4, 4, 17, 16])/21 - 
 (1565*W[4, 4, 17, 17])/112 - (351*W[4, 4, 17, 18])/224 + 
 (2067*W[4, 4, 17, 19])/224 + (21939*W[4, 4, 17, 20])/896 + 
 (41*W[4, 4, 17, 23])/21 + (605*W[4, 4, 17, 24])/112 - 
 (621*W[4, 4, 18, 1])/56 - (305*W[4, 4, 18, 2])/224 + 
 (10687*W[4, 4, 18, 3])/896 - (1923*W[4, 4, 18, 5])/224 - 
 (28081*W[4, 4, 18, 6])/1344 - (1697*W[4, 4, 18, 7])/112 + 
 (685*W[4, 4, 18, 11])/56 + W[4, 4, 18, 12]/4 + (16*W[4, 4, 18, 14])/7 - 
 (15*W[4, 4, 18, 16])/56 + (131*W[4, 4, 18, 17])/224 + 
 (3*W[4, 4, 18, 18])/14 + (591*W[4, 4, 18, 19])/224 + 
 (2397*W[4, 4, 18, 20])/56 + W[4, 4, 18, 22]/4 - (1697*W[4, 4, 18, 23])/112 - 
 (605*W[4, 4, 18, 24])/112 + (1055*W[4, 4, 18, 25])/224 + 
 (197*W[4, 4, 19, 1])/112 - (3587*W[4, 4, 19, 2])/112 + 
 (1037*W[4, 4, 19, 3])/112 - (7*W[4, 4, 19, 4])/4 - (397*W[4, 4, 19, 5])/16 - 
 (1847*W[4, 4, 19, 6])/112 + (4139*W[4, 4, 19, 7])/224 + 
 (1607*W[4, 4, 19, 14])/28 - (43*W[4, 4, 19, 16])/56 + 
 (1055*W[4, 4, 19, 17])/224 + (1361*W[4, 4, 19, 18])/112 + 
 (391*W[4, 4, 19, 19])/56 + (2145*W[4, 4, 19, 20])/448 + 
 (1055*W[4, 4, 19, 21])/224 + W[4, 4, 19, 23]/4 - 
 (1055*W[4, 4, 19, 25])/224 + (25*W[4, 4, 20, 1])/8 - 
 (249*W[4, 4, 20, 2])/224 + (121*W[4, 4, 20, 3])/112 - 3*W[4, 4, 20, 4] - 
 (905*W[4, 4, 20, 5])/112 + (1697*W[4, 4, 20, 7])/112 - W[4, 4, 20, 12]/4 - 
 (73*W[4, 4, 20, 13])/14 + (16*W[4, 4, 20, 14])/7 - (41*W[4, 4, 20, 16])/21 + 
 (18819*W[4, 4, 20, 17])/896 + (307*W[4, 4, 20, 18])/56 + 
 (2927*W[4, 4, 20, 19])/448 + (1073*W[4, 4, 20, 20])/112 - 
 (1055*W[4, 4, 20, 21])/224 - (9755*W[4, 4, 20, 22])/672 - W[4, 4, 22, 2]/4 - 
 W[4, 4, 22, 5]/4 + (41*W[4, 4, 22, 16])/21 + W[4, 4, 22, 18]/4 - 
 (527*W[4, 4, 22, 20])/32 + (41*W[4, 4, 23, 16])/21 + W[4, 4, 23, 19]/4 + 
 (61*W[4, 4, 26, 26])/16 - (269*W[4, 4, 26, 28])/112 - 
 (37*W[4, 4, 26, 29])/112 + (13*W[4, 4, 27, 26])/4 - (18*W[4, 4, 27, 27])/7 + 
 (83*W[4, 4, 27, 28])/56 - (15*W[4, 4, 27, 29])/28 - 
 (15*W[4, 4, 27, 30])/56 - (79*W[4, 4, 28, 26])/112 - 
 (93*W[4, 4, 28, 27])/28 + (255*W[4, 4, 28, 28])/112 - 
 (9*W[4, 4, 28, 29])/16 - (43*W[4, 4, 28, 30])/56 - (61*W[4, 4, 29, 26])/16 + 
 (269*W[4, 4, 29, 28])/112 + (37*W[4, 4, 29, 29])/112 + 
 (43*W[4, 5, 1, 1])/56 - (279*W[4, 5, 1, 2])/56 - (331*W[4, 5, 1, 3])/224 + 
 (37*W[4, 5, 1, 4])/14 + (93*W[4, 5, 1, 5])/28 + (1537*W[4, 5, 1, 6])/224 - 
 (3*W[4, 5, 1, 11])/4 - (1607*W[4, 5, 1, 13])/32 + (209*W[4, 5, 1, 14])/112 + 
 (13127*W[4, 5, 1, 15])/224 - (79*W[4, 5, 1, 16])/112 + 
 (1235*W[4, 5, 1, 17])/224 + (9859*W[4, 5, 1, 18])/224 + 
 (145*W[4, 5, 1, 19])/56 - (1643*W[4, 5, 1, 20])/28 - 
 (11227*W[4, 5, 1, 23])/224 + (39*W[4, 5, 2, 1])/112 - 
 (1289*W[4, 5, 2, 3])/224 + (241*W[4, 5, 2, 4])/112 + 
 (471*W[4, 5, 2, 5])/56 - (3*W[4, 5, 2, 11])/4 + (3*W[4, 5, 2, 12])/4 + 
 (7393*W[4, 5, 2, 13])/224 + (389*W[4, 5, 2, 14])/14 + 
 (526*W[4, 5, 2, 15])/7 + W[4, 5, 2, 16]/4 + (4047*W[4, 5, 2, 17])/448 + 
 (127*W[4, 5, 2, 18])/28 - (27*W[4, 5, 2, 19])/2 + (611*W[4, 5, 2, 20])/112 + 
 (7969*W[4, 5, 2, 23])/112 - (23*W[4, 5, 3, 1])/16 - 
 (719*W[4, 5, 3, 2])/224 + (1341*W[4, 5, 3, 3])/224 - 
 (521*W[4, 5, 3, 4])/112 - (855*W[4, 5, 3, 5])/224 - (3*W[4, 5, 3, 10])/4 + 
 (3*W[4, 5, 3, 11])/4 + (7663*W[4, 5, 3, 12])/112 - (65*W[4, 5, 3, 13])/16 + 
 (17*W[4, 5, 3, 16])/14 - (14953*W[4, 5, 3, 17])/224 + 
 (6831*W[4, 5, 3, 18])/112 - (16715*W[4, 5, 3, 19])/112 + 
 (27*W[4, 5, 3, 20])/112 + (2069*W[4, 5, 3, 22])/14 - 
 (191*W[4, 5, 4, 1])/112 + (3727*W[4, 5, 4, 2])/112 - 
 (995*W[4, 5, 4, 3])/224 - W[4, 5, 4, 4]/4 - (569*W[4, 5, 4, 5])/224 + 
 (3*W[4, 5, 4, 11])/4 - (4251*W[4, 5, 4, 12])/224 + (73*W[4, 5, 4, 13])/14 - 
 (400*W[4, 5, 4, 14])/7 + W[4, 5, 4, 16]/56 - (1373*W[4, 5, 4, 17])/448 - 
 (1137*W[4, 5, 4, 18])/112 + (703*W[4, 5, 4, 19])/32 - 
 (781*W[4, 5, 4, 20])/112 - W[4, 5, 4, 22]/4 + (1697*W[4, 5, 4, 23])/112 - 
 (93*W[4, 5, 5, 1])/112 + W[4, 5, 5, 2]/2 + W[4, 5, 5, 3]/2 + 
 (325*W[4, 5, 5, 4])/224 + (1275*W[4, 5, 5, 5])/224 - (3*W[4, 5, 5, 10])/4 - 
 (3*W[4, 5, 5, 12])/4 - (75*W[4, 5, 5, 13])/56 + (801*W[4, 5, 5, 14])/112 - 
 (5*W[4, 5, 5, 16])/7 - (1993*W[4, 5, 5, 17])/224 + 
 (1303*W[4, 5, 5, 18])/112 - (967*W[4, 5, 5, 19])/224 - 
 (55*W[4, 5, 5, 20])/32 - (1997*W[4, 5, 5, 23])/112 - 
 (2543*W[4, 5, 7, 18])/112 + (2543*W[4, 5, 7, 20])/112 - 
 (3*W[4, 5, 10, 3])/4 - (1579*W[4, 5, 10, 5])/112 - 
 (2531*W[4, 5, 10, 6])/224 + (103*W[4, 5, 10, 10])/14 + 
 (723*W[4, 5, 10, 14])/224 + (2435*W[4, 5, 10, 16])/224 + 
 (185*W[4, 5, 10, 17])/16 - (13775*W[4, 5, 10, 18])/224 + 
 (615*W[4, 5, 10, 19])/224 - (22525*W[4, 5, 10, 20])/224 + 
 (139*W[4, 5, 11, 2])/112 + (131*W[4, 5, 11, 3])/2 - 
 (13127*W[4, 5, 11, 15])/224 - (139*W[4, 5, 11, 16])/112 - 
 (13135*W[4, 5, 11, 18])/224 + (13127*W[4, 5, 11, 23])/224 + 
 W[4, 5, 12, 4]/2 - W[4, 5, 12, 14]/4 + (7171*W[4, 5, 12, 17])/112 - 
 (2865*W[4, 5, 12, 18])/448 - W[4, 5, 12, 19]/2 + 
 (4639*W[4, 5, 12, 20])/448 - (10369*W[4, 5, 13, 1])/224 + 
 (7393*W[4, 5, 13, 2])/224 - (895*W[4, 5, 13, 3])/112 - 
 (1865*W[4, 5, 13, 4])/224 - 3*W[4, 5, 13, 5] + (1199*W[4, 5, 13, 17])/28 + 
 (3033*W[4, 5, 13, 18])/224 + (365*W[4, 5, 13, 19])/14 + 
 (93*W[4, 5, 13, 20])/56 - (411*W[4, 5, 14, 4])/14 + 
 (2531*W[4, 5, 14, 6])/224 - (113*W[4, 5, 14, 10])/14 - W[4, 5, 14, 12]/4 - 
 (526*W[4, 5, 14, 15])/7 + (209*W[4, 5, 14, 16])/112 + 
 (1305*W[4, 5, 14, 17])/112 + (745*W[4, 5, 14, 19])/112 - 
 (69*W[4, 5, 14, 20])/4 + (526*W[4, 5, 14, 22])/7 + (3*W[4, 5, 15, 1])/28 + 
 (6081*W[4, 5, 15, 2])/112 - (3*W[4, 5, 15, 3])/28 + (3*W[4, 5, 15, 5])/28 + 
 (301*W[4, 5, 15, 17])/4 - (3035*W[4, 5, 15, 18])/56 + 
 (2757*W[4, 5, 15, 19])/56 + (13103*W[4, 5, 15, 20])/224 - 
 (526*W[4, 5, 15, 22])/7 - (13127*W[4, 5, 15, 23])/224 - 
 (4*W[4, 5, 16, 1])/7 + W[4, 5, 16, 2]/4 - (27*W[4, 5, 16, 4])/112 - 
 (11*W[4, 5, 16, 5])/56 - (3*W[4, 5, 16, 10])/4 + (3*W[4, 5, 16, 11])/4 + 
 (15*W[4, 5, 16, 16])/56 + (23*W[4, 5, 16, 17])/28 + 
 (13*W[4, 5, 16, 18])/56 + (57*W[4, 5, 16, 19])/56 + 
 (16127*W[4, 5, 17, 2])/448 - (157*W[4, 5, 17, 4])/64 + 
 (9265*W[4, 5, 17, 6])/224 - (25*W[4, 5, 17, 10])/14 - 
 (123*W[4, 5, 17, 12])/28 + (1199*W[4, 5, 17, 13])/28 + 
 (1305*W[4, 5, 17, 14])/112 + (6093*W[4, 5, 17, 15])/112 + 
 (123*W[4, 5, 17, 16])/112 + (1549*W[4, 5, 17, 17])/224 - 
 (7535*W[4, 5, 17, 18])/224 - (35719*W[4, 5, 17, 20])/224 + 
 W[4, 5, 17, 22]/4 + (5965*W[4, 5, 17, 23])/112 + 
 (1579*W[4, 5, 17, 24])/112 + (11313*W[4, 5, 18, 1])/224 + 
 (773*W[4, 5, 18, 5])/224 - (1537*W[4, 5, 18, 6])/224 - 
 (399*W[4, 5, 18, 10])/8 + (1369*W[4, 5, 18, 11])/224 - 
 (2865*W[4, 5, 18, 12])/448 - (3035*W[4, 5, 18, 15])/56 - 
 (2377*W[4, 5, 18, 16])/224 - (97*W[4, 5, 18, 17])/4 + 
 (1165*W[4, 5, 18, 18])/56 - (7487*W[4, 5, 18, 20])/224 - 
 (1579*W[4, 5, 18, 24])/112 + (2757*W[4, 5, 18, 25])/56 + 
 (949*W[4, 5, 19, 1])/112 - (229*W[4, 5, 19, 2])/28 + 
 (103*W[4, 5, 19, 4])/56 - (411*W[4, 5, 19, 5])/224 - 
 (9265*W[4, 5, 19, 6])/224 + (615*W[4, 5, 19, 10])/224 + 
 (4251*W[4, 5, 19, 12])/224 + (365*W[4, 5, 19, 13])/14 - W[4, 5, 19, 14]/2 + 
 (2757*W[4, 5, 19, 15])/56 - (11*W[4, 5, 19, 16])/56 + 
 (9085*W[4, 5, 19, 17])/224 + (4945*W[4, 5, 19, 18])/112 - 
 (2081*W[4, 5, 19, 20])/32 - (615*W[4, 5, 19, 21])/224 - 
 (2069*W[4, 5, 19, 22])/14 + (8583*W[4, 5, 19, 23])/112 - 
 (2757*W[4, 5, 19, 25])/56 + (523*W[4, 5, 20, 2])/112 - 
 (22525*W[4, 5, 20, 10])/224 + (4639*W[4, 5, 20, 12])/448 - 
 (69*W[4, 5, 20, 14])/4 - (1112*W[4, 5, 20, 17])/7 - 
 (2279*W[4, 5, 20, 18])/224 - (1891*W[4, 5, 20, 19])/28 + 
 (503*W[4, 5, 20, 20])/56 + (615*W[4, 5, 20, 21])/224 - 
 (11227*W[4, 5, 23, 1])/224 + (7969*W[4, 5, 23, 2])/112 + 
 (1697*W[4, 5, 23, 4])/224 - (40*W[4, 5, 23, 5])/7 - 
 (15*W[4, 5, 23, 16])/28 + (6025*W[4, 5, 23, 17])/112 - 
 (1357*W[4, 5, 23, 18])/112 + (8583*W[4, 5, 23, 19])/112 + 
 (1697*W[4, 5, 23, 20])/224 - (43*W[4, 5, 26, 26])/112 + 
 (93*W[4, 5, 26, 27])/112 - (23*W[4, 5, 26, 28])/28 + 
 (23*W[4, 5, 26, 29])/112 + (45*W[4, 5, 26, 30])/112 + 
 (1241*W[4, 5, 27, 26])/224 + (123*W[4, 5, 27, 27])/112 - 
 (27*W[4, 5, 27, 28])/56 - (5*W[4, 5, 27, 29])/14 + 
 (57*W[4, 5, 27, 30])/112 - (13*W[4, 5, 28, 26])/8 + 
 (515*W[4, 5, 28, 27])/112 - (437*W[4, 5, 28, 28])/224 - 
 (197*W[4, 5, 28, 29])/224 - (17*W[4, 5, 28, 30])/14 + 
 (181*W[4, 5, 29, 26])/224 + (3*W[4, 5, 29, 27])/16 - 
 (251*W[4, 5, 29, 28])/224 - (23*W[4, 5, 29, 29])/224 + W[4, 5, 30, 26]/7 - 
 (15*W[4, 5, 30, 27])/56 + (15*W[4, 5, 30, 30])/56 + (9*W[4, 11, 1, 1])/14 + 
 W[4, 11, 1, 2]/28 - (2*W[4, 11, 1, 3])/7 + (2*W[4, 11, 1, 5])/7 - 
 (5*W[4, 11, 1, 6])/2 - W[4, 11, 1, 14]/2 - (5*W[4, 11, 1, 16])/28 + 
 (2*W[4, 11, 1, 17])/7 + (4315*W[4, 11, 1, 18])/224 - W[4, 11, 1, 19]/28 + 
 (9*W[4, 11, 2, 1])/28 - W[4, 11, 2, 2]/2 + (701*W[4, 11, 2, 3])/56 + 
 (4*W[4, 11, 2, 4])/7 + (171*W[4, 11, 2, 5])/112 + (3*W[4, 11, 2, 10])/2 - 
 W[4, 11, 2, 11]/4 - W[4, 11, 2, 14]/2 - (31*W[4, 11, 2, 17])/14 - 
 (13*W[4, 11, 2, 18])/28 + (2147*W[4, 11, 2, 19])/112 + 
 (1699*W[4, 11, 2, 20])/224 - W[4, 11, 2, 21] + (785*W[4, 11, 3, 2])/56 + 
 (5777*W[4, 11, 3, 3])/672 + (2119*W[4, 11, 3, 4])/672 + 
 (1481*W[4, 11, 3, 5])/224 - (5*W[4, 11, 3, 6])/2 - (3*W[4, 11, 3, 10])/2 - 
 (3*W[4, 11, 3, 12])/4 + (13127*W[4, 11, 3, 15])/224 - 
 (649*W[4, 11, 3, 16])/56 + (29*W[4, 11, 3, 17])/28 - W[4, 11, 3, 21] + 
 (12121*W[4, 11, 3, 22])/224 - (9*W[4, 11, 4, 1])/14 + (3*W[4, 11, 4, 2])/7 + 
 (97*W[4, 11, 4, 3])/96 - (2*W[4, 11, 4, 5])/7 + (5*W[4, 11, 4, 6])/2 + 
 W[4, 11, 4, 14]/2 - (2*W[4, 11, 4, 16])/7 - (2*W[4, 11, 4, 17])/7 - 
 (4409*W[4, 11, 4, 18])/336 + W[4, 11, 4, 19]/28 + (139*W[4, 11, 5, 2])/112 + 
 (131*W[4, 11, 5, 3])/2 - (13127*W[4, 11, 5, 15])/224 - 
 (139*W[4, 11, 5, 16])/112 - (13135*W[4, 11, 5, 18])/224 + 
 (13127*W[4, 11, 5, 23])/224 - (23*W[4, 11, 11, 2])/28 - 
 (365*W[4, 11, 11, 3])/336 + (23*W[4, 11, 11, 16])/28 + 
 (29*W[4, 11, 11, 18])/336 - (9*W[4, 11, 16, 1])/28 + W[4, 11, 16, 2]/2 - 
 (701*W[4, 11, 16, 3])/56 - (4*W[4, 11, 16, 4])/7 - 
 (171*W[4, 11, 16, 5])/112 - (3*W[4, 11, 16, 10])/2 + W[4, 11, 16, 11]/4 + 
 W[4, 11, 16, 14]/2 + (31*W[4, 11, 16, 17])/14 + (13*W[4, 11, 16, 18])/28 - 
 (2147*W[4, 11, 16, 19])/112 - (1699*W[4, 11, 16, 20])/224 + 
 W[4, 11, 16, 21] - (27*W[4, 11, 17, 2])/14 + (3*W[4, 11, 17, 12])/4 + 
 (27*W[4, 11, 17, 16])/14 + (115*W[4, 11, 17, 24])/224 + 
 (3835*W[4, 11, 18, 1])/224 - (39*W[4, 11, 18, 2])/28 + 
 (341*W[4, 11, 18, 3])/336 - (4505*W[4, 11, 18, 4])/336 + W[4, 11, 18, 5]/4 + 
 (5*W[4, 11, 18, 6])/2 - (655*W[4, 11, 18, 7])/56 + (3*W[4, 11, 18, 10])/2 - 
 W[4, 11, 18, 11] - (29*W[4, 11, 18, 16])/28 + (51*W[4, 11, 18, 17])/224 - 
 (1213*W[4, 11, 18, 18])/112 - (2215*W[4, 11, 18, 19])/224 - 
 (7995*W[4, 11, 18, 20])/112 + W[4, 11, 18, 21] - 
 (13127*W[4, 11, 18, 23])/224 - (115*W[4, 11, 18, 24])/224 - 
 (13127*W[4, 11, 18, 25])/224 - (3*W[4, 11, 19, 1])/28 + 
 (2139*W[4, 11, 19, 2])/112 + (12105*W[4, 11, 19, 3])/224 + 
 (3*W[4, 11, 19, 4])/28 - (2139*W[4, 11, 19, 16])/112 - 
 (7663*W[4, 11, 19, 18])/112 - (12121*W[4, 11, 19, 22])/224 + 
 (13127*W[4, 11, 19, 25])/224 + (1699*W[4, 11, 20, 2])/224 + 
 (655*W[4, 11, 20, 7])/56 - (1699*W[4, 11, 20, 16])/224 - 
 (9305*W[4, 11, 20, 18])/112 + (2*W[4, 11, 27, 26])/7 + W[4, 11, 27, 28]/14 - 
 (2*W[4, 11, 30, 26])/7 - W[4, 11, 30, 28]/14 - (9*W[4, 14, 1, 1])/28 + 
 (675*W[4, 14, 1, 3])/56 + W[4, 14, 1, 4]/14 - (115*W[4, 14, 1, 5])/56 - 
 W[4, 14, 1, 8]/2 + W[4, 14, 1, 11]/4 - (177*W[4, 14, 1, 17])/32 - 
 (355*W[4, 14, 1, 18])/28 + (681*W[4, 14, 1, 19])/28 + 
 (1443*W[4, 14, 1, 20])/224 - (4*W[4, 14, 2, 1])/7 + (13*W[4, 14, 2, 2])/14 - 
 (17*W[4, 14, 2, 4])/7 + (851*W[4, 14, 2, 5])/224 + 
 (4419*W[4, 14, 2, 7])/224 + W[4, 14, 2, 11]/4 - (4475*W[4, 14, 2, 12])/224 + 
 (9*W[4, 14, 2, 16])/28 + (4*W[4, 14, 2, 17])/7 - (3*W[4, 14, 2, 18])/14 - 
 (683*W[4, 14, 2, 19])/224 - (81*W[4, 14, 2, 20])/14 + 
 (97*W[4, 14, 3, 1])/8 + W[4, 14, 3, 2]/14 - (1055*W[4, 14, 3, 3])/112 - 
 W[4, 14, 3, 4]/14 - (8749*W[4, 14, 3, 5])/112 + (526*W[4, 14, 3, 15])/7 - 
 (97*W[4, 14, 3, 16])/8 + (8721*W[4, 14, 3, 19])/112 + 
 (419*W[4, 14, 3, 20])/112 - (526*W[4, 14, 3, 22])/7 + W[4, 14, 4, 1]/4 - 
 (27*W[4, 14, 4, 2])/14 + (10*W[4, 14, 4, 4])/7 - (851*W[4, 14, 4, 5])/224 - 
 (4475*W[4, 14, 4, 7])/224 - W[4, 14, 4, 11]/4 + (4531*W[4, 14, 4, 12])/224 + 
 W[4, 14, 4, 16]/2 - (20*W[4, 14, 4, 17])/7 + (19*W[4, 14, 4, 18])/14 + 
 (795*W[4, 14, 4, 19])/224 - (69*W[4, 14, 4, 20])/14 - 
 (21*W[4, 14, 5, 1])/8 - (439*W[4, 14, 5, 2])/28 - (325*W[4, 14, 5, 3])/112 - 
 (2663*W[4, 14, 5, 4])/112 - (89*W[4, 14, 5, 5])/16 + 
 (4475*W[4, 14, 5, 7])/224 + W[4, 14, 5, 8]/2 - (113*W[4, 14, 5, 10])/14 + 
 (4475*W[4, 14, 5, 12])/224 - (1107*W[4, 14, 5, 13])/56 - W[4, 14, 5, 14] - 
 (526*W[4, 14, 5, 15])/7 + (165*W[4, 14, 5, 16])/112 + 
 (6421*W[4, 14, 5, 17])/224 + (3123*W[4, 14, 5, 18])/112 + 
 (23*W[4, 14, 5, 19])/56 - (4055*W[4, 14, 5, 20])/112 - 
 (14935*W[4, 14, 5, 23])/224 + (9*W[4, 14, 14, 1])/28 - W[4, 14, 14, 2] + 
 W[4, 14, 14, 4] - (9*W[4, 14, 14, 16])/28 + (166*W[4, 14, 14, 20])/7 + 
 (9*W[4, 14, 16, 1])/28 + W[4, 14, 16, 2]/2 - (675*W[4, 14, 16, 3])/56 - 
 W[4, 14, 16, 4]/14 + (101*W[4, 14, 16, 5])/112 + W[4, 14, 16, 8]/2 - 
 W[4, 14, 16, 11]/4 + (4*W[4, 14, 16, 17])/7 - (2491*W[4, 14, 16, 19])/112 - 
 (1443*W[4, 14, 16, 20])/224 - (1111*W[4, 14, 17, 1])/224 - 
 (16*W[4, 14, 17, 4])/7 + (4741*W[4, 14, 17, 5])/224 - 
 (2531*W[4, 14, 17, 6])/224 + (113*W[4, 14, 17, 10])/14 + 
 (419*W[4, 14, 17, 18])/112 + (1401*W[4, 14, 17, 19])/224 - 
 (355*W[4, 14, 18, 1])/28 - (3*W[4, 14, 18, 2])/14 + 
 (19*W[4, 14, 18, 4])/14 - (8689*W[4, 14, 18, 5])/224 + 
 (419*W[4, 14, 18, 17])/112 + (755*W[4, 14, 18, 18])/224 + 
 (11793*W[4, 14, 18, 19])/224 + (14935*W[4, 14, 18, 23])/224 - 
 (30761*W[4, 14, 18, 25])/448 + (95*W[4, 14, 19, 1])/4 + 
 (467*W[4, 14, 19, 2])/28 + (297*W[4, 14, 19, 3])/112 + 
 (2607*W[4, 14, 19, 4])/112 - (5*W[4, 14, 19, 5])/56 + 
 (2531*W[4, 14, 19, 6])/224 - (4419*W[4, 14, 19, 7])/224 - 
 W[4, 14, 19, 8]/2 - (4531*W[4, 14, 19, 12])/224 + W[4, 14, 19, 14] - 
 (2427*W[4, 14, 19, 16])/112 - (501*W[4, 14, 19, 17])/112 - 
 (1025*W[4, 14, 19, 18])/64 + (587*W[4, 14, 19, 19])/112 - 
 (7725*W[4, 14, 19, 20])/448 + (6519*W[4, 14, 19, 21])/448 + 
 (526*W[4, 14, 19, 22])/7 + (30761*W[4, 14, 19, 25])/448 + 
 (1443*W[4, 14, 20, 1])/224 - (81*W[4, 14, 20, 2])/14 + 
 (419*W[4, 14, 20, 3])/112 - (69*W[4, 14, 20, 4])/14 - 
 (6269*W[4, 14, 20, 5])/112 + (1107*W[4, 14, 20, 13])/56 + 
 (166*W[4, 14, 20, 14])/7 - (1443*W[4, 14, 20, 16])/224 - 
 (603*W[4, 14, 20, 19])/224 - (2565*W[4, 14, 20, 20])/224 - 
 (6519*W[4, 14, 20, 21])/448 + (4*W[4, 14, 28, 26])/7 + W[4, 14, 28, 28]/14 - 
 (4*W[4, 14, 30, 26])/7 - W[4, 14, 30, 28]/14 - W[4, 17, 1, 1]/4 - 
 (351*W[4, 17, 1, 2])/112 - (145*W[4, 17, 1, 3])/56 - 
 (115*W[4, 17, 1, 4])/112 - (215*W[4, 17, 1, 5])/224 - 
 (1761*W[4, 17, 1, 6])/32 - (3*W[4, 17, 1, 9])/4 - 
 (1111*W[4, 17, 1, 14])/224 - (95*W[4, 17, 1, 16])/112 - 
 (639*W[4, 17, 1, 17])/224 - (7977*W[4, 17, 1, 18])/448 + 
 (27533*W[4, 17, 1, 19])/224 - (327*W[4, 17, 1, 20])/112 - 
 (5465*W[4, 17, 1, 24])/224 - (55*W[4, 17, 2, 1])/16 - 
 (29*W[4, 17, 2, 2])/56 + (6709*W[4, 17, 2, 3])/224 - (5*W[4, 17, 2, 4])/7 + 
 (37199*W[4, 17, 2, 5])/448 + (6499*W[4, 17, 2, 6])/224 + 
 (887*W[4, 17, 2, 7])/224 + (3*W[4, 17, 2, 9])/4 + (3*W[4, 17, 2, 10])/4 - 
 (19977*W[4, 17, 2, 12])/224 + (16*W[4, 17, 2, 14])/7 - 
 (121*W[4, 17, 2, 16])/112 - (491*W[4, 17, 2, 17])/112 - 
 (715*W[4, 17, 2, 18])/224 - (7715*W[4, 17, 2, 19])/224 + 
 (2781*W[4, 17, 2, 20])/112 + W[4, 17, 2, 22]/4 - (5*W[4, 17, 3, 1])/16 + 
 (6969*W[4, 17, 3, 2])/224 - (199*W[4, 17, 3, 3])/56 + 
 (19*W[4, 17, 3, 4])/7 + (1501*W[4, 17, 3, 5])/28 - 
 (6093*W[4, 17, 3, 15])/112 - (5*W[4, 17, 3, 17])/28 - 
 (1041*W[4, 17, 3, 18])/32 + (59*W[4, 17, 3, 19])/28 - 
 (59*W[4, 17, 3, 20])/28 + W[4, 17, 3, 24]/8 - (65*W[4, 17, 4, 1])/28 + 
 (321*W[4, 17, 4, 2])/112 - (855*W[4, 17, 4, 3])/56 - 
 (195*W[4, 17, 4, 4])/112 - (4869*W[4, 17, 4, 5])/448 + 
 (1847*W[4, 17, 4, 6])/112 - W[4, 17, 4, 13]/4 - (32*W[4, 17, 4, 14])/7 - 
 (249*W[4, 17, 4, 17])/28 - (309*W[4, 17, 4, 18])/224 + 
 (2067*W[4, 17, 4, 19])/224 + (10231*W[4, 17, 4, 20])/896 + 
 (41*W[4, 17, 4, 23])/21 + (605*W[4, 17, 4, 24])/112 + W[4, 17, 5, 1]/16 + 
 (16043*W[4, 17, 5, 2])/448 - (5*W[4, 17, 5, 3])/8 - 
 (285*W[4, 17, 5, 4])/64 - (4477*W[4, 17, 5, 5])/224 + 
 (481*W[4, 17, 5, 6])/16 + (135*W[4, 17, 5, 10])/28 - 
 (51*W[4, 17, 5, 12])/14 + (1199*W[4, 17, 5, 13])/28 + 
 (3333*W[4, 17, 5, 14])/224 + (6093*W[4, 17, 5, 15])/112 + 
 (2797*W[4, 17, 5, 16])/224 + (3245*W[4, 17, 5, 17])/224 - 
 (20757*W[4, 17, 5, 18])/224 + (989*W[4, 17, 5, 19])/224 - 
 (29009*W[4, 17, 5, 20])/112 + W[4, 17, 5, 22]/4 + 
 (5965*W[4, 17, 5, 23])/112 + (1579*W[4, 17, 5, 24])/112 - 
 (12269*W[4, 17, 6, 1])/224 + (6499*W[4, 17, 6, 2])/224 + 
 (2223*W[4, 17, 6, 3])/112 - (47*W[4, 17, 6, 4])/14 + 
 (481*W[4, 17, 6, 5])/16 - (1887*W[4, 17, 6, 17])/112 - 
 (29*W[4, 17, 6, 18])/112 + (5*W[4, 17, 6, 19])/14 + 
 (1951*W[4, 17, 6, 20])/56 + (3*W[4, 17, 10, 3])/4 + 
 (1579*W[4, 17, 10, 5])/112 + (2531*W[4, 17, 10, 6])/224 - 
 (103*W[4, 17, 10, 10])/14 - (723*W[4, 17, 10, 14])/224 - 
 (2435*W[4, 17, 10, 16])/224 - (185*W[4, 17, 10, 17])/16 + 
 (13775*W[4, 17, 10, 18])/224 - (615*W[4, 17, 10, 19])/224 + 
 (22525*W[4, 17, 10, 20])/224 - (27*W[4, 17, 11, 2])/14 + 
 (3*W[4, 17, 11, 12])/4 + (27*W[4, 17, 11, 16])/14 + 
 (115*W[4, 17, 11, 24])/224 - (10417*W[4, 17, 12, 2])/224 - 
 (1297*W[4, 17, 12, 5])/28 - (15*W[4, 17, 12, 18])/4 - 
 (1111*W[4, 17, 14, 1])/224 - (16*W[4, 17, 14, 4])/7 + 
 (4741*W[4, 17, 14, 5])/224 - (2531*W[4, 17, 14, 6])/224 + 
 (113*W[4, 17, 14, 10])/14 + (419*W[4, 17, 14, 18])/112 + 
 (1401*W[4, 17, 14, 19])/224 - W[4, 17, 17, 2]/4 + W[4, 17, 17, 3]/16 - 
 (61*W[4, 17, 17, 4])/32 + (187*W[4, 17, 17, 5])/224 - 
 (1847*W[4, 17, 17, 6])/112 - (12833*W[4, 17, 17, 9])/1344 - 
 (16*W[4, 17, 17, 10])/7 + (569*W[4, 17, 17, 17])/112 + 
 (363*W[4, 17, 17, 18])/56 - (245*W[4, 17, 17, 19])/16 - 
 (6285*W[4, 17, 17, 20])/224 + (16*W[4, 17, 17, 24])/7 - 
 (1219*W[4, 17, 18, 1])/64 - (617*W[4, 17, 18, 2])/224 - 
 (7195*W[4, 17, 18, 3])/224 - (237*W[4, 17, 18, 4])/224 - 
 (7657*W[4, 17, 18, 5])/224 - (447*W[4, 17, 18, 7])/56 + 
 (405*W[4, 17, 18, 10])/8 - (15*W[4, 17, 18, 12])/4 + W[4, 17, 18, 13]/4 + 
 (419*W[4, 17, 18, 14])/112 + (2245*W[4, 17, 18, 16])/224 + 
 (173*W[4, 17, 18, 17])/16 - (4339*W[4, 17, 18, 18])/224 - 
 (647*W[4, 17, 18, 19])/64 - (5445*W[4, 17, 18, 20])/112 - 
 W[4, 17, 18, 22]/4 - (5965*W[4, 17, 18, 23])/112 + (83*W[4, 17, 18, 24])/7 + 
 (2865*W[4, 17, 18, 25])/448 + (10165*W[4, 17, 19, 1])/112 - 
 (1525*W[4, 17, 19, 2])/56 + (115*W[4, 17, 19, 4])/28 - 
 (887*W[4, 17, 19, 7])/224 - (615*W[4, 17, 19, 10])/224 + 
 (2809*W[4, 17, 19, 14])/224 - (1731*W[4, 17, 19, 17])/224 - 
 (127*W[4, 17, 19, 18])/14 + (13*W[4, 17, 19, 19])/4 + 
 (13053*W[4, 17, 19, 20])/112 + (22525*W[4, 17, 19, 21])/224 + 
 (1055*W[4, 17, 19, 24])/224 - (2865*W[4, 17, 19, 25])/448 - 
 (199*W[4, 17, 20, 1])/32 + (148*W[4, 17, 20, 2])/7 + 
 (17161*W[4, 17, 20, 4])/2688 - (48159*W[4, 17, 20, 5])/224 + 
 (1951*W[4, 17, 20, 6])/56 + (447*W[4, 17, 20, 7])/56 + 
 (12833*W[4, 17, 20, 9])/1344 + (22525*W[4, 17, 20, 10])/224 - 
 (1199*W[4, 17, 20, 13])/28 + (41*W[4, 17, 20, 16])/21 - 
 (5879*W[4, 17, 20, 17])/192 - (2845*W[4, 17, 20, 18])/56 + 
 (48159*W[4, 17, 20, 19])/224 + (340*W[4, 17, 20, 20])/21 - 
 (22525*W[4, 17, 20, 21])/224 + (9755*W[4, 17, 20, 22])/672 - 
 (41*W[4, 17, 20, 23])/21 - W[4, 17, 20, 24]/8 + W[4, 17, 22, 2]/4 + 
 W[4, 17, 22, 5]/4 - (41*W[4, 17, 22, 16])/21 - W[4, 17, 22, 18]/4 + 
 (527*W[4, 17, 22, 20])/32 + (1319*W[4, 17, 24, 1])/224 + W[4, 17, 24, 3]/8 + 
 (605*W[4, 17, 24, 4])/112 + (5765*W[4, 17, 24, 5])/224 + 
 (283*W[4, 17, 24, 11])/224 - (3*W[4, 17, 24, 12])/4 - 
 (2607*W[4, 17, 24, 16])/224 - (719*W[4, 17, 24, 17])/112 + 
 (329*W[4, 17, 24, 18])/16 - (5729*W[4, 17, 24, 19])/224 - 
 W[4, 17, 24, 20]/8 - (166*W[4, 17, 24, 24])/7 - (569*W[4, 17, 26, 26])/112 - 
 (569*W[4, 17, 26, 27])/112 - (129*W[4, 17, 26, 28])/56 - 
 (79*W[4, 17, 27, 26])/112 - (261*W[4, 17, 27, 27])/32 - 
 (73*W[4, 17, 27, 28])/56 - (5*W[4, 17, 27, 29])/7 - 
 (95*W[4, 17, 27, 30])/112 + (1103*W[4, 17, 28, 26])/224 + 
 (227*W[4, 17, 28, 27])/56 - (269*W[4, 17, 28, 28])/224 - 
 (225*W[4, 17, 28, 29])/224 + (1565*W[4, 17, 29, 26])/224 + 
 (569*W[4, 17, 29, 27])/112 + (247*W[4, 17, 29, 28])/224 - 
 (37*W[4, 17, 29, 29])/224 + (647*W[4, 18, 1, 1])/224 + 
 (1501*W[4, 18, 1, 2])/112 - (785*W[4, 18, 1, 3])/224 + 
 (383*W[4, 18, 1, 4])/112 + (69*W[4, 18, 1, 5])/56 + 
 (447*W[4, 18, 1, 7])/112 - (517*W[4, 18, 1, 11])/112 + 
 (5*W[4, 18, 1, 13])/4 - (355*W[4, 18, 1, 14])/28 + 
 (51*W[4, 18, 1, 16])/112 - (23227*W[4, 18, 1, 17])/448 + 
 (249*W[4, 18, 1, 18])/56 - (3625*W[4, 18, 1, 19])/56 + 
 (241*W[4, 18, 1, 20])/112 + (11227*W[4, 18, 1, 23])/224 + 
 (5465*W[4, 18, 1, 24])/224 + (13183*W[4, 18, 1, 25])/224 + 
 (26*W[4, 18, 2, 1])/7 - (29*W[4, 18, 2, 2])/56 - (3443*W[4, 18, 2, 3])/224 + 
 (1761*W[4, 18, 2, 4])/224 + (28305*W[4, 18, 2, 5])/448 + 
 (755*W[4, 18, 2, 7])/448 - (3*W[4, 18, 2, 10])/4 + 
 (729*W[4, 18, 2, 11])/56 + (3201*W[4, 18, 2, 12])/448 - 
 (8*W[4, 18, 2, 14])/7 - (15*W[4, 18, 2, 16])/56 + 
 (725*W[4, 18, 2, 17])/224 + (1031*W[4, 18, 2, 18])/224 - 
 (85245*W[4, 18, 2, 19])/896 + (1007*W[4, 18, 2, 20])/112 - 
 (7969*W[4, 18, 2, 23])/112 + (7611*W[4, 18, 2, 25])/224 - 
 (53*W[4, 18, 3, 1])/28 - (1255*W[4, 18, 3, 2])/112 + 
 (55*W[4, 18, 3, 3])/56 - (32537*W[4, 18, 3, 4])/2688 - 
 (6075*W[4, 18, 3, 5])/112 + (31063*W[4, 18, 3, 6])/1344 - 
 (867*W[4, 18, 3, 7])/112 + (3*W[4, 18, 3, 10])/4 + (5*W[4, 18, 3, 11])/4 + 
 (15*W[4, 18, 3, 12])/4 + (3035*W[4, 18, 3, 15])/56 - W[4, 18, 3, 16]/14 - 
 (4549*W[4, 18, 3, 17])/112 + (517*W[4, 18, 3, 18])/224 + 
 (11085*W[4, 18, 3, 19])/224 + (79*W[4, 18, 3, 20])/112 - 
 (11227*W[4, 18, 3, 22])/224 - W[4, 18, 3, 24]/8 - 
 (3035*W[4, 18, 3, 25])/56 - (1959*W[4, 18, 4, 1])/224 - 
 (533*W[4, 18, 4, 2])/224 + (2831*W[4, 18, 4, 3])/896 - 
 (167*W[4, 18, 4, 4])/112 + (243*W[4, 18, 4, 5])/28 - 
 (28081*W[4, 18, 4, 6])/1344 - (1697*W[4, 18, 4, 7])/112 + 
 (643*W[4, 18, 4, 11])/56 + W[4, 18, 4, 12] + (16*W[4, 18, 4, 14])/7 - 
 W[4, 18, 4, 16]/56 + (249*W[4, 18, 4, 17])/224 + 
 (1289*W[4, 18, 4, 18])/224 + (321*W[4, 18, 4, 19])/56 + 
 (1187*W[4, 18, 4, 20])/56 + W[4, 18, 4, 22]/4 - (1697*W[4, 18, 4, 23])/112 - 
 (605*W[4, 18, 4, 24])/112 + (1055*W[4, 18, 4, 25])/224 - W[4, 18, 5, 1]/4 + 
 (4009*W[4, 18, 5, 2])/56 - W[4, 18, 5, 3]/8 + (2091*W[4, 18, 5, 4])/224 + 
 (24*W[4, 18, 5, 5])/7 - (1537*W[4, 18, 5, 6])/224 - 
 (399*W[4, 18, 5, 10])/8 + (1537*W[4, 18, 5, 11])/224 - 
 (3201*W[4, 18, 5, 12])/448 - (3035*W[4, 18, 5, 15])/56 - 
 (2553*W[4, 18, 5, 16])/224 + (481*W[4, 18, 5, 17])/14 + 
 (1445*W[4, 18, 5, 18])/224 + (4255*W[4, 18, 5, 19])/56 - 
 (188*W[4, 18, 5, 20])/7 - (1579*W[4, 18, 5, 24])/112 + 
 (2757*W[4, 18, 5, 25])/56 + (71*W[4, 18, 6, 3])/32 - 
 (1537*W[4, 18, 6, 5])/224 + (447*W[4, 18, 7, 1])/112 - 
 (8685*W[4, 18, 7, 2])/224 - (867*W[4, 18, 7, 3])/112 - 
 (2073*W[4, 18, 7, 4])/112 + (47*W[4, 18, 7, 5])/14 - 
 (447*W[4, 18, 7, 17])/56 + (1413*W[4, 18, 7, 18])/224 - 
 (3069*W[4, 18, 7, 19])/56 + (159*W[4, 18, 7, 20])/32 + 
 (3835*W[4, 18, 11, 1])/224 + (101*W[4, 18, 11, 2])/8 + 
 (2153*W[4, 18, 11, 3])/224 - (2297*W[4, 18, 11, 4])/224 + 
 (1537*W[4, 18, 11, 5])/224 - W[4, 18, 11, 11] - (3*W[4, 18, 11, 12])/4 - 
 (5*W[4, 18, 11, 16])/14 + (283*W[4, 18, 11, 17])/224 - 
 (1213*W[4, 18, 11, 18])/112 - (2215*W[4, 18, 11, 19])/224 - 
 W[4, 18, 11, 20]/2 + (12121*W[4, 18, 11, 22])/224 - 
 (115*W[4, 18, 11, 24])/224 - (13127*W[4, 18, 11, 25])/224 - 
 (257*W[4, 18, 13, 1])/224 + (537*W[4, 18, 13, 3])/224 - 
 (2543*W[4, 18, 13, 5])/112 + W[4, 18, 13, 17]/4 + 
 (2543*W[4, 18, 13, 20])/112 - (355*W[4, 18, 14, 1])/28 - 
 (3*W[4, 18, 14, 2])/14 + (19*W[4, 18, 14, 4])/14 - 
 (8689*W[4, 18, 14, 5])/224 + (419*W[4, 18, 14, 17])/112 + 
 (755*W[4, 18, 14, 18])/224 + (11793*W[4, 18, 14, 19])/224 + 
 (14935*W[4, 18, 14, 23])/224 - (30761*W[4, 18, 14, 25])/448 + 
 (4*W[4, 18, 16, 1])/7 - W[4, 18, 16, 2]/4 + (27*W[4, 18, 16, 4])/112 + 
 (11*W[4, 18, 16, 5])/56 + (3*W[4, 18, 16, 10])/4 - (3*W[4, 18, 16, 11])/4 - 
 (15*W[4, 18, 16, 16])/56 - (23*W[4, 18, 16, 17])/28 - 
 (13*W[4, 18, 16, 18])/56 - (57*W[4, 18, 16, 19])/56 - 
 (5867*W[4, 18, 17, 1])/448 - (659*W[4, 18, 17, 2])/224 - 
 (7139*W[4, 18, 17, 3])/224 + (75*W[4, 18, 17, 4])/32 - 
 (3211*W[4, 18, 17, 5])/224 - (447*W[4, 18, 17, 7])/56 + 
 (399*W[4, 18, 17, 10])/8 + (283*W[4, 18, 17, 11])/224 - 
 (15*W[4, 18, 17, 12])/4 + W[4, 18, 17, 13]/4 + (419*W[4, 18, 17, 14])/112 - 
 (123*W[4, 18, 17, 16])/112 + (45*W[4, 18, 17, 17])/112 + 
 (205*W[4, 18, 17, 18])/56 - (2177*W[4, 18, 17, 19])/64 - 
 (2673*W[4, 18, 17, 20])/56 - W[4, 18, 17, 22]/4 - 
 (5965*W[4, 18, 17, 23])/112 - (83*W[4, 18, 17, 24])/7 + 
 (2865*W[4, 18, 17, 25])/448 - (243*W[4, 18, 18, 1])/56 + 
 W[4, 18, 18, 2]/16 - (271*W[4, 18, 18, 3])/224 + (543*W[4, 18, 18, 4])/56 - 
 (45*W[4, 18, 18, 5])/112 + (1263*W[4, 18, 18, 7])/112 - 
 (3*W[4, 18, 18, 10])/4 - (79*W[4, 18, 18, 11])/32 + 
 (755*W[4, 18, 18, 14])/224 + (3*W[4, 18, 18, 16])/14 - 
 (2951*W[4, 18, 18, 17])/224 + (717*W[4, 18, 18, 18])/224 + 
 (583*W[4, 18, 18, 19])/224 - (2497*W[4, 18, 18, 20])/112 + 
 (1997*W[4, 18, 18, 23])/112 - (16*W[4, 18, 18, 24])/7 - 
 (3705*W[4, 18, 19, 1])/112 - (5969*W[4, 18, 19, 2])/128 + 
 (27*W[4, 18, 19, 4])/224 + (25387*W[4, 18, 19, 5])/224 - 
 (42677*W[4, 18, 19, 7])/448 - (2215*W[4, 18, 19, 11])/224 - 
 W[4, 18, 19, 12] + (97*W[4, 18, 19, 14])/7 - (53*W[4, 18, 19, 16])/56 - 
 (12561*W[4, 18, 19, 17])/448 - (495*W[4, 18, 19, 18])/112 + 
 (1189*W[4, 18, 19, 19])/224 + (883*W[4, 18, 19, 20])/448 - 
 (1677*W[4, 18, 19, 21])/448 + (11227*W[4, 18, 19, 22])/224 - 
 (8583*W[4, 18, 19, 23])/112 - (1055*W[4, 18, 19, 24])/224 - 
 (8*W[4, 18, 19, 25])/7 + (495*W[4, 18, 20, 1])/112 - 
 (1013*W[4, 18, 20, 2])/56 + (2773*W[4, 18, 20, 4])/224 - 
 (40*W[4, 18, 20, 5])/7 - W[4, 18, 20, 11]/2 - (5207*W[4, 18, 20, 17])/112 - 
 (3253*W[4, 18, 20, 18])/224 - (239*W[4, 18, 20, 19])/224 - 
 (563*W[4, 18, 20, 20])/56 + (1677*W[4, 18, 20, 21])/448 + 
 W[4, 18, 20, 24]/8 + (22471*W[4, 18, 20, 25])/448 + 
 (11227*W[4, 18, 23, 1])/224 - (7969*W[4, 18, 23, 2])/112 - 
 (1697*W[4, 18, 23, 4])/224 + (40*W[4, 18, 23, 5])/7 + 
 (15*W[4, 18, 23, 16])/28 - (6025*W[4, 18, 23, 17])/112 + 
 (1357*W[4, 18, 23, 18])/112 - (8583*W[4, 18, 23, 19])/112 - 
 (1697*W[4, 18, 23, 20])/224 - (1319*W[4, 18, 24, 1])/224 - 
 W[4, 18, 24, 3]/8 - (605*W[4, 18, 24, 4])/112 - (5765*W[4, 18, 24, 5])/224 - 
 (283*W[4, 18, 24, 11])/224 + (3*W[4, 18, 24, 12])/4 + 
 (2607*W[4, 18, 24, 16])/224 + (719*W[4, 18, 24, 17])/112 - 
 (329*W[4, 18, 24, 18])/16 + (5729*W[4, 18, 24, 19])/224 + 
 W[4, 18, 24, 20]/8 + (166*W[4, 18, 24, 24])/7 + (6165*W[4, 18, 25, 1])/224 + 
 (12891*W[4, 18, 25, 2])/224 - (3035*W[4, 18, 25, 3])/56 + 
 (1055*W[4, 18, 25, 4])/224 + (2757*W[4, 18, 25, 5])/56 - 
 (503*W[4, 18, 25, 11])/112 - (891*W[4, 18, 25, 14])/448 + 
 (16901*W[4, 18, 25, 17])/448 - (9*W[4, 18, 25, 18])/28 - 
 (23*W[4, 18, 25, 19])/28 + (11911*W[4, 18, 25, 20])/448 - 
 (12121*W[4, 18, 25, 22])/224 - (14935*W[4, 18, 25, 23])/224 + 
 (71*W[4, 18, 26, 26])/112 - (51*W[4, 18, 26, 27])/56 + 
 (55*W[4, 18, 26, 28])/112 - (11*W[4, 18, 26, 29])/28 - 
 (45*W[4, 18, 26, 30])/112 - (527*W[4, 18, 27, 26])/224 - 
 (605*W[4, 18, 27, 27])/224 + (7*W[4, 18, 27, 28])/8 - 
 (163*W[4, 18, 27, 29])/56 - W[4, 18, 27, 30]/28 + 
 (207*W[4, 18, 28, 26])/32 + (263*W[4, 18, 28, 27])/32 - W[4, 18, 28, 28]/2 + 
 (107*W[4, 18, 28, 29])/112 + W[4, 18, 28, 30]/14 + 
 (95*W[4, 18, 29, 26])/112 - (3*W[4, 18, 29, 27])/28 + W[4, 18, 29, 28]/4 + 
 W[4, 18, 29, 29]/8 - W[4, 18, 30, 26]/7 + (15*W[4, 18, 30, 27])/56 - 
 (15*W[4, 18, 30, 30])/56 - (25*W[4, 19, 1, 1])/56 - 
 (223*W[4, 19, 1, 2])/14 - (6087*W[4, 19, 1, 3])/112 - 
 (23*W[4, 19, 1, 4])/14 + (923*W[4, 19, 1, 5])/56 + 
 (1761*W[4, 19, 1, 6])/32 + W[4, 19, 1, 8]/4 + W[4, 19, 1, 11]/2 - 
 (19*W[4, 19, 1, 14])/16 + (2341*W[4, 19, 1, 16])/112 + 
 (1079*W[4, 19, 1, 17])/16 - (12*W[4, 19, 1, 18])/7 - 
 (197*W[4, 19, 1, 19])/56 - (89*W[4, 19, 1, 20])/224 + 
 (12121*W[4, 19, 1, 22])/224 - (13183*W[4, 19, 1, 25])/224 - 
 (2381*W[4, 19, 2, 1])/112 - (3*W[4, 19, 2, 2])/4 - 
 (2699*W[4, 19, 2, 3])/224 - (129*W[4, 19, 2, 4])/112 + 
 (105*W[4, 19, 2, 5])/8 - (6499*W[4, 19, 2, 6])/224 - (5*W[4, 19, 2, 7])/4 + 
 W[4, 19, 2, 11]/2 + W[4, 19, 2, 12]/2 - (389*W[4, 19, 2, 14])/14 + 
 (1157*W[4, 19, 2, 16])/56 + (265*W[4, 19, 2, 17])/224 + 
 (3563*W[4, 19, 2, 18])/128 - (225*W[4, 19, 2, 19])/28 - 
 (27095*W[4, 19, 2, 20])/896 - (9165*W[4, 19, 2, 21])/224 - 
 (526*W[4, 19, 2, 22])/7 - (7611*W[4, 19, 2, 25])/224 - 
 (12247*W[4, 19, 3, 1])/224 - (1711*W[4, 19, 3, 2])/224 - 
 (501*W[4, 19, 3, 3])/224 - (137*W[4, 19, 3, 4])/112 + 
 (324*W[4, 19, 3, 5])/7 - W[4, 19, 3, 8]/4 + W[4, 19, 3, 11]/2 - 
 W[4, 19, 3, 14]/4 - (2757*W[4, 19, 3, 15])/56 - (1419*W[4, 19, 3, 16])/112 + 
 (2069*W[4, 19, 3, 17])/112 - W[4, 19, 3, 18]/32 - 
 (1301*W[4, 19, 3, 19])/224 + (1591*W[4, 19, 3, 20])/224 + 
 (25321*W[4, 19, 3, 21])/448 + (3035*W[4, 19, 3, 25])/56 + 
 (295*W[4, 19, 4, 1])/112 - (3691*W[4, 19, 4, 2])/112 + 
 (3357*W[4, 19, 4, 3])/224 - (3*W[4, 19, 4, 4])/2 - 
 (4825*W[4, 19, 4, 5])/224 - (1847*W[4, 19, 4, 6])/112 + 
 (4307*W[4, 19, 4, 7])/224 - W[4, 19, 4, 11]/2 + (807*W[4, 19, 4, 14])/14 - 
 (37*W[4, 19, 4, 16])/56 + (307*W[4, 19, 4, 17])/224 + 
 (199*W[4, 19, 4, 18])/32 + (401*W[4, 19, 4, 19])/224 + 
 (23*W[4, 19, 4, 20])/64 + (1055*W[4, 19, 4, 21])/224 + W[4, 19, 4, 23]/4 - 
 (1055*W[4, 19, 4, 25])/224 + (1265*W[4, 19, 5, 1])/112 + 8*W[4, 19, 5, 2] + 
 (401*W[4, 19, 5, 3])/112 - (75*W[4, 19, 5, 4])/56 + (3*W[4, 19, 5, 5])/8 - 
 (481*W[4, 19, 5, 6])/16 - (4307*W[4, 19, 5, 7])/224 - W[4, 19, 5, 8]/4 + 
 (615*W[4, 19, 5, 10])/224 - W[4, 19, 5, 12]/2 + (2567*W[4, 19, 5, 13])/56 + 
 W[4, 19, 5, 14]/4 + (2757*W[4, 19, 5, 15])/56 + (11*W[4, 19, 5, 16])/56 + 
 (2637*W[4, 19, 5, 17])/112 + (977*W[4, 19, 5, 18])/56 + 
 (607*W[4, 19, 5, 19])/224 - (10321*W[4, 19, 5, 20])/224 - 
 (615*W[4, 19, 5, 21])/224 - (1017*W[4, 19, 5, 22])/14 + 
 (32101*W[4, 19, 5, 23])/224 - (2757*W[4, 19, 5, 25])/56 + 
 (12269*W[4, 19, 6, 1])/224 - (6499*W[4, 19, 6, 2])/224 - 
 (2223*W[4, 19, 6, 3])/112 + (47*W[4, 19, 6, 4])/14 - 
 (481*W[4, 19, 6, 5])/16 + (1887*W[4, 19, 6, 17])/112 + 
 (29*W[4, 19, 6, 18])/112 - (5*W[4, 19, 6, 19])/14 - 
 (1951*W[4, 19, 6, 20])/56 - W[4, 19, 7, 2]/2 + W[4, 19, 7, 14]/4 - 
 (887*W[4, 19, 7, 17])/224 - (5335*W[4, 19, 7, 18])/64 + W[4, 19, 7, 19]/2 + 
 (8661*W[4, 19, 7, 20])/448 - (3*W[4, 19, 11, 1])/28 + 
 (2139*W[4, 19, 11, 2])/112 + (12105*W[4, 19, 11, 3])/224 + 
 (3*W[4, 19, 11, 4])/28 - (2139*W[4, 19, 11, 16])/112 - 
 (7663*W[4, 19, 11, 18])/112 - (12121*W[4, 19, 11, 22])/224 + 
 (13127*W[4, 19, 11, 25])/224 + (3*W[4, 19, 12, 2])/7 - 
 (3*W[4, 19, 12, 5])/7 - W[4, 19, 12, 18]/4 + W[4, 19, 12, 20]/4 + 
 (169*W[4, 19, 14, 1])/8 + W[4, 19, 14, 2] - W[4, 19, 14, 3]/4 + 
 (202*W[4, 19, 14, 4])/7 - (633*W[4, 19, 14, 5])/112 + W[4, 19, 14, 7]/4 - 
 (1107*W[4, 19, 14, 13])/56 - (353*W[4, 19, 14, 16])/16 + 
 (2809*W[4, 19, 14, 17])/224 + (5317*W[4, 19, 14, 18])/448 - 
 W[4, 19, 14, 19] - (16217*W[4, 19, 14, 20])/448 + 
 (6519*W[4, 19, 14, 21])/448 - (14935*W[4, 19, 14, 23])/224 + 
 (30761*W[4, 19, 14, 25])/448 + W[4, 19, 16, 1]/4 - W[4, 19, 16, 2]/4 - 
 (13*W[4, 19, 16, 3])/56 - W[4, 19, 16, 4]/112 - (57*W[4, 19, 16, 5])/56 - 
 W[4, 19, 16, 8]/4 - W[4, 19, 16, 11]/2 + W[4, 19, 16, 14]/4 - 
 (15*W[4, 19, 16, 16])/56 + (29*W[4, 19, 16, 19])/56 - 
 (4*W[4, 19, 16, 20])/7 + W[4, 19, 16, 21]/2 + (7991*W[4, 19, 17, 1])/224 + 
 (63*W[4, 19, 17, 2])/32 + (229*W[4, 19, 17, 3])/14 + 
 (193*W[4, 19, 17, 4])/112 + (6187*W[4, 19, 17, 5])/224 - 
 (887*W[4, 19, 17, 7])/224 - (615*W[4, 19, 17, 10])/224 + 
 (2809*W[4, 19, 17, 14])/224 - (581*W[4, 19, 17, 17])/32 - 
 (621*W[4, 19, 17, 18])/224 + (87*W[4, 19, 17, 19])/28 + 
 151*W[4, 19, 17, 20] + (22525*W[4, 19, 17, 21])/224 + 
 (1055*W[4, 19, 17, 24])/224 - (2865*W[4, 19, 17, 25])/448 - 
 (1075*W[4, 19, 18, 1])/224 + (9837*W[4, 19, 18, 2])/896 - 
 (5629*W[4, 19, 18, 3])/112 + (25*W[4, 19, 18, 4])/4 + 
 (35983*W[4, 19, 18, 5])/224 - (42341*W[4, 19, 18, 7])/448 - 
 (3333*W[4, 19, 18, 11])/224 - W[4, 19, 18, 12]/4 + 
 (5317*W[4, 19, 18, 14])/448 - (17*W[4, 19, 18, 16])/14 + 
 (183*W[4, 19, 18, 17])/56 - (2267*W[4, 19, 18, 18])/224 + 
 (221*W[4, 19, 18, 19])/112 + (6355*W[4, 19, 18, 20])/224 - 
 (1453*W[4, 19, 18, 21])/448 - (447*W[4, 19, 18, 22])/112 - 
 (32101*W[4, 19, 18, 23])/224 - (1055*W[4, 19, 18, 24])/224 - 
 (8*W[4, 19, 18, 25])/7 + (29*W[4, 19, 19, 1])/112 - (4*W[4, 19, 19, 2])/7 - 
 (3*W[4, 19, 19, 3])/56 - (493*W[4, 19, 19, 4])/224 + 
 (983*W[4, 19, 19, 5])/224 + (1847*W[4, 19, 19, 6])/112 + 
 (5*W[4, 19, 19, 7])/4 + W[4, 19, 19, 8]/4 - (773*W[4, 19, 19, 14])/112 + 
 (5*W[4, 19, 19, 16])/7 - (3473*W[4, 19, 19, 17])/224 - 
 (337*W[4, 19, 19, 18])/224 - (1275*W[4, 19, 19, 19])/224 + 
 (1093*W[4, 19, 19, 20])/112 - (25*W[4, 19, 19, 21])/14 + 
 (16*W[4, 19, 19, 25])/7 + (601*W[4, 19, 20, 1])/112 - 
 (11455*W[4, 19, 20, 2])/896 - (177*W[4, 19, 20, 4])/448 + 
 (191*W[4, 19, 20, 5])/224 - (1951*W[4, 19, 20, 6])/56 + 
 (1951*W[4, 19, 20, 7])/64 + W[4, 19, 20, 8]/4 + W[4, 19, 20, 12]/4 - 
 (2567*W[4, 19, 20, 13])/56 - (16217*W[4, 19, 20, 14])/448 - 
 (51*W[4, 19, 20, 16])/112 + (33903*W[4, 19, 20, 17])/224 + 
 (1919*W[4, 19, 20, 18])/112 + (31*W[4, 19, 20, 19])/32 - 
 (627*W[4, 19, 20, 20])/224 + (89*W[4, 19, 20, 21])/28 - 
 (4233*W[4, 19, 20, 22])/112 - W[4, 19, 20, 23]/4 - 
 (22471*W[4, 19, 20, 25])/448 - (837*W[4, 19, 21, 2])/32 + 
 (20241*W[4, 19, 21, 3])/448 + (1055*W[4, 19, 21, 4])/224 - 
 (615*W[4, 19, 21, 5])/224 + (1107*W[4, 19, 21, 13])/56 - 
 (2337*W[4, 19, 21, 14])/448 + (663*W[4, 19, 21, 16])/56 + 
 (22525*W[4, 19, 21, 17])/224 - (8065*W[4, 19, 21, 18])/448 + 
 (1479*W[4, 19, 21, 19])/112 - (189*W[4, 19, 21, 20])/16 - 
 (103*W[4, 19, 21, 21])/14 + (12121*W[4, 19, 22, 1])/224 - 
 (526*W[4, 19, 22, 2])/7 - (1017*W[4, 19, 22, 5])/14 + 
 (15*W[4, 19, 22, 16])/28 - (447*W[4, 19, 22, 18])/112 - 
 (4293*W[4, 19, 22, 20])/112 - (6165*W[4, 19, 25, 1])/224 - 
 (12891*W[4, 19, 25, 2])/224 + (3035*W[4, 19, 25, 3])/56 - 
 (1055*W[4, 19, 25, 4])/224 - (2757*W[4, 19, 25, 5])/56 + 
 (503*W[4, 19, 25, 11])/112 + (891*W[4, 19, 25, 14])/448 - 
 (16901*W[4, 19, 25, 17])/448 + (9*W[4, 19, 25, 18])/28 + 
 (23*W[4, 19, 25, 19])/28 - (11911*W[4, 19, 25, 20])/448 + 
 (12121*W[4, 19, 25, 22])/224 + (14935*W[4, 19, 25, 23])/224 - 
 (181*W[4, 19, 26, 26])/224 - (3*W[4, 19, 26, 27])/28 + 
 (269*W[4, 19, 26, 28])/224 + (23*W[4, 19, 26, 29])/224 - 
 (23*W[4, 19, 27, 26])/16 + (57*W[4, 19, 27, 27])/28 - 
 (769*W[4, 19, 27, 28])/224 - (269*W[4, 19, 27, 29])/224 - 
 (53*W[4, 19, 27, 30])/56 - (9*W[4, 19, 28, 26])/16 - 
 (159*W[4, 19, 28, 27])/112 + (1275*W[4, 19, 28, 28])/224 + 
 (1375*W[4, 19, 28, 29])/224 + (25*W[4, 19, 28, 30])/56 + 
 (51*W[4, 19, 29, 26])/112 - (9*W[4, 19, 29, 27])/7 - W[4, 19, 29, 28]/16 - 
 (43*W[4, 19, 29, 29])/112 - (73*W[4, 19, 29, 30])/112 + 
 (15*W[4, 19, 30, 27])/56 - (15*W[4, 19, 30, 30])/56 + W[4, 20, 1, 1]/4 + 
 (63*W[4, 20, 1, 2])/16 + (4825*W[4, 20, 1, 3])/224 + 
 (87*W[4, 20, 1, 4])/112 - (9683*W[4, 20, 1, 5])/112 - 
 (447*W[4, 20, 1, 7])/112 + (2113*W[4, 20, 1, 8])/56 + (3*W[4, 20, 1, 9])/4 + 
 (3061*W[4, 20, 1, 13])/112 + (1633*W[4, 20, 1, 16])/224 - 
 (205*W[4, 20, 1, 17])/28 + (507*W[4, 20, 1, 18])/56 + 
 (1361*W[4, 20, 1, 19])/224 - (89*W[4, 20, 1, 20])/224 + 
 (51*W[4, 20, 2, 1])/16 + (29*W[4, 20, 2, 2])/56 + (309*W[4, 20, 2, 3])/224 + 
 (287*W[4, 20, 2, 4])/32 + (21201*W[4, 20, 2, 5])/448 + 
 (28601*W[4, 20, 2, 7])/448 - (3*W[4, 20, 2, 9])/4 - 
 (4639*W[4, 20, 2, 12])/448 - (7393*W[4, 20, 2, 13])/224 - 
 13*W[4, 20, 2, 14] + (1509*W[4, 20, 2, 16])/224 + 
 (2071*W[4, 20, 2, 17])/112 - (16521*W[4, 20, 2, 18])/224 - 
 (58713*W[4, 20, 2, 19])/896 + (465*W[4, 20, 2, 20])/112 + 
 (9053*W[4, 20, 2, 21])/224 + (5*W[4, 20, 3, 1])/16 - 
 (341*W[4, 20, 3, 2])/224 + (3207*W[4, 20, 3, 3])/224 + 
 (69*W[4, 20, 3, 4])/56 - (621*W[4, 20, 3, 5])/224 + 
 (867*W[4, 20, 3, 7])/112 - (9249*W[4, 20, 3, 11])/112 + 
 (6037*W[4, 20, 3, 13])/224 + (419*W[4, 20, 3, 14])/112 + 
 (203*W[4, 20, 3, 16])/16 + (241*W[4, 20, 3, 17])/56 + 
 (15769*W[4, 20, 3, 18])/224 + (207*W[4, 20, 3, 19])/448 - 
 (923*W[4, 20, 3, 20])/112 - (25545*W[4, 20, 3, 21])/448 + 
 (4233*W[4, 20, 3, 22])/112 + (25*W[4, 20, 4, 1])/8 - 
 (19*W[4, 20, 4, 2])/32 + (57*W[4, 20, 4, 3])/56 - (141*W[4, 20, 4, 4])/112 - 
 (905*W[4, 20, 4, 5])/112 + (1697*W[4, 20, 4, 7])/112 - W[4, 20, 4, 12]/4 - 
 (73*W[4, 20, 4, 13])/14 + (16*W[4, 20, 4, 14])/7 + 
 (14267*W[4, 20, 4, 17])/896 + (621*W[4, 20, 4, 18])/112 + 
 (3039*W[4, 20, 4, 19])/448 + (173*W[4, 20, 4, 20])/28 - 
 (1055*W[4, 20, 4, 21])/224 - (9755*W[4, 20, 4, 22])/672 - 
 (10495*W[4, 20, 5, 1])/224 + (8453*W[4, 20, 5, 2])/224 - 
 (321*W[4, 20, 5, 3])/224 - (2315*W[4, 20, 5, 4])/224 - 
 (13*W[4, 20, 5, 5])/4 - (22525*W[4, 20, 5, 10])/224 + 
 (4639*W[4, 20, 5, 12])/448 - (69*W[4, 20, 5, 14])/4 - 
 (13053*W[4, 20, 5, 17])/112 - (1405*W[4, 20, 5, 19])/32 + 
 (1563*W[4, 20, 5, 20])/112 + (615*W[4, 20, 5, 21])/224 - 
 (447*W[4, 20, 7, 1])/112 + (8685*W[4, 20, 7, 2])/224 + 
 (867*W[4, 20, 7, 3])/112 + (2073*W[4, 20, 7, 4])/112 - 
 (47*W[4, 20, 7, 5])/14 + (447*W[4, 20, 7, 17])/56 - 
 (1413*W[4, 20, 7, 18])/224 + (3069*W[4, 20, 7, 19])/56 - 
 (159*W[4, 20, 7, 20])/32 - (1327*W[4, 20, 8, 3])/112 + 
 (2113*W[4, 20, 8, 5])/56 - (655*W[4, 20, 8, 7])/56 + 
 (655*W[4, 20, 8, 11])/56 - (83*W[4, 20, 8, 16])/7 + (83*W[4, 20, 8, 19])/7 + 
 (1327*W[4, 20, 8, 20])/112 + (1699*W[4, 20, 11, 2])/224 + 
 (655*W[4, 20, 11, 7])/56 - (1699*W[4, 20, 11, 16])/224 - 
 (9305*W[4, 20, 11, 18])/112 + (10369*W[4, 20, 13, 1])/224 - 
 (7393*W[4, 20, 13, 2])/224 + (895*W[4, 20, 13, 3])/112 + 
 (1865*W[4, 20, 13, 4])/224 + 3*W[4, 20, 13, 5] - 
 (1199*W[4, 20, 13, 17])/28 - (3033*W[4, 20, 13, 18])/224 - 
 (365*W[4, 20, 13, 19])/14 - (93*W[4, 20, 13, 20])/56 + 
 (1443*W[4, 20, 14, 1])/224 - (81*W[4, 20, 14, 2])/14 + 
 (419*W[4, 20, 14, 3])/112 - (69*W[4, 20, 14, 4])/14 - 
 (6269*W[4, 20, 14, 5])/112 + (1107*W[4, 20, 14, 13])/56 + 
 (166*W[4, 20, 14, 14])/7 - (1443*W[4, 20, 14, 16])/224 - 
 (603*W[4, 20, 14, 19])/224 - (2565*W[4, 20, 14, 20])/224 - 
 (6519*W[4, 20, 14, 21])/448 - (199*W[4, 20, 17, 1])/32 + 
 (165*W[4, 20, 17, 2])/8 + W[4, 20, 17, 3]/16 + (1783*W[4, 20, 17, 4])/384 - 
 (48159*W[4, 20, 17, 5])/224 + (1951*W[4, 20, 17, 6])/56 + 
 (447*W[4, 20, 17, 7])/56 + (12833*W[4, 20, 17, 9])/1344 + 
 (22525*W[4, 20, 17, 10])/224 - (1199*W[4, 20, 17, 13])/28 + 
 (41*W[4, 20, 17, 16])/21 - (34325*W[4, 20, 17, 17])/1344 - 
 (5697*W[4, 20, 17, 18])/112 + (48159*W[4, 20, 17, 19])/224 + 
 (6583*W[4, 20, 17, 20])/336 - (22525*W[4, 20, 17, 21])/224 + 
 (9755*W[4, 20, 17, 22])/672 - (41*W[4, 20, 17, 23])/21 - 
 W[4, 20, 17, 24]/8 + (1005*W[4, 20, 18, 1])/112 - 
 (12867*W[4, 20, 18, 2])/224 - (3189*W[4, 20, 18, 3])/224 - 
 (1313*W[4, 20, 18, 4])/224 - (59*W[4, 20, 18, 5])/28 - W[4, 20, 18, 11]/2 - 
 (5475*W[4, 20, 18, 17])/112 - (275*W[4, 20, 18, 18])/56 - 
 (374*W[4, 20, 18, 19])/7 - (1119*W[4, 20, 18, 20])/224 + 
 (1677*W[4, 20, 18, 21])/448 + W[4, 20, 18, 24]/8 + 
 (22471*W[4, 20, 18, 25])/448 + (283*W[4, 20, 19, 1])/56 - 
 (34835*W[4, 20, 19, 2])/896 + (19135*W[4, 20, 19, 3])/448 + 
 (1381*W[4, 20, 19, 4])/448 - (53*W[4, 20, 19, 5])/16 - 
 (1951*W[4, 20, 19, 6])/56 + (1903*W[4, 20, 19, 7])/64 + W[4, 20, 19, 12]/4 - 
 (365*W[4, 20, 19, 13])/14 - (9277*W[4, 20, 19, 14])/224 + 
 (1233*W[4, 20, 19, 16])/112 + (27869*W[4, 20, 19, 17])/112 - 
 (557*W[4, 20, 19, 18])/448 + (2283*W[4, 20, 19, 19])/112 - 
 (2379*W[4, 20, 19, 20])/224 - (103*W[4, 20, 19, 21])/28 - 
 (4233*W[4, 20, 19, 22])/112 - W[4, 20, 19, 23]/4 - 
 (22471*W[4, 20, 19, 25])/448 + (29*W[4, 20, 20, 2])/56 + 
 (659*W[4, 20, 20, 4])/224 + (3173*W[4, 20, 20, 5])/224 - 
 (1263*W[4, 20, 20, 7])/112 - (12833*W[4, 20, 20, 9])/1344 + 
 (75*W[4, 20, 20, 13])/56 - (2565*W[4, 20, 20, 14])/224 + 
 (14505*W[4, 20, 20, 17])/448 + (75*W[4, 20, 20, 18])/56 + 
 (563*W[4, 20, 20, 19])/224 - (149*W[4, 20, 20, 20])/112 + 
 (16*W[4, 20, 20, 21])/7 + (837*W[4, 20, 21, 2])/32 - 
 (20241*W[4, 20, 21, 3])/448 - (1055*W[4, 20, 21, 4])/224 + 
 (615*W[4, 20, 21, 5])/224 - (1107*W[4, 20, 21, 13])/56 + 
 (2337*W[4, 20, 21, 14])/448 - (663*W[4, 20, 21, 16])/56 - 
 (22525*W[4, 20, 21, 17])/224 + (8065*W[4, 20, 21, 18])/448 - 
 (1479*W[4, 20, 21, 19])/112 + (189*W[4, 20, 21, 20])/16 + 
 (103*W[4, 20, 21, 21])/14 - (41*W[4, 20, 23, 16])/21 - W[4, 20, 23, 19]/4 - 
 (107*W[4, 20, 26, 26])/224 + (5*W[4, 20, 26, 27])/8 + 
 (269*W[4, 20, 26, 28])/224 - (1045*W[4, 20, 26, 29])/224 - 
 (83*W[4, 20, 27, 26])/56 + (23*W[4, 20, 27, 27])/28 + W[4, 20, 27, 28]/4 - 
 (73*W[4, 20, 27, 29])/112 + (11*W[4, 20, 28, 26])/56 - 
 (199*W[4, 20, 28, 27])/112 + (1371*W[4, 20, 28, 28])/224 + 
 (101*W[4, 20, 28, 29])/28 - (95*W[4, 20, 28, 30])/112 - 
 (10*W[4, 20, 29, 26])/7 - (5*W[4, 20, 29, 27])/8 + 
 (541*W[4, 20, 29, 29])/112 + (29*W[4, 26, 2, 29])/56 - W[4, 26, 3, 26]/16 + 
 (3*W[4, 26, 3, 27])/16 + (37*W[4, 26, 3, 28])/112 + 
 (61*W[4, 26, 4, 26])/32 - (269*W[4, 26, 4, 28])/224 - 
 (37*W[4, 26, 4, 29])/224 - (9*W[4, 26, 5, 28])/112 - 
 (569*W[4, 26, 17, 26])/112 - (569*W[4, 26, 17, 27])/112 - 
 (129*W[4, 26, 17, 28])/56 + W[4, 26, 18, 26]/4 - (9*W[4, 26, 18, 27])/112 - 
 W[4, 26, 18, 28]/4 - (3*W[4, 26, 18, 29])/16 + (9*W[4, 26, 19, 27])/112 + 
 (10*W[4, 26, 20, 26])/7 + (5*W[4, 26, 20, 27])/8 - 
 (541*W[4, 26, 20, 29])/112 - W[4, 26, 26, 3]/16 + (61*W[4, 26, 26, 4])/32 - 
 (569*W[4, 26, 26, 17])/112 + W[4, 26, 26, 18]/4 + (10*W[4, 26, 26, 20])/7 + 
 (3*W[4, 26, 27, 3])/16 - (569*W[4, 26, 27, 17])/112 - 
 (9*W[4, 26, 27, 18])/112 + (9*W[4, 26, 27, 19])/112 + 
 (5*W[4, 26, 27, 20])/8 + (37*W[4, 26, 28, 3])/112 - 
 (269*W[4, 26, 28, 4])/224 - (9*W[4, 26, 28, 5])/112 - 
 (129*W[4, 26, 28, 17])/56 - W[4, 26, 28, 18]/4 + (29*W[4, 26, 29, 2])/56 - 
 (37*W[4, 26, 29, 4])/224 - (3*W[4, 26, 29, 18])/16 - 
 (541*W[4, 26, 29, 20])/112 - W[4, 27, 1, 28]/4 + (11*W[4, 27, 1, 30])/28 + 
 W[4, 27, 2, 26]/8 + W[4, 27, 2, 27]/4 - W[4, 27, 2, 28]/4 + 
 W[4, 27, 2, 29]/56 - (25*W[4, 27, 2, 30])/56 - (3*W[4, 27, 3, 26])/56 + 
 (25*W[4, 27, 3, 27])/56 + (15*W[4, 27, 3, 28])/112 + 
 (1357*W[4, 27, 3, 29])/224 + (13*W[4, 27, 4, 26])/8 - 
 (9*W[4, 27, 4, 27])/7 + (83*W[4, 27, 4, 28])/112 - (15*W[4, 27, 4, 29])/56 - 
 (15*W[4, 27, 4, 30])/112 + (1359*W[4, 27, 5, 26])/224 + 
 (29*W[4, 27, 5, 28])/112 - (9*W[4, 27, 5, 29])/16 + (3*W[4, 27, 5, 30])/8 - 
 W[4, 27, 16, 26]/7 + (15*W[4, 27, 16, 27])/56 - (15*W[4, 27, 16, 30])/56 - 
 (61*W[4, 27, 17, 26])/56 - (1641*W[4, 27, 17, 27])/224 - 
 (229*W[4, 27, 17, 28])/112 - (57*W[4, 27, 17, 29])/112 - 
 (25*W[4, 27, 17, 30])/56 - (527*W[4, 27, 18, 26])/224 - 
 (605*W[4, 27, 18, 27])/224 + (7*W[4, 27, 18, 28])/8 - 
 (163*W[4, 27, 18, 29])/56 - W[4, 27, 18, 30]/28 - 
 (207*W[4, 27, 19, 26])/112 + W[4, 27, 19, 27]/14 - 
 (769*W[4, 27, 19, 28])/224 - (509*W[4, 27, 19, 29])/224 - 
 (57*W[4, 27, 19, 30])/56 - (43*W[4, 27, 20, 26])/112 + 
 (71*W[4, 27, 20, 27])/112 + W[4, 27, 20, 28]/4 - (5*W[4, 27, 20, 29])/7 - 
 W[4, 27, 26, 1]/16 + (3*W[4, 27, 26, 2])/16 + W[4, 27, 26, 3]/16 + 
 2*W[4, 27, 26, 4] + (1319*W[4, 27, 26, 5])/224 + (3*W[4, 27, 26, 10])/4 - 
 (3*W[4, 27, 26, 12])/4 - (29*W[4, 27, 26, 16])/56 - 
 (61*W[4, 27, 26, 17])/56 - (571*W[4, 27, 26, 18])/224 - 
 (89*W[4, 27, 26, 19])/56 - (43*W[4, 27, 26, 20])/112 + 
 (11*W[4, 27, 27, 1])/56 - W[4, 27, 27, 2]/16 - (3*W[4, 27, 27, 3])/16 - 
 (179*W[4, 27, 27, 4])/112 + (3*W[4, 27, 27, 10])/4 + 
 (3*W[4, 27, 27, 11])/4 - (2*W[4, 27, 27, 16])/7 - 
 (1685*W[4, 27, 27, 17])/224 - (605*W[4, 27, 27, 18])/224 + 
 W[4, 27, 27, 19]/14 + (53*W[4, 27, 27, 20])/56 + W[4, 27, 28, 1]/112 + 
 (43*W[4, 27, 28, 3])/112 + (3*W[4, 27, 28, 12])/4 - 
 (129*W[4, 27, 28, 17])/56 + (7*W[4, 27, 28, 18])/8 - 
 (769*W[4, 27, 28, 19])/224 - (9*W[4, 27, 29, 1])/16 + 
 (65*W[4, 27, 29, 2])/112 + (1413*W[4, 27, 29, 3])/224 - 
 (15*W[4, 27, 29, 4])/56 - W[4, 27, 29, 5]/4 - (57*W[4, 27, 29, 17])/112 - 
 (361*W[4, 27, 29, 18])/112 - (565*W[4, 27, 29, 19])/224 - 
 (5*W[4, 27, 29, 20])/7 + (4*W[4, 27, 30, 1])/7 - W[4, 27, 30, 2]/4 + 
 (27*W[4, 27, 30, 4])/112 + (11*W[4, 27, 30, 5])/56 + 
 (3*W[4, 27, 30, 10])/4 - (3*W[4, 27, 30, 11])/4 - (15*W[4, 27, 30, 16])/56 - 
 (23*W[4, 27, 30, 17])/28 - (13*W[4, 27, 30, 18])/56 - 
 (57*W[4, 27, 30, 19])/56 - W[4, 28, 1, 28]/4 + (9*W[4, 28, 1, 30])/28 - 
 W[4, 28, 2, 26]/4 - (3*W[4, 28, 2, 27])/56 - (5*W[4, 28, 2, 28])/28 - 
 W[4, 28, 2, 29]/8 - (11*W[4, 28, 2, 30])/56 - (333*W[4, 28, 3, 26])/112 - 
 (57*W[4, 28, 3, 27])/16 + (3*W[4, 28, 3, 28])/56 - 
 (639*W[4, 28, 3, 29])/224 - (2*W[4, 28, 3, 30])/7 - 
 (79*W[4, 28, 4, 26])/224 - (93*W[4, 28, 4, 27])/56 + 
 (255*W[4, 28, 4, 28])/224 - (9*W[4, 28, 4, 29])/32 - 
 (43*W[4, 28, 4, 30])/112 - (509*W[4, 28, 5, 26])/224 + 
 (61*W[4, 28, 5, 27])/28 - (19*W[4, 28, 5, 28])/28 - 
 (207*W[4, 28, 5, 29])/112 - (57*W[4, 28, 5, 30])/56 + 
 (15*W[4, 28, 16, 27])/56 - (15*W[4, 28, 16, 30])/56 + 
 (461*W[4, 28, 17, 26])/112 + (433*W[4, 28, 17, 27])/112 - 
 (101*W[4, 28, 17, 29])/112 + (1357*W[4, 28, 18, 26])/224 + 
 (1401*W[4, 28, 18, 27])/224 - W[4, 28, 18, 28]/2 - 
 (13*W[4, 28, 18, 29])/112 - (9*W[4, 28, 19, 26])/16 - 
 (159*W[4, 28, 19, 27])/112 + (1275*W[4, 28, 19, 28])/224 + 
 (1375*W[4, 28, 19, 29])/224 + (25*W[4, 28, 19, 30])/56 - 
 (29*W[4, 28, 20, 26])/112 - (4*W[4, 28, 20, 27])/7 + 
 (1385*W[4, 28, 20, 28])/224 + (447*W[4, 28, 20, 29])/112 - 
 (11*W[4, 28, 20, 30])/56 - (5*W[4, 28, 26, 1])/16 + (3*W[4, 28, 26, 2])/16 - 
 (177*W[4, 28, 26, 3])/56 - (51*W[4, 28, 26, 4])/224 - 
 (565*W[4, 28, 26, 5])/224 + (461*W[4, 28, 26, 17])/112 + 
 (1413*W[4, 28, 26, 18])/224 - W[4, 28, 26, 19]/2 - 
 (43*W[4, 28, 26, 20])/112 - (3*W[4, 28, 27, 1])/4 - W[4, 28, 27, 2]/16 - 
 (199*W[4, 28, 27, 3])/56 - (159*W[4, 28, 27, 4])/112 + 
 (27*W[4, 28, 27, 5])/14 - (3*W[4, 28, 27, 7])/4 + W[4, 28, 27, 11]/2 + 
 (15*W[4, 28, 27, 16])/56 + (461*W[4, 28, 27, 17])/112 + 
 (1401*W[4, 28, 27, 18])/224 - (103*W[4, 28, 27, 19])/112 + 
 (3*W[4, 28, 27, 20])/16 - W[4, 28, 27, 21]/2 - (11*W[4, 28, 28, 1])/16 + 
 (3*W[4, 28, 28, 3])/56 + (269*W[4, 28, 28, 4])/224 + 
 (9*W[4, 28, 28, 5])/112 - (3*W[4, 28, 28, 7])/4 - W[4, 28, 28, 8]/4 - 
 W[4, 28, 28, 14]/4 + (5*W[4, 28, 28, 16])/28 - W[4, 28, 28, 17]/16 + 
 (1275*W[4, 28, 28, 19])/224 + (1513*W[4, 28, 28, 20])/224 - 
 W[4, 28, 28, 21]/2 - (5*W[4, 28, 29, 1])/16 + W[4, 28, 29, 2]/16 - 
 (627*W[4, 28, 29, 3])/224 - W[4, 28, 29, 4]/32 - (75*W[4, 28, 29, 5])/56 - 
 (3*W[4, 28, 29, 7])/4 - W[4, 28, 29, 8]/4 - (3*W[4, 28, 29, 16])/8 - 
 (87*W[4, 28, 29, 17])/112 - W[4, 28, 29, 18]/8 + 
 (1391*W[4, 28, 29, 19])/224 + (447*W[4, 28, 29, 20])/112 + 
 W[4, 28, 29, 21]/2 + W[4, 28, 30, 1]/4 - W[4, 28, 30, 2]/4 - 
 (13*W[4, 28, 30, 3])/56 - W[4, 28, 30, 4]/112 - (57*W[4, 28, 30, 5])/56 - 
 W[4, 28, 30, 8]/4 - W[4, 28, 30, 11]/2 + W[4, 28, 30, 14]/4 - 
 (15*W[4, 28, 30, 16])/56 + (29*W[4, 28, 30, 19])/56 - 
 (4*W[4, 28, 30, 20])/7 + W[4, 28, 30, 21]/2 - (29*W[4, 29, 2, 29])/56 + 
 W[4, 29, 3, 26]/16 - (3*W[4, 29, 3, 27])/16 - (37*W[4, 29, 3, 28])/112 - 
 (61*W[4, 29, 4, 26])/32 + (269*W[4, 29, 4, 28])/224 + 
 (37*W[4, 29, 4, 29])/224 + (9*W[4, 29, 5, 28])/112 + 
 (569*W[4, 29, 17, 26])/112 + (569*W[4, 29, 17, 27])/112 + 
 (129*W[4, 29, 17, 28])/56 - W[4, 29, 18, 26]/4 + (9*W[4, 29, 18, 27])/112 + 
 W[4, 29, 18, 28]/4 + (3*W[4, 29, 18, 29])/16 - (9*W[4, 29, 19, 27])/112 - 
 (10*W[4, 29, 20, 26])/7 - (5*W[4, 29, 20, 27])/8 + 
 (541*W[4, 29, 20, 29])/112 + W[4, 29, 26, 3]/16 - (61*W[4, 29, 26, 4])/32 + 
 (569*W[4, 29, 26, 17])/112 - W[4, 29, 26, 18]/4 - (10*W[4, 29, 26, 20])/7 - 
 (3*W[4, 29, 27, 3])/16 + (569*W[4, 29, 27, 17])/112 + 
 (9*W[4, 29, 27, 18])/112 - (9*W[4, 29, 27, 19])/112 - 
 (5*W[4, 29, 27, 20])/8 - (37*W[4, 29, 28, 3])/112 + 
 (269*W[4, 29, 28, 4])/224 + (9*W[4, 29, 28, 5])/112 + 
 (129*W[4, 29, 28, 17])/56 + W[4, 29, 28, 18]/4 - (29*W[4, 29, 29, 2])/56 + 
 (37*W[4, 29, 29, 4])/224 + (3*W[4, 29, 29, 18])/16 + 
 (541*W[4, 29, 29, 20])/112 - W[5, 1, 1, 1]/4 + (531*W[5, 1, 1, 2])/28 + 
 (109*W[5, 1, 1, 3])/14 - (545*W[5, 1, 1, 4])/28 - (245*W[5, 1, 1, 5])/32 + 
 W[5, 1, 1, 6]/4 - W[5, 1, 1, 15]/2 + W[5, 1, 1, 16]/4 - 
 (225*W[5, 1, 1, 17])/32 + (191*W[5, 1, 1, 18])/56 + 
 (237*W[5, 1, 1, 19])/32 - (837*W[5, 1, 1, 20])/224 - W[5, 1, 1, 25]/4 + 
 (417*W[5, 1, 2, 1])/56 + (9*W[5, 1, 2, 2])/56 - (19*W[5, 1, 2, 3])/28 + 
 (111*W[5, 1, 2, 4])/7 - (585*W[5, 1, 2, 5])/224 + W[5, 1, 2, 12]/4 - 
 (209*W[5, 1, 2, 14])/112 + (7265*W[5, 1, 2, 15])/224 + 
 (25*W[5, 1, 2, 16])/112 - (927*W[5, 1, 2, 17])/224 - 
 (197*W[5, 1, 2, 18])/56 - (297*W[5, 1, 2, 19])/224 - 
 (6115*W[5, 1, 2, 20])/224 - W[5, 1, 2, 25]/4 - (223*W[5, 1, 3, 1])/56 + 
 (561*W[5, 1, 3, 2])/224 - 6*W[5, 1, 3, 3] + (1285*W[5, 1, 3, 4])/32 + 
 (5913*W[5, 1, 3, 5])/224 + (527*W[5, 1, 3, 6])/14 + (3*W[5, 1, 3, 8])/4 + 
 W[5, 1, 3, 12]/4 - (4163*W[5, 1, 3, 15])/224 - (5*W[5, 1, 3, 16])/4 - 
 (3331*W[5, 1, 3, 17])/224 - (415*W[5, 1, 3, 18])/14 - 
 (1067*W[5, 1, 3, 19])/224 + (1355*W[5, 1, 3, 20])/112 - 
 (431*W[5, 1, 4, 1])/56 + (63*W[5, 1, 4, 2])/16 + (14353*W[5, 1, 4, 3])/224 - 
 (209*W[5, 1, 4, 4])/112 - (103*W[5, 1, 4, 5])/32 + 
 (1593*W[5, 1, 4, 6])/224 - W[5, 1, 4, 12]/4 - (1591*W[5, 1, 4, 13])/32 + 
 (209*W[5, 1, 4, 14])/112 - (12*W[5, 1, 4, 16])/7 + 
 (201*W[5, 1, 4, 17])/112 - (845*W[5, 1, 4, 18])/56 + 
 (237*W[5, 1, 4, 19])/32 - (6029*W[5, 1, 4, 20])/112 + 
 (475*W[5, 1, 4, 23])/56 - W[5, 1, 5, 1]/8 + (569*W[5, 1, 5, 2])/56 - 
 (219*W[5, 1, 5, 3])/112 - (1895*W[5, 1, 5, 4])/224 + 
 (113*W[5, 1, 5, 5])/112 - W[5, 1, 5, 12]/4 - (155*W[5, 1, 5, 13])/16 + 
 (4163*W[5, 1, 5, 15])/224 + W[5, 1, 5, 16]/8 - (201*W[5, 1, 5, 17])/32 + 
 (773*W[5, 1, 5, 18])/56 + (925*W[5, 1, 5, 19])/224 + 
 (319*W[5, 1, 5, 20])/16 + (205*W[5, 1, 6, 1])/56 + 
 (10025*W[5, 1, 6, 4])/224 - (739*W[5, 1, 6, 7])/56 + W[5, 1, 6, 10]/4 - 
 W[5, 1, 6, 14]/4 + (267*W[5, 1, 6, 17])/14 + (9*W[5, 1, 6, 18])/8 - 
 (267*W[5, 1, 6, 19])/14 + (2727*W[5, 1, 8, 3])/224 + W[5, 1, 8, 13] - 
 W[5, 1, 8, 16]/2 + W[5, 1, 8, 19]/2 - (2727*W[5, 1, 8, 20])/224 + 
 (5*W[5, 1, 10, 2])/224 - (5*W[5, 1, 10, 3])/224 - 
 (1185*W[5, 1, 10, 5])/224 + W[5, 1, 10, 14]/4 + (5797*W[5, 1, 10, 16])/224 + 
 (1185*W[5, 1, 10, 17])/224 - (5853*W[5, 1, 10, 18])/224 - 
 (139*W[5, 1, 11, 2])/112 - (131*W[5, 1, 11, 3])/2 + 
 (13127*W[5, 1, 11, 15])/224 + (139*W[5, 1, 11, 16])/112 + 
 (13135*W[5, 1, 11, 18])/224 - (13127*W[5, 1, 11, 23])/224 + 
 (3*W[5, 1, 12, 2])/8 - (297*W[5, 1, 12, 3])/112 - (3*W[5, 1, 12, 4])/8 - 
 (3*W[5, 1, 12, 5])/8 - (3*W[5, 1, 12, 17])/8 + (3*W[5, 1, 12, 19])/8 - 
 (4257*W[5, 1, 13, 4])/112 - (155*W[5, 1, 13, 5])/16 + W[5, 1, 13, 8] - 
 (739*W[5, 1, 15, 6])/56 + (739*W[5, 1, 15, 7])/56 + 
 (13127*W[5, 1, 15, 23])/224 + (2731*W[5, 1, 17, 2])/224 + 
 (225*W[5, 1, 17, 3])/224 - (797*W[5, 1, 17, 4])/112 + 
 (479*W[5, 1, 17, 5])/224 + W[5, 1, 17, 6]/4 - (367*W[5, 1, 17, 12])/112 - 
 (7265*W[5, 1, 17, 15])/224 + (5*W[5, 1, 17, 16])/56 - 
 (1409*W[5, 1, 17, 17])/224 + (1377*W[5, 1, 17, 18])/112 - 
 (1703*W[5, 1, 17, 19])/224 + (1599*W[5, 1, 17, 20])/112 + 
 (3*W[5, 1, 17, 24])/7 + W[5, 1, 17, 25]/4 - (589*W[5, 1, 18, 2])/112 + 
 (605*W[5, 1, 18, 3])/16 - (6441*W[5, 1, 18, 4])/224 + 
 (2419*W[5, 1, 18, 5])/224 + (127*W[5, 1, 18, 6])/28 + 
 (1031*W[5, 1, 18, 7])/112 - W[5, 1, 18, 10]/4 - (1537*W[5, 1, 18, 11])/224 + 
 (2623*W[5, 1, 18, 13])/224 - (835*W[5, 1, 18, 16])/32 + 
 (3571*W[5, 1, 18, 17])/224 - (31*W[5, 1, 18, 18])/28 - 
 (1451*W[5, 1, 18, 19])/224 - (2155*W[5, 1, 18, 20])/56 - 
 (3*W[5, 1, 18, 24])/7 - W[5, 1, 18, 25]/4 + W[5, 1, 19, 1]/8 - 
 (467*W[5, 1, 19, 2])/112 - (899*W[5, 1, 19, 3])/224 + 
 (87*W[5, 1, 19, 4])/32 + (165*W[5, 1, 19, 5])/14 - W[5, 1, 19, 6]/4 + 
 W[5, 1, 19, 12]/4 + W[5, 1, 19, 16]/8 - (5009*W[5, 1, 19, 17])/224 - 
 (393*W[5, 1, 19, 18])/112 - (4299*W[5, 1, 19, 19])/224 + 
 (325*W[5, 1, 19, 20])/16 + W[5, 1, 19, 25]/4 - (643*W[5, 1, 20, 2])/28 - 
 (297*W[5, 1, 20, 3])/224 - (4273*W[5, 1, 20, 4])/112 + 
 (3965*W[5, 1, 20, 5])/224 - (1031*W[5, 1, 20, 7])/112 - 
 (3*W[5, 1, 20, 8])/4 + W[5, 1, 20, 15]/2 + (13*W[5, 1, 20, 16])/8 + 
 (611*W[5, 1, 20, 17])/112 - (7669*W[5, 1, 20, 18])/224 + 
 (331*W[5, 1, 20, 19])/16 + (171*W[5, 1, 20, 20])/16 - 
 (475*W[5, 1, 20, 23])/56 + W[5, 1, 20, 25]/4 - (697*W[5, 1, 26, 26])/224 + 
 (415*W[5, 1, 26, 27])/112 - (13*W[5, 1, 26, 28])/28 + 
 (801*W[5, 1, 26, 29])/224 - (5*W[5, 1, 26, 30])/56 + 
 (109*W[5, 1, 27, 26])/224 + (719*W[5, 1, 27, 27])/112 + 
 (1329*W[5, 1, 27, 28])/224 + (801*W[5, 1, 27, 29])/224 - 
 (3*W[5, 1, 27, 30])/14 + (403*W[5, 1, 28, 26])/112 + 
 (19*W[5, 1, 28, 27])/7 + (1489*W[5, 1, 28, 28])/224 - 
 (3*W[5, 1, 28, 30])/8 - (1175*W[5, 1, 29, 26])/224 - 
 (155*W[5, 1, 29, 27])/112 - (3*W[5, 1, 29, 28])/8 - 
 (1053*W[5, 1, 29, 29])/224 - (13*W[5, 1, 29, 30])/8 - 
 (57*W[5, 2, 1, 1])/56 + (439*W[5, 2, 1, 2])/56 - (5*W[5, 2, 1, 3])/8 + 
 (1271*W[5, 2, 1, 4])/112 - (1025*W[5, 2, 1, 5])/112 + W[5, 2, 1, 6]/4 + 
 (3*W[5, 2, 1, 11])/4 + W[5, 2, 1, 13]/2 - (209*W[5, 2, 1, 14])/112 + 
 (7265*W[5, 2, 1, 15])/224 + (51*W[5, 2, 1, 16])/112 - 
 (55*W[5, 2, 1, 17])/7 - (223*W[5, 2, 1, 18])/56 + (391*W[5, 2, 1, 19])/112 - 
 (5029*W[5, 2, 1, 20])/224 - W[5, 2, 1, 25]/4 + (68*W[5, 2, 2, 1])/7 + 
 (29*W[5, 2, 2, 2])/28 + (437*W[5, 2, 2, 3])/448 - (613*W[5, 2, 2, 4])/56 - 
 (913*W[5, 2, 2, 5])/56 - (14939*W[5, 2, 2, 10])/1344 + 
 (3*W[5, 2, 2, 11])/4 - W[5, 2, 2, 12]/2 + (11*W[5, 2, 2, 14])/7 + 
 (5987*W[5, 2, 2, 15])/1344 - (13*W[5, 2, 2, 16])/14 - 
 (53717*W[5, 2, 2, 17])/1344 - (4401*W[5, 2, 2, 18])/224 + 
 (1777*W[5, 2, 2, 19])/224 - (2207*W[5, 2, 2, 20])/112 + 
 (1895*W[5, 2, 2, 21])/112 + (1867*W[5, 2, 2, 25])/112 - 
 (7543*W[5, 2, 3, 2])/672 - (3061*W[5, 2, 3, 3])/96 + 
 (507*W[5, 2, 3, 4])/224 - (244*W[5, 2, 3, 5])/21 - 
 (2475*W[5, 2, 3, 6])/224 + (10691*W[5, 2, 3, 10])/1344 - 
 (531*W[5, 2, 3, 11])/56 - (1565*W[5, 2, 3, 12])/96 - W[5, 2, 3, 13]/2 - 
 (697*W[5, 2, 3, 15])/192 - (11*W[5, 2, 3, 16])/56 + 
 (9371*W[5, 2, 3, 17])/672 + (6323*W[5, 2, 3, 18])/224 + 
 (3839*W[5, 2, 3, 19])/112 - (3277*W[5, 2, 3, 20])/448 - 
 (4365*W[5, 2, 3, 22])/224 + (923*W[5, 2, 4, 1])/112 - (52*W[5, 2, 4, 2])/7 - 
 (1301*W[5, 2, 4, 3])/224 - (367*W[5, 2, 4, 4])/16 + 
 (3305*W[5, 2, 4, 5])/224 + (2475*W[5, 2, 4, 6])/224 - 
 (247*W[5, 2, 4, 10])/28 - (3*W[5, 2, 4, 11])/4 + (3*W[5, 2, 4, 12])/4 + 
 (7281*W[5, 2, 4, 13])/224 + (389*W[5, 2, 4, 14])/14 + 
 (241*W[5, 2, 4, 16])/112 + (11301*W[5, 2, 4, 17])/448 + 
 (293*W[5, 2, 4, 18])/56 - (2385*W[5, 2, 4, 19])/224 - 
 (233*W[5, 2, 4, 20])/14 + (526*W[5, 2, 4, 22])/7 + 
 (7969*W[5, 2, 4, 23])/112 + (79*W[5, 2, 5, 1])/112 - 
 (3209*W[5, 2, 5, 2])/224 - (64949*W[5, 2, 5, 3])/1344 + 
 (769*W[5, 2, 5, 4])/112 - (1049*W[5, 2, 5, 5])/224 + 
 (4083*W[5, 2, 5, 7])/224 + (47315*W[5, 2, 5, 10])/1344 + W[5, 2, 5, 12]/2 + 
 (3*W[5, 2, 5, 13])/4 - (745*W[5, 2, 5, 14])/112 + 
 (45571*W[5, 2, 5, 15])/1344 + (29*W[5, 2, 5, 16])/28 - 
 (88003*W[5, 2, 5, 17])/1344 - (4065*W[5, 2, 5, 18])/224 + 
 (2511*W[5, 2, 5, 19])/224 - (178*W[5, 2, 5, 20])/7 + W[5, 2, 5, 23]/4 + 
 (451*W[5, 2, 7, 4])/28 + (475*W[5, 2, 7, 5])/224 + 
 (6315*W[5, 2, 7, 10])/224 + (309*W[5, 2, 7, 17])/224 - 
 (16129*W[5, 2, 7, 18])/224 + (993*W[5, 2, 7, 20])/28 - 
 (4365*W[5, 2, 7, 22])/224 - (11*W[5, 2, 10, 2])/7 - (89*W[5, 2, 10, 3])/56 - 
 (247*W[5, 2, 10, 4])/28 - (2055*W[5, 2, 10, 5])/112 + 
 (2531*W[5, 2, 10, 6])/224 + (975*W[5, 2, 10, 7])/112 + 
 (65*W[5, 2, 10, 10])/14 - (3*W[5, 2, 10, 12])/4 - 
 (723*W[5, 2, 10, 14])/224 + (193*W[5, 2, 10, 16])/28 + 
 (6725*W[5, 2, 10, 17])/224 - (385*W[5, 2, 10, 18])/16 - 
 (1341*W[5, 2, 10, 19])/56 - (653*W[5, 2, 10, 20])/448 + 
 (4365*W[5, 2, 10, 22])/224 - (2839*W[5, 2, 12, 3])/224 - 
 (3*W[5, 2, 12, 4])/14 - (3*W[5, 2, 12, 10])/4 + W[5, 2, 12, 14]/4 + 
 (643*W[5, 2, 12, 17])/224 - (8*W[5, 2, 12, 18])/7 + 
 (13*W[5, 2, 12, 19])/28 + (83*W[5, 2, 12, 20])/14 + 
 (411*W[5, 2, 14, 4])/14 - (2531*W[5, 2, 14, 6])/224 + 
 (113*W[5, 2, 14, 10])/14 + W[5, 2, 14, 12]/4 + (526*W[5, 2, 14, 15])/7 - 
 (209*W[5, 2, 14, 16])/112 - (1305*W[5, 2, 14, 17])/112 - 
 (745*W[5, 2, 14, 19])/112 + (69*W[5, 2, 14, 20])/4 - 
 (526*W[5, 2, 14, 22])/7 + (3391*W[5, 2, 15, 3])/112 - 
 (2047*W[5, 2, 15, 18])/448 + (293*W[5, 2, 15, 19])/28 + 
 (526*W[5, 2, 15, 22])/7 + (4*W[5, 2, 16, 1])/7 - W[5, 2, 16, 2]/4 + 
 (27*W[5, 2, 16, 4])/112 + (11*W[5, 2, 16, 5])/56 + (3*W[5, 2, 16, 10])/4 - 
 (3*W[5, 2, 16, 11])/4 - (15*W[5, 2, 16, 16])/56 - (23*W[5, 2, 16, 17])/28 - 
 (13*W[5, 2, 16, 18])/56 - (57*W[5, 2, 16, 19])/56 - 
 (7915*W[5, 2, 17, 2])/224 + (2343*W[5, 2, 17, 3])/224 + 
 (49109*W[5, 2, 17, 4])/448 - (4115*W[5, 2, 17, 5])/336 - W[5, 2, 17, 6]/4 + 
 (309*W[5, 2, 17, 7])/224 - (31625*W[5, 2, 17, 10])/1344 + 
 (4367*W[5, 2, 17, 12])/672 - (1305*W[5, 2, 17, 14])/112 - 
 (5987*W[5, 2, 17, 15])/1344 - (25*W[5, 2, 17, 16])/14 + 
 (8857*W[5, 2, 17, 17])/168 + (7559*W[5, 2, 17, 18])/448 - 
 (14479*W[5, 2, 17, 19])/448 + (3609*W[5, 2, 17, 20])/112 - 
 (526*W[5, 2, 17, 22])/7 - (2159*W[5, 2, 17, 24])/224 + W[5, 2, 17, 25]/4 + 
 (445*W[5, 2, 18, 3])/28 + (258*W[5, 2, 18, 4])/7 - 
 (3749*W[5, 2, 18, 5])/224 - W[5, 2, 18, 6]/4 - (7059*W[5, 2, 18, 7])/224 - 
 (2007*W[5, 2, 18, 10])/112 + (531*W[5, 2, 18, 11])/56 - 
 (8*W[5, 2, 18, 12])/7 - (7281*W[5, 2, 18, 13])/224 - 
 (2047*W[5, 2, 18, 15])/448 - (25*W[5, 2, 18, 16])/4 + 
 (2665*W[5, 2, 18, 17])/448 + (155*W[5, 2, 18, 18])/32 + 
 (13309*W[5, 2, 18, 19])/224 + (1801*W[5, 2, 18, 20])/56 - 
 (1895*W[5, 2, 18, 21])/112 - W[5, 2, 18, 23]/4 + 
 (2159*W[5, 2, 18, 24])/224 - (933*W[5, 2, 18, 25])/224 - 
 (935*W[5, 2, 19, 1])/112 + (393*W[5, 2, 19, 2])/112 + 
 (1307*W[5, 2, 19, 3])/112 - (1787*W[5, 2, 19, 4])/112 + 
 (3417*W[5, 2, 19, 5])/224 + W[5, 2, 19, 6]/4 - (1341*W[5, 2, 19, 10])/56 - 
 W[5, 2, 19, 12]/2 + (293*W[5, 2, 19, 15])/28 + W[5, 2, 19, 16]/8 - 
 (10383*W[5, 2, 19, 17])/448 + (3231*W[5, 2, 19, 18])/56 - 
 (1257*W[5, 2, 19, 19])/56 - (6837*W[5, 2, 19, 20])/448 - 
 (149*W[5, 2, 19, 21])/8 + (4365*W[5, 2, 19, 22])/224 + 
 (933*W[5, 2, 19, 25])/224 - (75*W[5, 2, 20, 2])/56 - 
 (281*W[5, 2, 20, 3])/64 + (5283*W[5, 2, 20, 4])/112 - 
 (3947*W[5, 2, 20, 5])/224 - (563*W[5, 2, 20, 7])/112 - 
 (653*W[5, 2, 20, 10])/448 + (83*W[5, 2, 20, 12])/14 - 
 (3*W[5, 2, 20, 13])/4 + (69*W[5, 2, 20, 14])/4 - 
 (7265*W[5, 2, 20, 15])/224 - (53*W[5, 2, 20, 16])/56 + 
 (4537*W[5, 2, 20, 17])/112 + (16337*W[5, 2, 20, 18])/224 - 
 (16067*W[5, 2, 20, 19])/448 - (3495*W[5, 2, 20, 20])/224 + 
 (149*W[5, 2, 20, 21])/8 - (7969*W[5, 2, 20, 23])/112 - 
 (1867*W[5, 2, 20, 25])/112 + (115*W[5, 2, 26, 26])/16 - 
 (519*W[5, 2, 26, 27])/112 - (313*W[5, 2, 26, 28])/28 - 
 (811*W[5, 2, 26, 29])/112 + (23*W[5, 2, 26, 30])/28 - 
 (375*W[5, 2, 27, 26])/112 + (789*W[5, 2, 27, 27])/112 + 
 (669*W[5, 2, 27, 28])/56 + (57*W[5, 2, 27, 29])/32 + 
 (11*W[5, 2, 27, 30])/28 - (25*W[5, 2, 28, 26])/14 + (19*W[5, 2, 28, 27])/2 + 
 (339*W[5, 2, 28, 28])/14 + (2361*W[5, 2, 28, 29])/224 + 
 (8*W[5, 2, 28, 30])/7 + (117*W[5, 2, 29, 26])/112 + 
 (33*W[5, 2, 29, 27])/16 + (701*W[5, 2, 29, 28])/56 + 
 (993*W[5, 2, 29, 29])/112 + (53*W[5, 2, 29, 30])/56 - W[5, 2, 30, 26]/7 + 
 (15*W[5, 2, 30, 27])/56 - (15*W[5, 2, 30, 30])/56 - 
 (927*W[5, 3, 1, 1])/112 + (2369*W[5, 3, 1, 2])/224 - 
 (725*W[5, 3, 1, 3])/224 - (467*W[5, 3, 1, 4])/224 + 
 (3967*W[5, 3, 1, 5])/224 + (527*W[5, 3, 1, 6])/14 + 2*W[5, 3, 1, 8] + 
 W[5, 3, 1, 13] - (4163*W[5, 3, 1, 15])/224 - (31*W[5, 3, 1, 16])/28 - 
 (1555*W[5, 3, 1, 17])/112 - (2815*W[5, 3, 1, 18])/112 + 
 (13*W[5, 3, 1, 19])/8 + (59*W[5, 3, 1, 20])/4 - W[5, 3, 1, 25]/4 + 
 (395*W[5, 3, 2, 5])/21 - (9347*W[5, 3, 2, 10])/1344 - 
 (13235*W[5, 3, 2, 12])/1344 - W[5, 3, 2, 16]/4 + (4257*W[5, 3, 2, 18])/224 - 
 (6799*W[5, 3, 2, 20])/448 - W[5, 3, 2, 25]/4 + (23*W[5, 3, 3, 1])/56 + 
 (12097*W[5, 3, 3, 2])/1344 + (2315*W[5, 3, 3, 3])/224 + 
 (1937*W[5, 3, 3, 4])/224 - (1521*W[5, 3, 3, 5])/112 + W[5, 3, 3, 6]/4 + 
 (85*W[5, 3, 3, 8])/112 - (5251*W[5, 3, 3, 10])/1344 - 
 (18693*W[5, 3, 3, 12])/448 - W[5, 3, 3, 13] - W[5, 3, 3, 15]/2 + 
 (39*W[5, 3, 3, 16])/28 + (12785*W[5, 3, 3, 17])/1344 - 
 (1341*W[5, 3, 3, 18])/224 + (79*W[5, 3, 3, 19])/56 - 
 (197*W[5, 3, 3, 20])/16 - W[5, 3, 3, 21]/2 + (871*W[5, 3, 4, 1])/112 - 
 (2481*W[5, 3, 4, 2])/224 + (1245*W[5, 3, 4, 3])/224 - 
 (123*W[5, 3, 4, 4])/56 - (737*W[5, 3, 4, 5])/224 - W[5, 3, 4, 6]/4 + 
 (7775*W[5, 3, 4, 12])/112 - (73*W[5, 3, 4, 13])/16 + 
 (17*W[5, 3, 4, 16])/14 - (1005*W[5, 3, 4, 17])/14 + 
 (15847*W[5, 3, 4, 18])/224 - (16945*W[5, 3, 4, 19])/112 - 
 (279*W[5, 3, 4, 20])/32 + (2069*W[5, 3, 4, 22])/14 + 
 (4115*W[5, 3, 5, 1])/224 + (4497*W[5, 3, 5, 2])/448 - 
 (3077*W[5, 3, 5, 3])/224 - (53*W[5, 3, 5, 4])/16 - (149*W[5, 3, 5, 5])/112 + 
 W[5, 3, 5, 8]/4 - (3325*W[5, 3, 5, 10])/64 + (13235*W[5, 3, 5, 12])/1344 + 
 (155*W[5, 3, 5, 13])/16 + W[5, 3, 5, 15]/2 + W[5, 3, 5, 16]/7 + 
 (22639*W[5, 3, 5, 17])/448 + (171*W[5, 3, 5, 18])/112 - 
 (59*W[5, 3, 5, 19])/56 - (291*W[5, 3, 5, 20])/224 - W[5, 3, 5, 23]/4 + 
 (9*W[5, 3, 8, 1])/4 - (37*W[5, 3, 8, 3])/4 - W[5, 3, 8, 13] - 
 (1069*W[5, 3, 8, 16])/224 - (35*W[5, 3, 8, 17])/8 + 
 (13651*W[5, 3, 8, 18])/224 + (1181*W[5, 3, 8, 19])/224 + 
 (2241*W[5, 3, 8, 20])/224 - (2433*W[5, 3, 10, 2])/224 - 
 (65*W[5, 3, 10, 10])/14 - (1671*W[5, 3, 10, 16])/56 - 
 (6973*W[5, 3, 10, 17])/336 + (391*W[5, 3, 10, 18])/56 + 
 (5589*W[5, 3, 10, 19])/224 + (199*W[5, 3, 10, 20])/56 - 
 (18455*W[5, 3, 12, 3])/672 - (1403*W[5, 3, 12, 4])/28 + 
 (65*W[5, 3, 12, 12])/14 - (1525*W[5, 3, 12, 17])/224 - 
 (4975*W[5, 3, 12, 18])/448 - (15539*W[5, 3, 12, 20])/448 + 
 (4257*W[5, 3, 13, 4])/112 + (155*W[5, 3, 13, 5])/16 - W[5, 3, 13, 8] - 
 (4163*W[5, 3, 15, 1])/224 - (895*W[5, 3, 15, 2])/224 - 
 (643*W[5, 3, 15, 17])/224 - (11*W[5, 3, 16, 1])/28 + W[5, 3, 16, 2]/4 + 
 W[5, 3, 16, 8]/4 + W[5, 3, 16, 10]/4 + W[5, 3, 16, 16]/8 - 
 (9*W[5, 3, 16, 19])/28 - W[5, 3, 16, 20]/4 + W[5, 3, 16, 21]/2 - 
 (487*W[5, 3, 17, 2])/224 + (586*W[5, 3, 17, 4])/7 - 
 (485*W[5, 3, 17, 6])/16 - (35*W[5, 3, 17, 8])/8 + 
 (41933*W[5, 3, 17, 10])/1344 + (10019*W[5, 3, 17, 12])/1344 - 
 (769*W[5, 3, 17, 15])/112 + W[5, 3, 17, 16]/4 + (2865*W[5, 3, 17, 17])/448 - 
 (557*W[5, 3, 17, 18])/224 + (9043*W[5, 3, 17, 19])/224 - 
 (223*W[5, 3, 17, 20])/28 - (2069*W[5, 3, 17, 22])/14 + W[5, 3, 17, 25]/4 + 
 (751*W[5, 3, 18, 2])/56 + (1943*W[5, 3, 18, 4])/56 - 
 (527*W[5, 3, 18, 6])/14 + (867*W[5, 3, 18, 7])/112 + 
 (13651*W[5, 3, 18, 8])/224 - (647*W[5, 3, 18, 10])/28 - 
 (4975*W[5, 3, 18, 12])/448 + (298*W[5, 3, 18, 13])/7 + 
 (1663*W[5, 3, 18, 16])/56 - (183*W[5, 3, 18, 17])/224 - 
 (439*W[5, 3, 18, 18])/32 - (2085*W[5, 3, 18, 19])/224 - 
 (1843*W[5, 3, 18, 20])/32 + W[5, 3, 18, 23]/4 + (3029*W[5, 3, 18, 25])/224 + 
 10*W[5, 3, 19, 2] - (1199*W[5, 3, 19, 4])/28 + (485*W[5, 3, 19, 6])/16 + 
 W[5, 3, 19, 8]/4 + (5589*W[5, 3, 19, 10])/224 - 
 (13387*W[5, 3, 19, 12])/112 + (1181*W[5, 3, 19, 16])/224 + 
 (5045*W[5, 3, 19, 17])/224 - (53*W[5, 3, 19, 18])/8 - 
 (47*W[5, 3, 19, 19])/14 - (14737*W[5, 3, 19, 20])/448 - 
 (1493*W[5, 3, 19, 21])/224 - (3029*W[5, 3, 19, 25])/224 + 
 (2507*W[5, 3, 20, 1])/224 - (8885*W[5, 3, 20, 2])/448 - 
 (487*W[5, 3, 20, 4])/32 - (5*W[5, 3, 20, 5])/112 - 
 (867*W[5, 3, 20, 7])/112 - W[5, 3, 20, 8]/224 + (199*W[5, 3, 20, 10])/56 - 
 (15539*W[5, 3, 20, 12])/448 - (12*W[5, 3, 20, 16])/7 - 
 (1249*W[5, 3, 20, 18])/28 - (18099*W[5, 3, 20, 19])/448 - 
 (1093*W[5, 3, 20, 20])/224 + (1493*W[5, 3, 20, 21])/224 + 
 W[5, 3, 20, 25]/4 + (363*W[5, 3, 26, 26])/224 - (541*W[5, 3, 26, 27])/112 - 
 (183*W[5, 3, 26, 28])/16 - (409*W[5, 3, 26, 29])/56 - W[5, 3, 26, 30]/4 - 
 (13*W[5, 3, 27, 26])/2 - (769*W[5, 3, 27, 27])/112 - 
 (1331*W[5, 3, 27, 28])/224 - (731*W[5, 3, 27, 29])/224 - 
 (37*W[5, 3, 27, 30])/56 + (115*W[5, 3, 28, 26])/112 + 
 (1097*W[5, 3, 28, 27])/224 + (641*W[5, 3, 28, 28])/56 + 
 (93*W[5, 3, 28, 29])/8 + (4*W[5, 3, 28, 30])/7 + (37*W[5, 3, 29, 26])/56 + 
 (111*W[5, 3, 29, 27])/56 + (349*W[5, 3, 29, 28])/28 + 
 (625*W[5, 3, 29, 29])/224 + (37*W[5, 3, 29, 30])/28 - 
 (15*W[5, 3, 30, 27])/56 - W[5, 3, 30, 29]/7 + W[5, 3, 30, 30]/8 + 
 (43*W[5, 4, 1, 1])/56 - (279*W[5, 4, 1, 2])/56 - (331*W[5, 4, 1, 3])/224 + 
 (37*W[5, 4, 1, 4])/14 + (93*W[5, 4, 1, 5])/28 + (1537*W[5, 4, 1, 6])/224 - 
 (3*W[5, 4, 1, 11])/4 - (1607*W[5, 4, 1, 13])/32 + (209*W[5, 4, 1, 14])/112 + 
 (13127*W[5, 4, 1, 15])/224 - (79*W[5, 4, 1, 16])/112 + 
 (1235*W[5, 4, 1, 17])/224 + (9859*W[5, 4, 1, 18])/224 + 
 (145*W[5, 4, 1, 19])/56 - (1643*W[5, 4, 1, 20])/28 - 
 (11227*W[5, 4, 1, 23])/224 + (39*W[5, 4, 2, 1])/112 - 
 (1289*W[5, 4, 2, 3])/224 + (241*W[5, 4, 2, 4])/112 + 
 (471*W[5, 4, 2, 5])/56 - (3*W[5, 4, 2, 11])/4 + (3*W[5, 4, 2, 12])/4 + 
 (7393*W[5, 4, 2, 13])/224 + (389*W[5, 4, 2, 14])/14 + 
 (526*W[5, 4, 2, 15])/7 + W[5, 4, 2, 16]/4 + (4047*W[5, 4, 2, 17])/448 + 
 (127*W[5, 4, 2, 18])/28 - (27*W[5, 4, 2, 19])/2 + (611*W[5, 4, 2, 20])/112 + 
 (7969*W[5, 4, 2, 23])/112 - (23*W[5, 4, 3, 1])/16 - 
 (719*W[5, 4, 3, 2])/224 + (1341*W[5, 4, 3, 3])/224 - 
 (521*W[5, 4, 3, 4])/112 - (855*W[5, 4, 3, 5])/224 - (3*W[5, 4, 3, 10])/4 + 
 (3*W[5, 4, 3, 11])/4 + (7663*W[5, 4, 3, 12])/112 - (65*W[5, 4, 3, 13])/16 + 
 (17*W[5, 4, 3, 16])/14 - (14953*W[5, 4, 3, 17])/224 + 
 (6831*W[5, 4, 3, 18])/112 - (16715*W[5, 4, 3, 19])/112 + 
 (27*W[5, 4, 3, 20])/112 + (2069*W[5, 4, 3, 22])/14 - 
 (191*W[5, 4, 4, 1])/112 + (3727*W[5, 4, 4, 2])/112 - 
 (995*W[5, 4, 4, 3])/224 - W[5, 4, 4, 4]/4 - (569*W[5, 4, 4, 5])/224 + 
 (3*W[5, 4, 4, 11])/4 - (4251*W[5, 4, 4, 12])/224 + (73*W[5, 4, 4, 13])/14 - 
 (400*W[5, 4, 4, 14])/7 + W[5, 4, 4, 16]/56 - (1373*W[5, 4, 4, 17])/448 - 
 (1137*W[5, 4, 4, 18])/112 + (703*W[5, 4, 4, 19])/32 - 
 (781*W[5, 4, 4, 20])/112 - W[5, 4, 4, 22]/4 + (1697*W[5, 4, 4, 23])/112 - 
 (93*W[5, 4, 5, 1])/112 + W[5, 4, 5, 2]/2 + W[5, 4, 5, 3]/2 + 
 (325*W[5, 4, 5, 4])/224 + (1275*W[5, 4, 5, 5])/224 - (3*W[5, 4, 5, 10])/4 - 
 (3*W[5, 4, 5, 12])/4 - (75*W[5, 4, 5, 13])/56 + (801*W[5, 4, 5, 14])/112 - 
 (5*W[5, 4, 5, 16])/7 - (1993*W[5, 4, 5, 17])/224 + 
 (1303*W[5, 4, 5, 18])/112 - (967*W[5, 4, 5, 19])/224 - 
 (55*W[5, 4, 5, 20])/32 - (1997*W[5, 4, 5, 23])/112 - 
 (2543*W[5, 4, 7, 18])/112 + (2543*W[5, 4, 7, 20])/112 - 
 (3*W[5, 4, 10, 3])/4 - (1579*W[5, 4, 10, 5])/112 - 
 (2531*W[5, 4, 10, 6])/224 + (103*W[5, 4, 10, 10])/14 + 
 (723*W[5, 4, 10, 14])/224 + (2435*W[5, 4, 10, 16])/224 + 
 (185*W[5, 4, 10, 17])/16 - (13775*W[5, 4, 10, 18])/224 + 
 (615*W[5, 4, 10, 19])/224 - (22525*W[5, 4, 10, 20])/224 + 
 (139*W[5, 4, 11, 2])/112 + (131*W[5, 4, 11, 3])/2 - 
 (13127*W[5, 4, 11, 15])/224 - (139*W[5, 4, 11, 16])/112 - 
 (13135*W[5, 4, 11, 18])/224 + (13127*W[5, 4, 11, 23])/224 + 
 W[5, 4, 12, 4]/2 - W[5, 4, 12, 14]/4 + (7171*W[5, 4, 12, 17])/112 - 
 (2865*W[5, 4, 12, 18])/448 - W[5, 4, 12, 19]/2 + 
 (4639*W[5, 4, 12, 20])/448 - (10369*W[5, 4, 13, 1])/224 + 
 (7393*W[5, 4, 13, 2])/224 - (895*W[5, 4, 13, 3])/112 - 
 (1865*W[5, 4, 13, 4])/224 - 3*W[5, 4, 13, 5] + (1199*W[5, 4, 13, 17])/28 + 
 (3033*W[5, 4, 13, 18])/224 + (365*W[5, 4, 13, 19])/14 + 
 (93*W[5, 4, 13, 20])/56 - (411*W[5, 4, 14, 4])/14 + 
 (2531*W[5, 4, 14, 6])/224 - (113*W[5, 4, 14, 10])/14 - W[5, 4, 14, 12]/4 - 
 (526*W[5, 4, 14, 15])/7 + (209*W[5, 4, 14, 16])/112 + 
 (1305*W[5, 4, 14, 17])/112 + (745*W[5, 4, 14, 19])/112 - 
 (69*W[5, 4, 14, 20])/4 + (526*W[5, 4, 14, 22])/7 + (3*W[5, 4, 15, 1])/28 + 
 (6081*W[5, 4, 15, 2])/112 - (3*W[5, 4, 15, 3])/28 + (3*W[5, 4, 15, 5])/28 + 
 (301*W[5, 4, 15, 17])/4 - (3035*W[5, 4, 15, 18])/56 + 
 (2757*W[5, 4, 15, 19])/56 + (13103*W[5, 4, 15, 20])/224 - 
 (526*W[5, 4, 15, 22])/7 - (13127*W[5, 4, 15, 23])/224 - 
 (4*W[5, 4, 16, 1])/7 + W[5, 4, 16, 2]/4 - (27*W[5, 4, 16, 4])/112 - 
 (11*W[5, 4, 16, 5])/56 - (3*W[5, 4, 16, 10])/4 + (3*W[5, 4, 16, 11])/4 + 
 (15*W[5, 4, 16, 16])/56 + (23*W[5, 4, 16, 17])/28 + 
 (13*W[5, 4, 16, 18])/56 + (57*W[5, 4, 16, 19])/56 + 
 (16127*W[5, 4, 17, 2])/448 - (157*W[5, 4, 17, 4])/64 + 
 (9265*W[5, 4, 17, 6])/224 - (25*W[5, 4, 17, 10])/14 - 
 (123*W[5, 4, 17, 12])/28 + (1199*W[5, 4, 17, 13])/28 + 
 (1305*W[5, 4, 17, 14])/112 + (6093*W[5, 4, 17, 15])/112 + 
 (123*W[5, 4, 17, 16])/112 + (1549*W[5, 4, 17, 17])/224 - 
 (7535*W[5, 4, 17, 18])/224 - (35719*W[5, 4, 17, 20])/224 + 
 W[5, 4, 17, 22]/4 + (5965*W[5, 4, 17, 23])/112 + 
 (1579*W[5, 4, 17, 24])/112 + (11313*W[5, 4, 18, 1])/224 + 
 (773*W[5, 4, 18, 5])/224 - (1537*W[5, 4, 18, 6])/224 - 
 (399*W[5, 4, 18, 10])/8 + (1369*W[5, 4, 18, 11])/224 - 
 (2865*W[5, 4, 18, 12])/448 - (3035*W[5, 4, 18, 15])/56 - 
 (2377*W[5, 4, 18, 16])/224 - (97*W[5, 4, 18, 17])/4 + 
 (1165*W[5, 4, 18, 18])/56 - (7487*W[5, 4, 18, 20])/224 - 
 (1579*W[5, 4, 18, 24])/112 + (2757*W[5, 4, 18, 25])/56 + 
 (949*W[5, 4, 19, 1])/112 - (229*W[5, 4, 19, 2])/28 + 
 (103*W[5, 4, 19, 4])/56 - (411*W[5, 4, 19, 5])/224 - 
 (9265*W[5, 4, 19, 6])/224 + (615*W[5, 4, 19, 10])/224 + 
 (4251*W[5, 4, 19, 12])/224 + (365*W[5, 4, 19, 13])/14 - W[5, 4, 19, 14]/2 + 
 (2757*W[5, 4, 19, 15])/56 - (11*W[5, 4, 19, 16])/56 + 
 (9085*W[5, 4, 19, 17])/224 + (4945*W[5, 4, 19, 18])/112 - 
 (2081*W[5, 4, 19, 20])/32 - (615*W[5, 4, 19, 21])/224 - 
 (2069*W[5, 4, 19, 22])/14 + (8583*W[5, 4, 19, 23])/112 - 
 (2757*W[5, 4, 19, 25])/56 + (523*W[5, 4, 20, 2])/112 - 
 (22525*W[5, 4, 20, 10])/224 + (4639*W[5, 4, 20, 12])/448 - 
 (69*W[5, 4, 20, 14])/4 - (1112*W[5, 4, 20, 17])/7 - 
 (2279*W[5, 4, 20, 18])/224 - (1891*W[5, 4, 20, 19])/28 + 
 (503*W[5, 4, 20, 20])/56 + (615*W[5, 4, 20, 21])/224 - 
 (11227*W[5, 4, 23, 1])/224 + (7969*W[5, 4, 23, 2])/112 + 
 (1697*W[5, 4, 23, 4])/224 - (40*W[5, 4, 23, 5])/7 - 
 (15*W[5, 4, 23, 16])/28 + (6025*W[5, 4, 23, 17])/112 - 
 (1357*W[5, 4, 23, 18])/112 + (8583*W[5, 4, 23, 19])/112 + 
 (1697*W[5, 4, 23, 20])/224 - (43*W[5, 4, 26, 26])/112 + 
 (93*W[5, 4, 26, 27])/112 - (23*W[5, 4, 26, 28])/28 + 
 (23*W[5, 4, 26, 29])/112 + (45*W[5, 4, 26, 30])/112 + 
 (1241*W[5, 4, 27, 26])/224 + (123*W[5, 4, 27, 27])/112 - 
 (27*W[5, 4, 27, 28])/56 - (5*W[5, 4, 27, 29])/14 + 
 (57*W[5, 4, 27, 30])/112 - (13*W[5, 4, 28, 26])/8 + 
 (515*W[5, 4, 28, 27])/112 - (437*W[5, 4, 28, 28])/224 - 
 (197*W[5, 4, 28, 29])/224 - (17*W[5, 4, 28, 30])/14 + 
 (181*W[5, 4, 29, 26])/224 + (3*W[5, 4, 29, 27])/16 - 
 (251*W[5, 4, 29, 28])/224 - (23*W[5, 4, 29, 29])/224 + W[5, 4, 30, 26]/7 - 
 (15*W[5, 4, 30, 27])/56 + (15*W[5, 4, 30, 30])/56 + 
 (629*W[5, 5, 1, 2])/112 + (123*W[5, 5, 1, 3])/16 - (601*W[5, 5, 1, 4])/112 - 
 (147*W[5, 5, 1, 13])/16 + (4275*W[5, 5, 1, 15])/224 - W[5, 5, 1, 16]/4 - 
 (683*W[5, 5, 1, 17])/112 + (139*W[5, 5, 1, 18])/16 - 
 (99*W[5, 5, 1, 19])/56 + (181*W[5, 5, 1, 20])/32 - 
 (23885*W[5, 5, 2, 3])/336 + (659*W[5, 5, 2, 4])/56 + (53*W[5, 5, 2, 10])/2 + 
 W[5, 5, 2, 13]/4 - (801*W[5, 5, 2, 14])/112 + (8537*W[5, 5, 2, 15])/224 + 
 W[5, 5, 2, 16] - (35099*W[5, 5, 2, 17])/672 - (785*W[5, 5, 2, 18])/32 + 
 (19*W[5, 5, 2, 19])/4 - (7615*W[5, 5, 2, 20])/224 + 
 (1895*W[5, 5, 2, 21])/112 + W[5, 5, 2, 23]/4 + (1895*W[5, 5, 2, 25])/112 - 
 (3179*W[5, 5, 3, 2])/224 - (155*W[5, 5, 3, 4])/28 - 
 (30239*W[5, 5, 3, 10])/672 + (109*W[5, 5, 3, 12])/28 + 
 (163*W[5, 5, 3, 13])/16 - W[5, 5, 3, 16]/4 + (4149*W[5, 5, 3, 17])/224 + 
 7*W[5, 5, 3, 18] + (551*W[5, 5, 3, 19])/32 + (2*W[5, 5, 3, 20])/7 - 
 W[5, 5, 3, 23]/4 - (75*W[5, 5, 4, 13])/56 + (801*W[5, 5, 4, 14])/112 - 
 (3*W[5, 5, 4, 16])/4 - (1809*W[5, 5, 4, 17])/112 - (89*W[5, 5, 4, 18])/8 - 
 (841*W[5, 5, 4, 19])/224 + (5179*W[5, 5, 4, 20])/224 - 
 (1997*W[5, 5, 4, 23])/112 - (113*W[5, 5, 5, 1])/56 + 
 (1105*W[5, 5, 5, 2])/112 + (149*W[5, 5, 5, 3])/56 - 
 (1275*W[5, 5, 5, 4])/112 + 2*W[5, 5, 5, 10] - W[5, 5, 5, 12]/2 - 
 (1347*W[5, 5, 5, 17])/112 + (1347*W[5, 5, 5, 18])/112 + 
 (113*W[5, 5, 5, 19])/56 - (9*W[5, 5, 5, 20])/14 + 
 (2543*W[5, 5, 7, 18])/112 - (2543*W[5, 5, 7, 20])/112 - 
 (2727*W[5, 5, 8, 3])/224 - W[5, 5, 8, 13] + W[5, 5, 8, 16]/2 - 
 W[5, 5, 8, 19]/2 + (2727*W[5, 5, 8, 20])/224 - (22297*W[5, 5, 10, 2])/672 + 
 (4933*W[5, 5, 10, 3])/336 + 2*W[5, 5, 10, 5] + (3*W[5, 5, 10, 12])/2 + 
 (2545*W[5, 5, 10, 16])/56 - (785*W[5, 5, 10, 18])/224 - W[5, 5, 12, 2]/2 + 
 (7849*W[5, 5, 12, 3])/672 + (5*W[5, 5, 12, 4])/28 + (3*W[5, 5, 12, 10])/2 + 
 W[5, 5, 12, 15] + (15731*W[5, 5, 12, 17])/672 + (16*W[5, 5, 12, 18])/7 - 
 (19*W[5, 5, 12, 19])/28 + (83*W[5, 5, 12, 20])/7 - 
 (1895*W[5, 5, 12, 21])/112 - (1895*W[5, 5, 12, 25])/112 + W[5, 5, 13, 1] + 
 W[5, 5, 13, 2]/4 + (2543*W[5, 5, 13, 4])/112 - W[5, 5, 13, 8] - 
 (1895*W[5, 5, 13, 12])/112 - (2543*W[5, 5, 13, 18])/112 - 
 W[5, 5, 13, 19]/4 + (1895*W[5, 5, 13, 25])/112 + (365*W[5, 5, 15, 1])/14 - 
 (935*W[5, 5, 15, 2])/224 + W[5, 5, 15, 12] + (2533*W[5, 5, 15, 17])/112 - 
 (59*W[5, 5, 15, 20])/224 - (11105*W[5, 5, 17, 2])/672 + 
 (1777*W[5, 5, 17, 3])/336 - (1947*W[5, 5, 17, 4])/112 + 
 (1747*W[5, 5, 17, 12])/56 - (2203*W[5, 5, 17, 15])/112 - 
 (6169*W[5, 5, 17, 16])/224 - (2231*W[5, 5, 17, 17])/224 - 
 (79343*W[5, 5, 17, 18])/1344 + (3445*W[5, 5, 17, 19])/224 + 
 (199*W[5, 5, 17, 20])/56 + (6337*W[5, 5, 17, 23])/224 - 
 (1717*W[5, 5, 17, 24])/336 + (23*W[5, 5, 18, 1])/28 - 
 (857*W[5, 5, 18, 2])/224 + (111*W[5, 5, 18, 3])/28 - 
 (1359*W[5, 5, 18, 4])/56 + (1697*W[5, 5, 18, 7])/112 + 
 (9395*W[5, 5, 18, 10])/224 + (16*W[5, 5, 18, 12])/7 + 
 (75*W[5, 5, 18, 13])/56 - (2587*W[5, 5, 18, 16])/56 - 
 (23013*W[5, 5, 18, 17])/448 - (297*W[5, 5, 18, 19])/56 + 
 (1109*W[5, 5, 18, 20])/56 - (1895*W[5, 5, 18, 21])/112 + 
 (1717*W[5, 5, 18, 24])/336 + (3837*W[5, 5, 19, 3])/224 + 
 (635*W[5, 5, 19, 4])/224 - W[5, 5, 19, 12]/2 - W[5, 5, 19, 13]/4 - 
 W[5, 5, 19, 16]/4 + (1949*W[5, 5, 19, 17])/224 - (11*W[5, 5, 19, 18])/28 + 
 (1433*W[5, 5, 19, 19])/112 + (85*W[5, 5, 19, 20])/112 - 
 (29*W[5, 5, 20, 1])/16 - (3609*W[5, 5, 20, 2])/224 + 
 (2755*W[5, 5, 20, 3])/224 - (2007*W[5, 5, 20, 4])/224 - 
 (1697*W[5, 5, 20, 7])/112 + (83*W[5, 5, 20, 12])/7 + 
 (753*W[5, 5, 20, 15])/112 + (43*W[5, 5, 20, 17])/14 + 
 (89*W[5, 5, 20, 18])/8 + (103*W[5, 5, 20, 19])/112 + 
 (1997*W[5, 5, 20, 23])/112 - (1895*W[5, 5, 20, 25])/112 + W[5, 5, 23, 2]/4 - 
 W[5, 5, 23, 3]/4 + (825*W[5, 5, 23, 4])/56 - (1895*W[5, 5, 23, 12])/112 + 
 (6337*W[5, 5, 23, 16])/224 - (825*W[5, 5, 23, 20])/56 + 
 (1895*W[5, 5, 23, 21])/112 - (1431*W[5, 5, 26, 26])/112 - 
 (29*W[5, 5, 26, 28])/56 + (9*W[5, 5, 26, 29])/8 - (3*W[5, 5, 26, 30])/4 - 
 (1431*W[5, 5, 27, 26])/112 - (29*W[5, 5, 27, 28])/56 + 
 (9*W[5, 5, 27, 29])/8 - (3*W[5, 5, 27, 30])/4 - (403*W[5, 5, 28, 26])/56 - 
 (38*W[5, 5, 28, 27])/7 - (1433*W[5, 5, 28, 28])/112 + W[5, 5, 28, 30]/4 + 
 (9*W[5, 5, 29, 26])/14 - (9*W[5, 5, 29, 28])/56 + (5*W[5, 10, 1, 2])/224 - 
 (5*W[5, 10, 1, 3])/224 - (1185*W[5, 10, 1, 5])/224 + W[5, 10, 1, 14]/4 + 
 (5797*W[5, 10, 1, 16])/224 + (1185*W[5, 10, 1, 17])/224 - 
 (5853*W[5, 10, 1, 18])/224 + (85*W[5, 10, 2, 1])/16 - 
 (8629*W[5, 10, 2, 2])/672 - (10463*W[5, 10, 2, 3])/336 - 
 (1867*W[5, 10, 2, 4])/224 - (189*W[5, 10, 2, 5])/4 + 
 (975*W[5, 10, 2, 7])/112 + (1925*W[5, 10, 2, 10])/96 - 
 (573*W[5, 10, 2, 11])/56 - (8675*W[5, 10, 2, 12])/1344 - 
 (723*W[5, 10, 2, 14])/224 - (697*W[5, 10, 2, 15])/192 + 
 (195*W[5, 10, 2, 16])/28 + (6707*W[5, 10, 2, 17])/168 - 
 (129*W[5, 10, 2, 18])/224 + (3357*W[5, 10, 2, 19])/224 + 
 (155*W[5, 10, 2, 20])/448 - W[5, 10, 2, 21]/2 - (85*W[5, 10, 3, 1])/16 + 
 (137*W[5, 10, 3, 2])/336 + (9929*W[5, 10, 3, 3])/336 - 
 (109*W[5, 10, 3, 4])/224 + (3237*W[5, 10, 3, 5])/112 + 
 (2531*W[5, 10, 3, 6])/224 - (1925*W[5, 10, 3, 10])/96 + 
 (573*W[5, 10, 3, 11])/56 + (7667*W[5, 10, 3, 12])/1344 + 
 (697*W[5, 10, 3, 15])/192 - (1675*W[5, 10, 3, 16])/56 - 
 (20599*W[5, 10, 3, 17])/672 - (3697*W[5, 10, 3, 18])/224 - 
 (783*W[5, 10, 3, 19])/56 + (7*W[5, 10, 3, 20])/4 + W[5, 10, 3, 21]/2 + 
 (4365*W[5, 10, 3, 22])/224 - (3*W[5, 10, 4, 3])/4 - 
 (1579*W[5, 10, 4, 5])/112 - (2531*W[5, 10, 4, 6])/224 + 
 (103*W[5, 10, 4, 10])/14 + (723*W[5, 10, 4, 14])/224 + 
 (2435*W[5, 10, 4, 16])/224 + (185*W[5, 10, 4, 17])/16 - 
 (13775*W[5, 10, 4, 18])/224 + (615*W[5, 10, 4, 19])/224 - 
 (22525*W[5, 10, 4, 20])/224 - (95117*W[5, 10, 5, 2])/1344 + 
 (38965*W[5, 10, 5, 3])/1344 - (71*W[5, 10, 5, 4])/28 + 
 (4829*W[5, 10, 5, 5])/224 + (8675*W[5, 10, 5, 12])/1344 - 
 (697*W[5, 10, 5, 15])/192 + (581*W[5, 10, 5, 16])/32 + 
 (235*W[5, 10, 5, 17])/224 - (3389*W[5, 10, 5, 18])/224 + 
 (111*W[5, 10, 5, 19])/32 - (271*W[5, 10, 5, 20])/32 - 
 (1451*W[5, 10, 5, 23])/112 - (1201*W[5, 10, 5, 24])/336 + 
 (65*W[5, 10, 10, 2])/32 - (65*W[5, 10, 10, 3])/32 + 
 (103*W[5, 10, 10, 4])/14 + W[5, 10, 10, 5] + (6633*W[5, 10, 10, 16])/224 - 
 W[5, 10, 10, 17] + (16295*W[5, 10, 10, 18])/672 + 
 (1889*W[5, 10, 10, 20])/56 + (1167*W[5, 10, 16, 1])/56 - 
 (2137*W[5, 10, 16, 2])/224 - (709*W[5, 10, 16, 3])/32 + 
 (5025*W[5, 10, 16, 4])/224 + (17053*W[5, 10, 16, 5])/672 - 
 W[5, 10, 16, 10] + (573*W[5, 10, 16, 11])/56 - W[5, 10, 16, 14]/4 + 
 W[5, 10, 16, 16]/7 + (23*W[5, 10, 16, 17])/28 + (13*W[5, 10, 16, 18])/56 - 
 (551*W[5, 10, 16, 19])/28 - (5023*W[5, 10, 16, 20])/224 - 
 W[5, 10, 16, 21]/2 - (1451*W[5, 10, 16, 23])/112 + 
 (1201*W[5, 10, 16, 24])/336 + (17845*W[5, 10, 17, 2])/448 - 
 (3531*W[5, 10, 17, 3])/448 - (4605*W[5, 10, 17, 5])/224 - 
 (7667*W[5, 10, 17, 12])/1344 + (697*W[5, 10, 17, 15])/192 - 
 (65*W[5, 10, 17, 16])/28 - (11*W[5, 10, 17, 17])/224 - 
 (5459*W[5, 10, 17, 18])/672 - (1233*W[5, 10, 17, 19])/224 - 
 (1625*W[5, 10, 17, 20])/224 + (1451*W[5, 10, 17, 23])/112 + 
 (1201*W[5, 10, 17, 24])/336 - (1167*W[5, 10, 18, 1])/56 - 
 (933*W[5, 10, 18, 2])/112 - (16365*W[5, 10, 18, 4])/224 - 
 (4093*W[5, 10, 18, 5])/224 + (18433*W[5, 10, 18, 10])/336 - 
 (573*W[5, 10, 18, 11])/56 - (6585*W[5, 10, 18, 16])/224 - 
 (491*W[5, 10, 18, 17])/32 - (13*W[5, 10, 18, 18])/56 + 
 (819*W[5, 10, 18, 19])/32 + (8093*W[5, 10, 18, 20])/448 + 
 W[5, 10, 18, 21]/2 + (1451*W[5, 10, 18, 23])/112 - 
 (1201*W[5, 10, 18, 24])/336 + W[5, 10, 18, 25]/4 + 
 (1635*W[5, 10, 19, 2])/56 + (615*W[5, 10, 19, 4])/224 - 
 (57*W[5, 10, 19, 5])/28 - (975*W[5, 10, 19, 7])/112 - 
 (3175*W[5, 10, 19, 16])/224 + (1139*W[5, 10, 19, 18])/56 - 
 (4365*W[5, 10, 19, 22])/224 - W[5, 10, 19, 25]/4 + 
 (939*W[5, 10, 20, 2])/448 - (22525*W[5, 10, 20, 4])/224 - 
 (215*W[5, 10, 20, 5])/32 + (1889*W[5, 10, 20, 10])/56 - 
 (4631*W[5, 10, 20, 16])/224 - (2017*W[5, 10, 20, 17])/224 + 
 (7309*W[5, 10, 20, 18])/448 - (75*W[5, 10, 20, 20])/16 + 
 (1111*W[5, 10, 26, 26])/112 - (7*W[5, 10, 26, 27])/8 - 
 (1233*W[5, 10, 26, 28])/224 + (7*W[5, 10, 26, 29])/4 + 
 (3*W[5, 10, 26, 30])/28 + (1111*W[5, 10, 27, 26])/112 - 
 (7*W[5, 10, 27, 27])/8 - (1233*W[5, 10, 27, 28])/224 + 
 (7*W[5, 10, 27, 29])/4 + (3*W[5, 10, 27, 30])/28 + 
 (1111*W[5, 10, 30, 26])/112 - (7*W[5, 10, 30, 27])/8 - 
 (1233*W[5, 10, 30, 28])/224 + (7*W[5, 10, 30, 29])/4 + 
 (3*W[5, 10, 30, 30])/28 + (3*W[5, 12, 1, 2])/8 - (297*W[5, 12, 1, 3])/112 - 
 (3*W[5, 12, 1, 4])/8 - (3*W[5, 12, 1, 5])/8 - (3*W[5, 12, 1, 17])/8 + 
 (3*W[5, 12, 1, 19])/8 - (4115*W[5, 12, 2, 2])/224 + 
 (3609*W[5, 12, 2, 3])/448 - (4*W[5, 12, 2, 4])/7 + 
 (4083*W[5, 12, 2, 7])/224 + (9683*W[5, 12, 2, 10])/1344 + 
 (3*W[5, 12, 2, 14])/4 - (4979*W[5, 12, 2, 15])/1344 + 
 (11*W[5, 12, 2, 16])/56 - (1317*W[5, 12, 2, 17])/448 + 
 (5*W[5, 12, 2, 18])/28 - W[5, 12, 2, 19]/28 + (2297*W[5, 12, 2, 20])/224 - 
 (1895*W[5, 12, 2, 21])/112 - (1895*W[5, 12, 2, 25])/112 - 
 (339*W[5, 12, 3, 1])/112 + (4183*W[5, 12, 3, 2])/672 - 
 (7397*W[5, 12, 3, 3])/672 + (589*W[5, 12, 3, 4])/224 + 
 (431*W[5, 12, 3, 5])/96 + (2419*W[5, 12, 3, 6])/224 - 
 (9683*W[5, 12, 3, 10])/1344 + (489*W[5, 12, 3, 11])/56 + 
 (1637*W[5, 12, 3, 12])/96 - (6323*W[5, 12, 3, 15])/1344 - 
 (11*W[5, 12, 3, 16])/56 - (2459*W[5, 12, 3, 17])/168 - 
 (1091*W[5, 12, 3, 18])/64 - (12111*W[5, 12, 3, 19])/224 + 
 (81*W[5, 12, 3, 20])/64 - (1781*W[5, 12, 3, 22])/32 + 
 (156*W[5, 12, 4, 3])/7 - (163*W[5, 12, 4, 4])/224 - 
 (2419*W[5, 12, 4, 6])/224 + (4083*W[5, 12, 4, 7])/224 + 
 (503*W[5, 12, 4, 13])/112 - (3*W[5, 12, 4, 14])/4 - 
 (11*W[5, 12, 4, 16])/56 + (349*W[5, 12, 4, 17])/14 - 
 (1537*W[5, 12, 4, 18])/448 + (22051*W[5, 12, 4, 20])/448 - 
 (1781*W[5, 12, 4, 22])/32 - (5371*W[5, 12, 4, 23])/224 + 
 (4003*W[5, 12, 5, 2])/224 - (12163*W[5, 12, 5, 3])/1344 + 
 (15*W[5, 12, 5, 4])/28 - (4083*W[5, 12, 5, 7])/224 - 
 (8675*W[5, 12, 5, 10])/1344 - W[5, 12, 5, 14]/2 + 
 (6323*W[5, 12, 5, 15])/1344 - (11*W[5, 12, 5, 16])/56 + 
 (39271*W[5, 12, 5, 17])/1344 + (27*W[5, 12, 5, 18])/28 - 
 (5*W[5, 12, 5, 19])/28 + (241*W[5, 12, 5, 20])/32 - 
 (71*W[5, 12, 12, 3])/16 + (19*W[5, 12, 12, 4])/28 + 
 (55*W[5, 12, 12, 17])/16 - (19*W[5, 12, 12, 19])/28 - 
 (166*W[5, 12, 12, 20])/7 - (743*W[5, 12, 17, 2])/48 + 
 (745*W[5, 12, 17, 3])/112 - (4411*W[5, 12, 17, 4])/112 + 
 (10685*W[5, 12, 17, 5])/336 - (2419*W[5, 12, 17, 6])/224 + 
 (8675*W[5, 12, 17, 10])/1344 - (1733*W[5, 12, 17, 12])/96 + 
 (4979*W[5, 12, 17, 15])/1344 + (11*W[5, 12, 17, 16])/56 - 
 (1443*W[5, 12, 17, 17])/112 - (2879*W[5, 12, 17, 18])/448 + 
 (26501*W[5, 12, 17, 19])/224 - (18007*W[5, 12, 17, 20])/448 + 
 (1781*W[5, 12, 17, 22])/32 - (475*W[5, 12, 17, 24])/112 - 
 (841*W[5, 12, 18, 2])/112 - (1123*W[5, 12, 18, 3])/64 + 
 (4611*W[5, 12, 18, 4])/448 - (463*W[5, 12, 18, 5])/56 - 
 (489*W[5, 12, 18, 11])/56 - (503*W[5, 12, 18, 13])/112 - 
 (643*W[5, 12, 18, 17])/448 - (1055*W[5, 12, 18, 18])/224 - 
 (271*W[5, 12, 18, 19])/16 + (1895*W[5, 12, 18, 21])/112 + 
 (475*W[5, 12, 18, 24])/112 + (503*W[5, 12, 18, 25])/112 + 
 W[5, 12, 19, 2]/2 - (26517*W[5, 12, 19, 3])/224 + 
 (3771*W[5, 12, 19, 4])/224 - W[5, 12, 19, 5]/2 + 
 (2419*W[5, 12, 19, 6])/224 - (4083*W[5, 12, 19, 7])/224 + 
 W[5, 12, 19, 14]/2 + (11*W[5, 12, 19, 16])/56 + 
 (11049*W[5, 12, 19, 17])/112 - (45*W[5, 12, 19, 18])/14 + 
 (475*W[5, 12, 19, 19])/224 - (8341*W[5, 12, 19, 20])/224 + 
 (7321*W[5, 12, 19, 21])/224 + (1781*W[5, 12, 19, 22])/32 - 
 (503*W[5, 12, 19, 25])/112 + (201*W[5, 12, 20, 2])/112 + 
 (4357*W[5, 12, 20, 3])/448 + (2157*W[5, 12, 20, 4])/64 - 
 (13*W[5, 12, 20, 5])/14 - (166*W[5, 12, 20, 12])/7 - 
 (21797*W[5, 12, 20, 17])/448 - (2915*W[5, 12, 20, 19])/224 + 
 (2265*W[5, 12, 20, 20])/224 - (7321*W[5, 12, 20, 21])/224 + 
 (5371*W[5, 12, 20, 23])/224 + (1895*W[5, 12, 20, 25])/112 - 
 (1839*W[5, 12, 26, 26])/224 + (517*W[5, 12, 26, 27])/56 + 
 (3823*W[5, 12, 26, 28])/224 + (1895*W[5, 12, 26, 29])/224 - 
 (11*W[5, 12, 26, 30])/56 + (1839*W[5, 12, 28, 26])/224 - 
 (517*W[5, 12, 28, 27])/56 - (3823*W[5, 12, 28, 28])/224 - 
 (1895*W[5, 12, 28, 29])/224 + (11*W[5, 12, 28, 30])/56 - 
 (249*W[5, 15, 1, 2])/28 + (4163*W[5, 15, 1, 5])/224 - 
 (739*W[5, 15, 1, 6])/56 + (23*W[5, 15, 1, 16])/56 + W[5, 15, 1, 25]/2 - 
 (481*W[5, 15, 2, 1])/56 + (463*W[5, 15, 2, 2])/112 + 
 (5737*W[5, 15, 2, 3])/336 + (6093*W[5, 15, 2, 4])/112 - 
 (2443*W[5, 15, 2, 5])/96 + (9683*W[5, 15, 2, 10])/1344 + 
 (6323*W[5, 15, 2, 12])/1344 - (2091*W[5, 15, 2, 15])/224 - 
 (23*W[5, 15, 2, 16])/56 + (1097*W[5, 15, 2, 17])/112 - 
 (2087*W[5, 15, 2, 18])/448 - (151*W[5, 15, 2, 19])/112 + 
 (12475*W[5, 15, 2, 20])/224 + W[5, 15, 2, 21]/2 + W[5, 15, 2, 25]/2 + 
 (17*W[5, 15, 3, 1])/56 + (10877*W[5, 15, 3, 2])/448 - 
 (1311*W[5, 15, 3, 3])/112 - (9683*W[5, 15, 3, 10])/1344 + 
 (7667*W[5, 15, 3, 12])/1344 + (23*W[5, 15, 3, 16])/56 + 
 (12749*W[5, 15, 3, 17])/448 - (23*W[5, 15, 3, 18])/56 - 
 (189*W[5, 15, 3, 19])/16 + (61*W[5, 15, 3, 20])/224 + 
 (3*W[5, 15, 4, 1])/28 + (6081*W[5, 15, 4, 2])/112 - (3*W[5, 15, 4, 3])/28 + 
 (3*W[5, 15, 4, 5])/28 + (301*W[5, 15, 4, 17])/4 - 
 (3035*W[5, 15, 4, 18])/56 + (2757*W[5, 15, 4, 19])/56 + 
 (13103*W[5, 15, 4, 20])/224 - (526*W[5, 15, 4, 22])/7 - 
 (13127*W[5, 15, 4, 23])/224 + (1609*W[5, 15, 5, 1])/224 - 
 (14537*W[5, 15, 5, 2])/448 + (1311*W[5, 15, 5, 3])/112 + 
 (9683*W[5, 15, 5, 10])/1344 - (6323*W[5, 15, 5, 12])/1344 - 
 (23*W[5, 15, 5, 16])/56 - (3903*W[5, 15, 5, 17])/448 + 
 (23*W[5, 15, 5, 18])/56 + (189*W[5, 15, 5, 19])/16 - 
 (15*W[5, 15, 5, 20])/28 + (1243*W[5, 15, 15, 1])/112 + 
 (2725*W[5, 15, 15, 2])/224 - (33239*W[5, 15, 15, 17])/672 - 
 (5*W[5, 15, 15, 20])/28 - (1221*W[5, 15, 17, 1])/112 + 
 (15091*W[5, 15, 17, 3])/672 - (1013*W[5, 15, 17, 5])/672 - 
 (9683*W[5, 15, 17, 10])/1344 - (7667*W[5, 15, 17, 12])/1344 - 
 (18791*W[5, 15, 17, 15])/672 + (23*W[5, 15, 17, 16])/56 + 
 (5*W[5, 15, 17, 18])/56 + (189*W[5, 15, 17, 19])/16 - 
 (7631*W[5, 15, 17, 20])/112 + (526*W[5, 15, 17, 22])/7 - 
 W[5, 15, 17, 24]/2 - W[5, 15, 17, 25]/2 - (381*W[5, 15, 18, 1])/28 - 
 (2047*W[5, 15, 18, 2])/448 - (3035*W[5, 15, 18, 4])/56 + 
 (739*W[5, 15, 18, 6])/56 - (739*W[5, 15, 18, 7])/56 + 
 (1055*W[5, 15, 18, 18])/224 + (2973*W[5, 15, 18, 19])/224 + 
 (381*W[5, 15, 18, 20])/28 - W[5, 15, 18, 21]/2 + W[5, 15, 18, 24]/2 + 
 (189*W[5, 15, 19, 1])/16 + (293*W[5, 15, 19, 2])/28 + 
 (2757*W[5, 15, 19, 4])/56 + (2973*W[5, 15, 19, 18])/224 - 
 (1193*W[5, 15, 19, 20])/224 + W[5, 15, 19, 21]/4 + 
 (10033*W[5, 15, 20, 2])/224 - (2493*W[5, 15, 20, 3])/224 - 
 (13*W[5, 15, 20, 5])/56 + (739*W[5, 15, 20, 7])/56 + 
 (1223*W[5, 15, 20, 15])/112 - (23*W[5, 15, 20, 16])/56 - 
 (7597*W[5, 15, 20, 17])/112 + (1509*W[5, 15, 20, 19])/224 - 
 W[5, 15, 20, 21]/4 + (13127*W[5, 15, 20, 23])/224 - W[5, 15, 20, 25]/2 - 
 (941*W[5, 15, 26, 26])/224 + (23*W[5, 15, 26, 27])/56 + 
 (189*W[5, 15, 26, 28])/16 + (873*W[5, 15, 26, 29])/224 - 
 (23*W[5, 15, 26, 30])/56 + (941*W[5, 15, 29, 26])/224 - 
 (23*W[5, 15, 29, 27])/56 - (189*W[5, 15, 29, 28])/16 - 
 (873*W[5, 15, 29, 29])/224 + (23*W[5, 15, 29, 30])/56 + 
 (481*W[5, 17, 1, 1])/112 + (1801*W[5, 17, 1, 2])/224 + 
 (265*W[5, 17, 1, 3])/224 - (839*W[5, 17, 1, 4])/224 + 
 (971*W[5, 17, 1, 5])/112 + W[5, 17, 1, 8]/4 - (3*W[5, 17, 1, 11])/4 - 
 (339*W[5, 17, 1, 12])/112 - (7153*W[5, 17, 1, 15])/224 + W[5, 17, 1, 16]/8 - 
 (157*W[5, 17, 1, 17])/112 + (1361*W[5, 17, 1, 18])/112 - 
 (87*W[5, 17, 1, 19])/7 + (1117*W[5, 17, 1, 20])/112 + 
 (3*W[5, 17, 1, 24])/7 + (223*W[5, 17, 2, 1])/56 - 
 (7925*W[5, 17, 2, 2])/224 + (15697*W[5, 17, 2, 3])/672 + 
 (23497*W[5, 17, 2, 4])/448 + (783*W[5, 17, 2, 5])/112 + 
 (309*W[5, 17, 2, 7])/224 - (10243*W[5, 17, 2, 10])/336 + 
 (3*W[5, 17, 2, 11])/4 + (2075*W[5, 17, 2, 12])/1344 - 
 (1305*W[5, 17, 2, 14])/112 + (841*W[5, 17, 2, 15])/192 - 
 (87*W[5, 17, 2, 16])/56 + (13283*W[5, 17, 2, 17])/336 + 
 (3477*W[5, 17, 2, 18])/448 - (1165*W[5, 17, 2, 19])/64 - 
 (1475*W[5, 17, 2, 20])/112 - (2159*W[5, 17, 2, 24])/224 + 
 (219*W[5, 17, 3, 1])/28 - (1049*W[5, 17, 3, 2])/84 - 
 (1809*W[5, 17, 3, 3])/112 + (7039*W[5, 17, 3, 4])/224 - 
 (2885*W[5, 17, 3, 5])/672 - (9265*W[5, 17, 3, 6])/224 - 
 (33*W[5, 17, 3, 8])/8 + (3289*W[5, 17, 3, 10])/84 - 
 (531*W[5, 17, 3, 11])/56 - (5315*W[5, 17, 3, 12])/1344 - 
 (319*W[5, 17, 3, 15])/192 + (25*W[5, 17, 3, 16])/56 + 
 (14599*W[5, 17, 3, 17])/1344 + (405*W[5, 17, 3, 18])/32 + 
 (10375*W[5, 17, 3, 19])/112 - (5805*W[5, 17, 3, 20])/112 - 
 W[5, 17, 3, 21]/2 - (20637*W[5, 17, 3, 22])/224 - (55*W[5, 17, 4, 1])/112 + 
 (16099*W[5, 17, 4, 2])/448 - W[5, 17, 4, 3]/8 - (937*W[5, 17, 4, 4])/448 + 
 W[5, 17, 4, 5]/8 + (9265*W[5, 17, 4, 6])/224 - (71*W[5, 17, 4, 10])/28 + 
 (3*W[5, 17, 4, 11])/4 - (123*W[5, 17, 4, 12])/28 + 
 (1199*W[5, 17, 4, 13])/28 + (1305*W[5, 17, 4, 14])/112 + 
 (6093*W[5, 17, 4, 15])/112 + (123*W[5, 17, 4, 16])/112 + 
 (517*W[5, 17, 4, 17])/56 - (171*W[5, 17, 4, 18])/4 - 
 (265*W[5, 17, 4, 19])/224 - (2145*W[5, 17, 4, 20])/14 + W[5, 17, 4, 22]/4 + 
 (5965*W[5, 17, 4, 23])/112 + (1579*W[5, 17, 4, 24])/112 - 
 (3*W[5, 17, 5, 1])/16 + (28313*W[5, 17, 5, 2])/1344 - 
 (12125*W[5, 17, 5, 3])/1344 - (1403*W[5, 17, 5, 4])/112 - 
 (1517*W[5, 17, 5, 5])/112 - W[5, 17, 5, 8]/4 - W[5, 17, 5, 10] + 
 (34261*W[5, 17, 5, 12])/1344 - (21557*W[5, 17, 5, 15])/1344 - 
 W[5, 17, 5, 16]/14 - (953*W[5, 17, 5, 17])/224 - 
 (63719*W[5, 17, 5, 18])/1344 + (639*W[5, 17, 5, 19])/56 + 
 (2159*W[5, 17, 5, 20])/224 + (9239*W[5, 17, 5, 23])/224 - 
 (43*W[5, 17, 5, 24])/28 + (251*W[5, 17, 10, 2])/112 + 
 (45*W[5, 17, 10, 3])/7 - (71*W[5, 17, 10, 4])/28 - W[5, 17, 10, 5] - 
 (3*W[5, 17, 10, 12])/4 - (6633*W[5, 17, 10, 16])/224 + W[5, 17, 10, 17] - 
 (13271*W[5, 17, 10, 18])/672 - (57*W[5, 17, 10, 19])/28 - 
 (1761*W[5, 17, 10, 20])/112 - (339*W[5, 17, 12, 1])/112 - 
 (2073*W[5, 17, 12, 2])/224 + (647*W[5, 17, 12, 3])/28 + 
 (2991*W[5, 17, 12, 4])/224 + (8129*W[5, 17, 12, 5])/224 - 
 (3*W[5, 17, 12, 10])/4 + (489*W[5, 17, 12, 11])/56 - 
 (79*W[5, 17, 12, 12])/14 - W[5, 17, 12, 15] - (13919*W[5, 17, 12, 17])/672 - 
 (5541*W[5, 17, 12, 18])/448 + (7195*W[5, 17, 12, 19])/112 - 
 (1901*W[5, 17, 12, 20])/448 - (475*W[5, 17, 12, 24])/112 - 
 (2183*W[5, 17, 15, 1])/112 + (463*W[5, 17, 15, 2])/112 + 
 (2073*W[5, 17, 15, 3])/224 + (6093*W[5, 17, 15, 4])/112 - 
 (3019*W[5, 17, 15, 5])/112 - W[5, 17, 15, 12] - (3133*W[5, 17, 15, 15])/84 + 
 (1097*W[5, 17, 15, 17])/112 - (2787*W[5, 17, 15, 20])/224 + 
 W[5, 17, 15, 21]/2 - W[5, 17, 15, 24]/2 + (5*W[5, 17, 16, 1])/28 + 
 (27*W[5, 17, 16, 4])/112 + (11*W[5, 17, 16, 5])/56 + W[5, 17, 16, 8]/4 + 
 W[5, 17, 16, 10] - (3*W[5, 17, 16, 11])/4 - W[5, 17, 16, 16]/7 - 
 (23*W[5, 17, 16, 17])/28 - (13*W[5, 17, 16, 18])/56 - 
 (75*W[5, 17, 16, 19])/56 - W[5, 17, 16, 20]/4 + W[5, 17, 16, 21]/2 + 
 (3*W[5, 17, 17, 1])/16 + (17751*W[5, 17, 17, 2])/448 - 
 (17141*W[5, 17, 17, 3])/672 + (2577*W[5, 17, 17, 4])/224 + 
 (1167*W[5, 17, 17, 5])/224 + W[5, 17, 17, 6]/4 + W[5, 17, 17, 10] + 
 (1219*W[5, 17, 17, 12])/192 + (12833*W[5, 17, 17, 15])/1344 - 
 (79*W[5, 17, 17, 16])/56 + (1273*W[5, 17, 17, 17])/224 + 
 (463*W[5, 17, 17, 18])/48 - (65*W[5, 17, 17, 19])/14 - 
 (737*W[5, 17, 17, 20])/112 - W[5, 17, 17, 22]/4 - 
 (3627*W[5, 17, 17, 24])/112 + (169*W[5, 17, 18, 1])/112 + 
 (645*W[5, 17, 18, 2])/64 + (3111*W[5, 17, 18, 4])/224 - 
 (21365*W[5, 17, 18, 5])/1344 + (447*W[5, 17, 18, 7])/56 - 
 (16921*W[5, 17, 18, 10])/336 + (531*W[5, 17, 18, 11])/56 - 
 (5541*W[5, 17, 18, 12])/448 - (1199*W[5, 17, 18, 13])/28 + 
 (6997*W[5, 17, 18, 16])/224 + (1565*W[5, 17, 18, 17])/672 + 
 (13*W[5, 17, 18, 18])/56 + (17503*W[5, 17, 18, 19])/448 - 
 (9733*W[5, 17, 18, 20])/448 - (9239*W[5, 17, 18, 23])/224 + 
 (3627*W[5, 17, 18, 24])/224 + (1453*W[5, 17, 18, 25])/224 - 
 (2367*W[5, 17, 19, 1])/56 - (6827*W[5, 17, 19, 2])/448 - 
 (2495*W[5, 17, 19, 4])/224 + (57*W[5, 17, 19, 5])/28 - W[5, 17, 19, 6]/4 - 
 (309*W[5, 17, 19, 7])/224 - W[5, 17, 19, 8]/4 - (57*W[5, 17, 19, 10])/28 + 
 (18365*W[5, 17, 19, 12])/224 - (43*W[5, 17, 19, 16])/56 - 
 (327*W[5, 17, 19, 17])/28 + (19617*W[5, 17, 19, 18])/448 + 
 (653*W[5, 17, 19, 19])/224 - (3*W[5, 17, 19, 20])/32 + W[5, 17, 19, 21]/2 + 
 (20637*W[5, 17, 19, 22])/224 - (3*W[5, 17, 19, 24])/7 - 
 (1453*W[5, 17, 19, 25])/224 - (239*W[5, 17, 20, 2])/14 - 
 (12433*W[5, 17, 20, 3])/224 - (22651*W[5, 17, 20, 4])/224 + 
 (215*W[5, 17, 20, 5])/32 - (447*W[5, 17, 20, 7])/56 + 
 (33*W[5, 17, 20, 8])/8 - (1761*W[5, 17, 20, 10])/112 - 
 (1901*W[5, 17, 20, 12])/448 - (29*W[5, 17, 20, 16])/56 - 
 (1153*W[5, 17, 20, 17])/224 - (4327*W[5, 17, 20, 18])/448 + 
 (25*W[5, 17, 20, 19])/112 + (439*W[5, 17, 20, 20])/224 - 
 W[5, 17, 20, 21]/2 - (5965*W[5, 17, 20, 23])/112 + 
 (4265*W[5, 17, 20, 24])/64 + (1101*W[5, 17, 24, 1])/28 - 
 (2159*W[5, 17, 24, 2])/224 + (1579*W[5, 17, 24, 4])/112 - 
 (43*W[5, 17, 24, 5])/28 - (489*W[5, 17, 24, 11])/56 + 
 (503*W[5, 17, 24, 12])/112 - (3627*W[5, 17, 24, 17])/224 - 
 (1101*W[5, 17, 24, 19])/28 + (4265*W[5, 17, 24, 20])/64 - 
 W[5, 17, 24, 21]/2 - (1329*W[5, 17, 26, 26])/224 - 
 (25*W[5, 17, 26, 27])/56 - (29*W[5, 17, 26, 28])/112 + 
 (57*W[5, 17, 26, 29])/112 + (25*W[5, 17, 26, 30])/56 - 
 (261*W[5, 17, 27, 26])/28 + (3*W[5, 17, 27, 27])/7 + 
 (1233*W[5, 17, 27, 28])/224 - (93*W[5, 17, 27, 29])/56 + 
 (6*W[5, 17, 27, 30])/7 - (845*W[5, 17, 28, 26])/112 + 
 (1629*W[5, 17, 28, 27])/224 + (659*W[5, 17, 28, 28])/224 - 
 (59*W[5, 17, 28, 29])/224 + (9*W[5, 17, 28, 30])/28 + 
 (435*W[5, 17, 29, 26])/224 + (543*W[5, 17, 29, 27])/224 - 
 (9*W[5, 17, 29, 28])/112 - W[5, 17, 29, 29]/7 + W[5, 17, 29, 30]/8 - 
 W[5, 17, 30, 26]/7 - W[5, 17, 30, 29]/7 - W[5, 17, 30, 30]/7 - 
 (57*W[5, 18, 1, 1])/112 - (633*W[5, 18, 1, 2])/112 + 
 (7863*W[5, 18, 1, 3])/224 + (1761*W[5, 18, 1, 4])/112 + 
 (365*W[5, 18, 1, 5])/112 + (67*W[5, 18, 1, 6])/14 - 
 (447*W[5, 18, 1, 7])/112 - W[5, 18, 1, 8]/4 - (1369*W[5, 18, 1, 11])/224 + 
 (2511*W[5, 18, 1, 13])/224 - W[5, 18, 1, 14]/4 - 
 (5825*W[5, 18, 1, 16])/224 + (6789*W[5, 18, 1, 17])/224 - 
 (555*W[5, 18, 1, 18])/112 - (6075*W[5, 18, 1, 19])/224 - 
 (254*W[5, 18, 1, 20])/7 - (3*W[5, 18, 1, 24])/7 - (531*W[5, 18, 2, 1])/112 - 
 (23*W[5, 18, 2, 2])/112 + (3037*W[5, 18, 2, 3])/224 + 
 (311*W[5, 18, 2, 4])/8 - (4047*W[5, 18, 2, 5])/224 - 
 (7059*W[5, 18, 2, 7])/224 - (1979*W[5, 18, 2, 10])/112 + 
 (531*W[5, 18, 2, 11])/56 - (53*W[5, 18, 2, 12])/28 - 
 (7393*W[5, 18, 2, 13])/224 - (2047*W[5, 18, 2, 15])/448 - 
 (183*W[5, 18, 2, 16])/28 + (587*W[5, 18, 2, 17])/64 - 
 (1081*W[5, 18, 2, 18])/112 + (6019*W[5, 18, 2, 19])/112 + 
 (1223*W[5, 18, 2, 20])/32 - (1839*W[5, 18, 2, 21])/112 - W[5, 18, 2, 23]/4 + 
 (2159*W[5, 18, 2, 24])/224 - (877*W[5, 18, 2, 25])/224 + 
 (551*W[5, 18, 3, 1])/112 + (1525*W[5, 18, 3, 2])/112 + 
 (523*W[5, 18, 3, 3])/224 + (3687*W[5, 18, 3, 4])/112 + 
 (171*W[5, 18, 3, 5])/112 - (1061*W[5, 18, 3, 6])/28 + 
 (867*W[5, 18, 3, 7])/112 + (13707*W[5, 18, 3, 8])/224 - 
 (313*W[5, 18, 3, 10])/14 - (3*W[5, 18, 3, 11])/4 - 
 (4639*W[5, 18, 3, 12])/448 + (603*W[5, 18, 3, 13])/14 + 
 (1671*W[5, 18, 3, 16])/56 - (1089*W[5, 18, 3, 17])/224 + 
 (61*W[5, 18, 3, 18])/112 - (557*W[5, 18, 3, 19])/112 - 
 (7157*W[5, 18, 3, 20])/112 + W[5, 18, 3, 23]/4 + 
 (2973*W[5, 18, 3, 25])/224 + (97*W[5, 18, 4, 1])/28 + 
 (7435*W[5, 18, 4, 2])/224 - (853*W[5, 18, 4, 3])/112 - 
 (1405*W[5, 18, 4, 4])/224 + (181*W[5, 18, 4, 5])/28 - 
 (1537*W[5, 18, 4, 6])/224 - (405*W[5, 18, 4, 10])/8 + 
 (1369*W[5, 18, 4, 11])/224 - (3201*W[5, 18, 4, 12])/448 - 
 (3035*W[5, 18, 4, 15])/56 - (347*W[5, 18, 4, 16])/32 + 
 (765*W[5, 18, 4, 17])/28 + (1403*W[5, 18, 4, 18])/56 + 
 (5221*W[5, 18, 4, 19])/224 - (3097*W[5, 18, 4, 20])/112 - 
 (1579*W[5, 18, 4, 24])/112 + (2757*W[5, 18, 4, 25])/56 + 
 (113*W[5, 18, 5, 1])/112 - (801*W[5, 18, 5, 2])/224 + 
 (26*W[5, 18, 5, 3])/7 - (83*W[5, 18, 5, 4])/7 - (1347*W[5, 18, 5, 5])/224 + 
 (1697*W[5, 18, 5, 7])/112 + W[5, 18, 5, 8]/4 + (9619*W[5, 18, 5, 10])/224 - 
 (1555*W[5, 18, 5, 12])/112 + (75*W[5, 18, 5, 13])/56 - 
 (4051*W[5, 18, 5, 16])/224 - (26039*W[5, 18, 5, 17])/448 - 
 (269*W[5, 18, 5, 19])/56 + (835*W[5, 18, 5, 20])/112 + 
 (1717*W[5, 18, 5, 24])/336 - (205*W[5, 18, 6, 1])/56 - 
 (10025*W[5, 18, 6, 4])/224 + (739*W[5, 18, 6, 7])/56 - W[5, 18, 6, 10]/4 + 
 W[5, 18, 6, 14]/4 - (267*W[5, 18, 6, 17])/14 - (9*W[5, 18, 6, 18])/8 + 
 (267*W[5, 18, 6, 19])/14 - (447*W[5, 18, 7, 1])/112 + 
 (8685*W[5, 18, 7, 2])/224 + (867*W[5, 18, 7, 3])/112 + 
 (2073*W[5, 18, 7, 4])/112 - (47*W[5, 18, 7, 5])/14 + 
 (447*W[5, 18, 7, 17])/56 - (1413*W[5, 18, 7, 18])/224 + 
 (3069*W[5, 18, 7, 19])/56 - (159*W[5, 18, 7, 20])/32 - 
 (4003*W[5, 18, 10, 2])/224 - (709*W[5, 18, 10, 3])/32 - 
 (405*W[5, 18, 10, 4])/8 + (341*W[5, 18, 10, 5])/48 + 
 (18097*W[5, 18, 10, 10])/336 - W[5, 18, 10, 14]/4 - 
 (6553*W[5, 18, 10, 16])/224 - (3253*W[5, 18, 10, 17])/224 + 
 (1325*W[5, 18, 10, 19])/224 - (279*W[5, 18, 10, 20])/64 + 
 W[5, 18, 10, 25]/4 - (841*W[5, 18, 12, 2])/112 - (1123*W[5, 18, 12, 3])/64 + 
 (4611*W[5, 18, 12, 4])/448 - (463*W[5, 18, 12, 5])/56 - 
 (489*W[5, 18, 12, 11])/56 - (503*W[5, 18, 12, 13])/112 - 
 (643*W[5, 18, 12, 17])/448 - (1055*W[5, 18, 12, 18])/224 - 
 (271*W[5, 18, 12, 19])/16 + (1895*W[5, 18, 12, 21])/112 + 
 (475*W[5, 18, 12, 24])/112 + (503*W[5, 18, 12, 25])/112 + 
 (10369*W[5, 18, 13, 1])/224 - (7393*W[5, 18, 13, 2])/224 + 
 (895*W[5, 18, 13, 3])/112 + (1865*W[5, 18, 13, 4])/224 + 3*W[5, 18, 13, 5] - 
 (1199*W[5, 18, 13, 17])/28 - (3033*W[5, 18, 13, 18])/224 - 
 (365*W[5, 18, 13, 19])/14 - (93*W[5, 18, 13, 20])/56 - 
 (381*W[5, 18, 15, 1])/28 - (2047*W[5, 18, 15, 2])/448 - 
 (3035*W[5, 18, 15, 4])/56 + (739*W[5, 18, 15, 6])/56 - 
 (739*W[5, 18, 15, 7])/56 + (1055*W[5, 18, 15, 18])/224 + 
 (2973*W[5, 18, 15, 19])/224 + (381*W[5, 18, 15, 20])/28 - 
 W[5, 18, 15, 21]/2 + W[5, 18, 15, 24]/2 - (1177*W[5, 18, 16, 1])/56 + 
 (2137*W[5, 18, 16, 2])/224 + (709*W[5, 18, 16, 3])/32 - 
 (5079*W[5, 18, 16, 4])/224 - (2455*W[5, 18, 16, 5])/96 - W[5, 18, 16, 8]/4 - 
 (531*W[5, 18, 16, 11])/56 + W[5, 18, 16, 14]/4 + 
 (1177*W[5, 18, 16, 19])/56 + (5079*W[5, 18, 16, 20])/224 + 
 (1451*W[5, 18, 16, 23])/112 - (1201*W[5, 18, 16, 24])/336 + 
 (1143*W[5, 18, 17, 1])/28 + (197*W[5, 18, 17, 2])/448 + 
 (6843*W[5, 18, 17, 4])/224 - (15083*W[5, 18, 17, 5])/1344 + 
 (447*W[5, 18, 17, 7])/56 - (16921*W[5, 18, 17, 10])/336 - 
 (3865*W[5, 18, 17, 12])/448 - (1199*W[5, 18, 17, 13])/28 + 
 (7005*W[5, 18, 17, 16])/224 - (5329*W[5, 18, 17, 17])/672 - 
 (937*W[5, 18, 17, 19])/448 + (1353*W[5, 18, 17, 20])/32 - 
 (9239*W[5, 18, 17, 23])/224 + (3627*W[5, 18, 17, 24])/224 + 
 (1453*W[5, 18, 17, 25])/224 + (531*W[5, 18, 18, 1])/112 - 
 (7285*W[5, 18, 18, 2])/224 + (1643*W[5, 18, 18, 3])/224 + 
 (127*W[5, 18, 18, 4])/16 - (67*W[5, 18, 18, 6])/7 - 
 (1263*W[5, 18, 18, 7])/112 - (6553*W[5, 18, 18, 10])/224 + 
 (3*W[5, 18, 18, 11])/4 - (1055*W[5, 18, 18, 12])/224 - 
 (73*W[5, 18, 18, 13])/14 + (1055*W[5, 18, 18, 15])/224 + 
 (6309*W[5, 18, 18, 16])/224 + (61*W[5, 18, 18, 17])/56 - 
 (71*W[5, 18, 18, 18])/8 + (331*W[5, 18, 18, 19])/112 + 
 (122*W[5, 18, 18, 20])/7 + (1839*W[5, 18, 18, 21])/112 + 
 (239*W[5, 18, 19, 1])/28 - (4421*W[5, 18, 19, 2])/224 + 
 (477*W[5, 18, 19, 5])/112 + (7005*W[5, 18, 19, 7])/56 + W[5, 18, 19, 8]/4 + 
 (1325*W[5, 18, 19, 10])/224 + W[5, 18, 19, 12]/2 - 
 (365*W[5, 18, 19, 13])/14 + (2973*W[5, 18, 19, 15])/224 + 
 (3347*W[5, 18, 19, 16])/224 + (8009*W[5, 18, 19, 17])/448 + 
 (83*W[5, 18, 19, 18])/16 + (353*W[5, 18, 19, 19])/112 - 
 (61*W[5, 18, 19, 20])/2 - (1041*W[5, 18, 19, 21])/56 + 
 (3*W[5, 18, 19, 24])/7 - (5729*W[5, 18, 20, 1])/224 + 
 (4077*W[5, 18, 20, 2])/112 - (967*W[5, 18, 20, 4])/224 + 
 (335*W[5, 18, 20, 5])/56 - (13707*W[5, 18, 20, 8])/224 - 
 (279*W[5, 18, 20, 10])/64 + (4663*W[5, 18, 20, 16])/224 + 
 (995*W[5, 18, 20, 17])/28 + (411*W[5, 18, 20, 18])/112 - 
 (11187*W[5, 18, 20, 19])/224 - (299*W[5, 18, 20, 20])/112 + 
 (1041*W[5, 18, 20, 21])/56 - (4265*W[5, 18, 20, 24])/64 + 
 (1537*W[5, 18, 20, 25])/224 - W[5, 18, 23, 2]/4 + W[5, 18, 23, 3]/4 - 
 (825*W[5, 18, 23, 4])/56 + (1895*W[5, 18, 23, 12])/112 - 
 (6337*W[5, 18, 23, 16])/224 + (825*W[5, 18, 23, 20])/56 - 
 (1895*W[5, 18, 23, 21])/112 - (1101*W[5, 18, 24, 1])/28 + 
 (2159*W[5, 18, 24, 2])/224 - (1579*W[5, 18, 24, 4])/112 + 
 (43*W[5, 18, 24, 5])/28 + (489*W[5, 18, 24, 11])/56 - 
 (503*W[5, 18, 24, 12])/112 + (3627*W[5, 18, 24, 17])/224 + 
 (1101*W[5, 18, 24, 19])/28 - (4265*W[5, 18, 24, 20])/64 + 
 W[5, 18, 24, 21]/2 - (955*W[5, 18, 25, 1])/112 + (845*W[5, 18, 25, 2])/112 + 
 (2973*W[5, 18, 25, 3])/224 + (2757*W[5, 18, 25, 4])/56 + 
 W[5, 18, 25, 10]/4 + (503*W[5, 18, 25, 13])/112 + 
 (3363*W[5, 18, 25, 17])/224 + (3*W[5, 18, 25, 18])/28 - 
 (3*W[5, 18, 25, 19])/28 - (515*W[5, 18, 25, 20])/112 + 
 (1181*W[5, 18, 26, 26])/224 + (39*W[5, 18, 26, 27])/4 + 
 (1095*W[5, 18, 26, 28])/224 + (41*W[5, 18, 26, 29])/112 + 
 (11*W[5, 18, 26, 30])/56 + (485*W[5, 18, 27, 26])/56 + 
 (71*W[5, 18, 27, 27])/8 - (7*W[5, 18, 27, 28])/8 + 
 (71*W[5, 18, 27, 29])/28 - (3*W[5, 18, 27, 30])/14 + 
 (81*W[5, 18, 28, 26])/14 - (45*W[5, 18, 28, 27])/14 - 
 (3159*W[5, 18, 28, 28])/224 - (247*W[5, 18, 28, 29])/224 - 
 (9*W[5, 18, 28, 30])/28 - (1429*W[5, 18, 29, 26])/224 - 
 (1401*W[5, 18, 29, 27])/224 - W[5, 18, 29, 28]/4 + (3*W[5, 18, 29, 29])/16 + 
 W[5, 18, 29, 30]/4 - (1095*W[5, 18, 30, 26])/112 + (7*W[5, 18, 30, 27])/8 + 
 (1233*W[5, 18, 30, 28])/224 - (45*W[5, 18, 30, 29])/28 + 
 W[5, 18, 30, 30]/28 + (3*W[5, 19, 1, 2])/8 - (83*W[5, 19, 1, 3])/56 - 
 (3*W[5, 19, 1, 4])/8 + (1433*W[5, 19, 1, 5])/112 - W[5, 19, 1, 6]/4 + 
 W[5, 19, 1, 13]/2 - W[5, 19, 1, 15]/2 - (2525*W[5, 19, 1, 17])/112 + 
 (45*W[5, 19, 1, 18])/28 - (1433*W[5, 19, 1, 19])/112 + 
 (2511*W[5, 19, 1, 20])/112 + W[5, 19, 1, 25]/4 + W[5, 19, 2, 1]/4 + 
 W[5, 19, 2, 2]/8 + (3057*W[5, 19, 2, 3])/224 - W[5, 19, 2, 4]/8 + 
 (533*W[5, 19, 2, 5])/28 + (951*W[5, 19, 2, 10])/224 + W[5, 19, 2, 12]/4 + 
 (279*W[5, 19, 2, 15])/28 - (11063*W[5, 19, 2, 17])/448 - 
 (1915*W[5, 19, 2, 18])/224 - (135*W[5, 19, 2, 19])/7 + 
 (8779*W[5, 19, 2, 20])/448 - (149*W[5, 19, 2, 21])/8 + 
 (933*W[5, 19, 2, 25])/224 + (495*W[5, 19, 3, 1])/112 + 
 (697*W[5, 19, 3, 2])/112 - (41*W[5, 19, 3, 3])/56 - 
 (653*W[5, 19, 3, 4])/16 + (37*W[5, 19, 3, 5])/112 + 
 (485*W[5, 19, 3, 6])/16 + (5589*W[5, 19, 3, 10])/224 - 
 (13387*W[5, 19, 3, 12])/112 - W[5, 19, 3, 13]/2 - W[5, 19, 3, 15]/2 + 
 (1181*W[5, 19, 3, 16])/224 + (4671*W[5, 19, 3, 17])/224 - 
 (85*W[5, 19, 3, 18])/14 - (101*W[5, 19, 3, 19])/28 - 
 (15205*W[5, 19, 3, 20])/448 - (1381*W[5, 19, 3, 21])/224 - 
 (2973*W[5, 19, 3, 25])/224 - W[5, 19, 4, 1]/4 - W[5, 19, 4, 2]/4 - 
 (1217*W[5, 19, 4, 3])/56 + W[5, 19, 4, 4]/4 - (557*W[5, 19, 4, 5])/224 - 
 (485*W[5, 19, 4, 6])/16 - (4083*W[5, 19, 4, 7])/224 + 
 (615*W[5, 19, 4, 10])/224 + (4027*W[5, 19, 4, 12])/224 + 
 (2473*W[5, 19, 4, 13])/112 + (2757*W[5, 19, 4, 15])/56 + 
 (18451*W[5, 19, 4, 17])/224 + (4541*W[5, 19, 4, 18])/112 + 
 (613*W[5, 19, 4, 19])/224 - (22665*W[5, 19, 4, 20])/224 - 
 (615*W[5, 19, 4, 21])/224 - (20637*W[5, 19, 4, 22])/224 + 
 (22537*W[5, 19, 4, 23])/224 - (2757*W[5, 19, 4, 25])/56 + W[5, 19, 5, 1]/8 - 
 (509*W[5, 19, 5, 2])/112 + (1635*W[5, 19, 5, 3])/112 + 
 (83*W[5, 19, 5, 4])/14 - (113*W[5, 19, 5, 5])/112 - W[5, 19, 5, 12]/4 - 
 (3*W[5, 19, 5, 13])/4 + W[5, 19, 5, 15]/2 - W[5, 19, 5, 16]/8 + 
 (995*W[5, 19, 5, 17])/112 - (617*W[5, 19, 5, 18])/112 + 
 (1433*W[5, 19, 5, 19])/224 - (151*W[5, 19, 5, 20])/112 - 
 (451*W[5, 19, 7, 4])/28 - (475*W[5, 19, 7, 5])/224 - 
 (6315*W[5, 19, 7, 10])/224 - (309*W[5, 19, 7, 17])/224 + 
 (16129*W[5, 19, 7, 18])/224 - (993*W[5, 19, 7, 20])/28 + 
 (4365*W[5, 19, 7, 22])/224 + (1635*W[5, 19, 10, 2])/56 + 
 (615*W[5, 19, 10, 4])/224 - (57*W[5, 19, 10, 5])/28 - 
 (975*W[5, 19, 10, 7])/112 - (3175*W[5, 19, 10, 16])/224 + 
 (1139*W[5, 19, 10, 18])/56 - (4365*W[5, 19, 10, 22])/224 - 
 W[5, 19, 10, 25]/4 + W[5, 19, 12, 2]/2 - (3075*W[5, 19, 12, 3])/32 + 
 (437*W[5, 19, 12, 4])/28 - W[5, 19, 12, 5]/2 + (503*W[5, 19, 12, 13])/112 + 
 (3335*W[5, 19, 12, 17])/56 - W[5, 19, 12, 18]/4 + 
 (587*W[5, 19, 12, 19])/224 + (365*W[5, 19, 12, 20])/224 + 
 (7321*W[5, 19, 12, 21])/224 - (5371*W[5, 19, 12, 23])/224 - 
 (503*W[5, 19, 12, 25])/112 + (189*W[5, 19, 15, 1])/16 + 
 (293*W[5, 19, 15, 2])/28 + (2757*W[5, 19, 15, 4])/56 + 
 (2973*W[5, 19, 15, 18])/224 - (1193*W[5, 19, 15, 20])/224 + 
 W[5, 19, 15, 21]/4 - (1063*W[5, 19, 17, 1])/28 - (1241*W[5, 19, 17, 2])/64 + 
 (5*W[5, 19, 17, 3])/28 - (1157*W[5, 19, 17, 4])/112 + 
 (33*W[5, 19, 17, 5])/14 - W[5, 19, 17, 6]/2 - (309*W[5, 19, 17, 7])/224 - 
 (57*W[5, 19, 17, 10])/28 + (18589*W[5, 19, 17, 12])/224 + 
 W[5, 19, 17, 15]/2 - (43*W[5, 19, 17, 16])/56 - 
 (1425*W[5, 19, 17, 17])/112 + (19657*W[5, 19, 17, 18])/448 - 
 W[5, 19, 17, 19]/14 - (395*W[5, 19, 17, 20])/224 + 
 (20637*W[5, 19, 17, 22])/224 - (3*W[5, 19, 17, 24])/7 - 
 (1509*W[5, 19, 17, 25])/224 - (467*W[5, 19, 18, 1])/112 - 
 (2819*W[5, 19, 18, 2])/224 + (169*W[5, 19, 18, 3])/16 + 
 (2885*W[5, 19, 18, 4])/56 + (41*W[5, 19, 18, 5])/14 + W[5, 19, 18, 6]/4 + 
 (7005*W[5, 19, 18, 7])/56 + (1381*W[5, 19, 18, 10])/224 - 
 W[5, 19, 18, 12]/4 - (2473*W[5, 19, 18, 13])/112 + 
 (2973*W[5, 19, 18, 15])/224 + (3375*W[5, 19, 18, 16])/224 + 
 (15285*W[5, 19, 18, 17])/448 + (5*W[5, 19, 18, 18])/56 - 
 (41*W[5, 19, 18, 19])/112 - (995*W[5, 19, 18, 20])/28 - 
 (1013*W[5, 19, 18, 21])/56 + (3*W[5, 19, 18, 24])/7 + W[5, 19, 18, 25]/4 - 
 W[5, 19, 19, 1]/8 + (467*W[5, 19, 19, 2])/112 + (545*W[5, 19, 19, 3])/112 - 
 (311*W[5, 19, 19, 4])/56 - (1433*W[5, 19, 19, 5])/224 + W[5, 19, 19, 6]/2 + 
 W[5, 19, 19, 12]/4 + W[5, 19, 19, 16]/8 + (181*W[5, 19, 19, 17])/112 - 
 (1665*W[5, 19, 19, 18])/112 + (113*W[5, 19, 19, 19])/112 - 
 (923*W[5, 19, 19, 20])/112 - W[5, 19, 19, 25]/4 + (139*W[5, 19, 20, 1])/8 + 
 (11369*W[5, 19, 20, 2])/448 - (19401*W[5, 19, 20, 3])/448 - 
 (19835*W[5, 19, 20, 7])/224 + (365*W[5, 19, 20, 12])/224 + 
 (3*W[5, 19, 20, 13])/4 + (1565*W[5, 19, 20, 15])/224 + 
 (43*W[5, 19, 20, 16])/56 - (695*W[5, 19, 20, 17])/224 + 
 (3333*W[5, 19, 20, 18])/224 - (11*W[5, 19, 20, 19])/7 + 
 (1413*W[5, 19, 20, 20])/112 + (57*W[5, 19, 20, 21])/28 - 
 (22537*W[5, 19, 20, 23])/224 - (1593*W[5, 19, 20, 25])/224 - 
 (3597*W[5, 19, 21, 2])/112 - (615*W[5, 19, 21, 4])/224 + 
 (975*W[5, 19, 21, 12])/112 + W[5, 19, 21, 15]/4 - 
 (1381*W[5, 19, 21, 16])/224 - (515*W[5, 19, 21, 18])/112 + 
 (27*W[5, 19, 21, 19])/14 + (3*W[5, 19, 21, 20])/28 + 
 (5371*W[5, 19, 21, 23])/224 + (955*W[5, 19, 25, 1])/112 - 
 (845*W[5, 19, 25, 2])/112 - (2973*W[5, 19, 25, 3])/224 - 
 (2757*W[5, 19, 25, 4])/56 - W[5, 19, 25, 10]/4 - 
 (503*W[5, 19, 25, 13])/112 - (3363*W[5, 19, 25, 17])/224 - 
 (3*W[5, 19, 25, 18])/28 + (3*W[5, 19, 25, 19])/28 + 
 (515*W[5, 19, 25, 20])/112 + (935*W[5, 19, 26, 26])/112 - 
 (513*W[5, 19, 26, 27])/112 - (35*W[5, 19, 26, 28])/16 + 
 (69*W[5, 19, 26, 29])/112 + (43*W[5, 19, 26, 30])/56 + 
 (19*W[5, 19, 27, 26])/4 - (817*W[5, 19, 27, 27])/112 - 
 (1923*W[5, 19, 27, 28])/224 + (69*W[5, 19, 27, 29])/112 + 
 (25*W[5, 19, 27, 30])/28 + (1405*W[5, 19, 28, 27])/224 - 
 (113*W[5, 19, 28, 28])/112 - (403*W[5, 19, 28, 29])/112 + 
 W[5, 19, 28, 30]/8 - (81*W[5, 19, 29, 26])/112 - (115*W[5, 19, 29, 27])/56 - 
 (683*W[5, 19, 29, 28])/56 - (951*W[5, 19, 29, 29])/112 - 
 (43*W[5, 19, 29, 30])/56 + (467*W[5, 20, 1, 1])/112 - 
 (1971*W[5, 20, 1, 2])/112 - (349*W[5, 20, 1, 3])/224 - 
 (8291*W[5, 20, 1, 4])/224 - (7*W[5, 20, 1, 5])/8 + 
 (447*W[5, 20, 1, 7])/112 - W[5, 20, 1, 8] - W[5, 20, 1, 13]/2 + 
 (53*W[5, 20, 1, 16])/56 + (30*W[5, 20, 1, 17])/7 - 
 (7533*W[5, 20, 1, 18])/224 + (1159*W[5, 20, 1, 19])/56 + 
 (71*W[5, 20, 1, 20])/7 + (11227*W[5, 20, 1, 23])/224 - 
 (27*W[5, 20, 2, 1])/7 + (9*W[5, 20, 2, 2])/4 - (1807*W[5, 20, 2, 3])/448 + 
 (318*W[5, 20, 2, 4])/7 - (4021*W[5, 20, 2, 5])/224 - 
 (563*W[5, 20, 2, 7])/112 - (765*W[5, 20, 2, 10])/448 + 
 (83*W[5, 20, 2, 12])/14 - W[5, 20, 2, 13]/4 + (69*W[5, 20, 2, 14])/4 - 
 (7153*W[5, 20, 2, 15])/224 - (15*W[5, 20, 2, 16])/28 + 
 (9001*W[5, 20, 2, 17])/224 + (9147*W[5, 20, 2, 18])/112 - 
 (14941*W[5, 20, 2, 19])/448 - (1179*W[5, 20, 2, 20])/56 + 
 (145*W[5, 20, 2, 21])/8 - (7969*W[5, 20, 2, 23])/112 - 
 (1895*W[5, 20, 2, 25])/112 + (1933*W[5, 20, 3, 1])/224 - 
 (7081*W[5, 20, 3, 2])/448 - (477*W[5, 20, 3, 3])/56 - 
 (3859*W[5, 20, 3, 4])/224 - (3*W[5, 20, 3, 5])/8 - 
 (867*W[5, 20, 3, 7])/112 + (111*W[5, 20, 3, 8])/224 + 
 (213*W[5, 20, 3, 10])/56 - (15539*W[5, 20, 3, 12])/448 - W[5, 20, 3, 13]/2 + 
 W[5, 20, 3, 15]/2 - (1425*W[5, 20, 3, 16])/224 - (303*W[5, 20, 3, 17])/112 + 
 (505*W[5, 20, 3, 18])/32 - (15769*W[5, 20, 3, 19])/448 + 
 (663*W[5, 20, 3, 20])/112 + (1493*W[5, 20, 3, 21])/224 - 
 (11245*W[5, 20, 4, 1])/224 + (8527*W[5, 20, 4, 2])/112 + W[5, 20, 4, 3]/8 + 
 (781*W[5, 20, 4, 4])/112 - (169*W[5, 20, 4, 5])/28 - 
 (22525*W[5, 20, 4, 10])/224 + (4639*W[5, 20, 4, 12])/448 - 
 (69*W[5, 20, 4, 14])/4 - (15*W[5, 20, 4, 16])/56 - 
 (23869*W[5, 20, 4, 17])/224 - (725*W[5, 20, 4, 18])/56 + 
 (2531*W[5, 20, 4, 19])/224 + (165*W[5, 20, 4, 20])/16 + 
 (615*W[5, 20, 4, 21])/224 - (19*W[5, 20, 5, 1])/112 - 
 (3665*W[5, 20, 5, 2])/224 + (2643*W[5, 20, 5, 3])/224 + 
 (1637*W[5, 20, 5, 4])/112 + (9*W[5, 20, 5, 5])/28 - 
 (1697*W[5, 20, 5, 7])/112 - (5*W[5, 20, 5, 8])/4 - W[5, 20, 5, 10]/4 - 
 (81*W[5, 20, 5, 12])/16 + (753*W[5, 20, 5, 15])/112 + W[5, 20, 5, 16]/7 + 
 (18*W[5, 20, 5, 17])/7 - (1303*W[5, 20, 5, 18])/112 + 
 (41*W[5, 20, 5, 19])/56 - W[5, 20, 5, 20]/4 + (1997*W[5, 20, 5, 23])/112 + 
 (447*W[5, 20, 7, 1])/112 - (8685*W[5, 20, 7, 2])/224 - 
 (867*W[5, 20, 7, 3])/112 - (2073*W[5, 20, 7, 4])/112 + 
 (47*W[5, 20, 7, 5])/14 - (447*W[5, 20, 7, 17])/56 + 
 (1413*W[5, 20, 7, 18])/224 - (3069*W[5, 20, 7, 19])/56 + 
 (159*W[5, 20, 7, 20])/32 - (9*W[5, 20, 8, 1])/4 + (37*W[5, 20, 8, 3])/4 + 
 W[5, 20, 8, 13] + (1069*W[5, 20, 8, 16])/224 + (35*W[5, 20, 8, 17])/8 - 
 (13651*W[5, 20, 8, 18])/224 - (1181*W[5, 20, 8, 19])/224 - 
 (2241*W[5, 20, 8, 20])/224 + (939*W[5, 20, 10, 2])/448 - 
 (22525*W[5, 20, 10, 4])/224 - (215*W[5, 20, 10, 5])/32 + 
 (1889*W[5, 20, 10, 10])/56 - (4631*W[5, 20, 10, 16])/224 - 
 (2017*W[5, 20, 10, 17])/224 + (7309*W[5, 20, 10, 18])/448 - 
 (75*W[5, 20, 10, 20])/16 + (201*W[5, 20, 12, 2])/112 + 
 (4357*W[5, 20, 12, 3])/448 + (2157*W[5, 20, 12, 4])/64 - 
 (13*W[5, 20, 12, 5])/14 - (166*W[5, 20, 12, 12])/7 - 
 (21797*W[5, 20, 12, 17])/448 - (2915*W[5, 20, 12, 19])/224 + 
 (2265*W[5, 20, 12, 20])/224 - (7321*W[5, 20, 12, 21])/224 + 
 (5371*W[5, 20, 12, 23])/224 + (1895*W[5, 20, 12, 25])/112 - 
 W[5, 20, 13, 1] - W[5, 20, 13, 2]/4 - (2543*W[5, 20, 13, 4])/112 + 
 W[5, 20, 13, 8] + (1895*W[5, 20, 13, 12])/112 + 
 (2543*W[5, 20, 13, 18])/112 + W[5, 20, 13, 19]/4 - 
 (1895*W[5, 20, 13, 25])/112 + (8041*W[5, 20, 15, 2])/224 - 
 (2493*W[5, 20, 15, 3])/224 + (4111*W[5, 20, 15, 5])/224 + 
 (1223*W[5, 20, 15, 15])/112 - (7597*W[5, 20, 15, 17])/112 + 
 (1509*W[5, 20, 15, 19])/224 - W[5, 20, 15, 21]/4 + (11*W[5, 20, 16, 1])/28 - 
 W[5, 20, 16, 2]/4 - W[5, 20, 16, 8]/4 - W[5, 20, 16, 10]/4 - 
 W[5, 20, 16, 16]/8 + (9*W[5, 20, 16, 19])/28 + W[5, 20, 16, 20]/4 - 
 W[5, 20, 16, 21]/2 - (5*W[5, 20, 17, 1])/16 - (1919*W[5, 20, 17, 2])/112 - 
 (12461*W[5, 20, 17, 3])/224 - (5629*W[5, 20, 17, 4])/56 + 
 (1577*W[5, 20, 17, 5])/224 - (447*W[5, 20, 17, 7])/56 + 
 (35*W[5, 20, 17, 8])/8 - (1733*W[5, 20, 17, 10])/112 - 
 (1901*W[5, 20, 17, 12])/448 - (37*W[5, 20, 17, 16])/56 - 
 (409*W[5, 20, 17, 17])/112 - (8513*W[5, 20, 17, 18])/448 - 
 (515*W[5, 20, 17, 19])/224 + (891*W[5, 20, 17, 20])/112 - 
 (5965*W[5, 20, 17, 23])/112 + (4265*W[5, 20, 17, 24])/64 - 
 (6749*W[5, 20, 18, 1])/224 + (16881*W[5, 20, 18, 2])/224 + 
 (909*W[5, 20, 18, 3])/112 + (3119*W[5, 20, 18, 4])/224 + 
 (21*W[5, 20, 18, 5])/8 - (13651*W[5, 20, 18, 8])/224 - 
 (263*W[5, 20, 18, 10])/64 + (653*W[5, 20, 18, 16])/32 + 
 (10195*W[5, 20, 18, 17])/224 - (167*W[5, 20, 18, 18])/14 + 
 (291*W[5, 20, 18, 19])/112 - (8*W[5, 20, 18, 20])/7 + 
 (1041*W[5, 20, 18, 21])/56 - (4265*W[5, 20, 18, 24])/64 + 
 (1537*W[5, 20, 18, 25])/224 + (2441*W[5, 20, 19, 1])/112 - 
 (673*W[5, 20, 19, 2])/64 - (19729*W[5, 20, 19, 3])/448 - 
 (165*W[5, 20, 19, 4])/224 + (37*W[5, 20, 19, 5])/112 - 
 (19835*W[5, 20, 19, 7])/224 - W[5, 20, 19, 8]/4 + 
 (2315*W[5, 20, 19, 12])/224 + W[5, 20, 19, 13]/4 + 
 (1509*W[5, 20, 19, 15])/224 - (1209*W[5, 20, 19, 16])/224 - 
 (1069*W[5, 20, 19, 17])/224 + (2427*W[5, 20, 19, 18])/224 + 
 (3*W[5, 20, 19, 19])/28 + (327*W[5, 20, 19, 20])/28 + 
 (71*W[5, 20, 19, 21])/28 - (8583*W[5, 20, 19, 23])/112 - 
 (1537*W[5, 20, 19, 25])/224 + W[5, 20, 20, 1] - (7783*W[5, 20, 20, 2])/224 + 
 (1413*W[5, 20, 20, 3])/224 + (1297*W[5, 20, 20, 4])/112 - 
 W[5, 20, 20, 5]/4 + (1263*W[5, 20, 20, 7])/112 - (5*W[5, 20, 20, 8])/4 - 
 (75*W[5, 20, 20, 10])/16 + (2265*W[5, 20, 20, 12])/224 + 
 (9*W[5, 20, 20, 16])/14 + (3107*W[5, 20, 20, 17])/224 - 
 (8*W[5, 20, 20, 18])/7 + (185*W[5, 20, 20, 19])/28 - 
 (1107*W[5, 20, 20, 20])/224 - (32*W[5, 20, 20, 21])/7 - 
 (1697*W[5, 20, 20, 23])/112 + (1895*W[5, 20, 20, 25])/112 + 
 (3597*W[5, 20, 21, 2])/112 + (615*W[5, 20, 21, 4])/224 - 
 (975*W[5, 20, 21, 12])/112 - W[5, 20, 21, 15]/4 + 
 (1381*W[5, 20, 21, 16])/224 + (515*W[5, 20, 21, 18])/112 - 
 (27*W[5, 20, 21, 19])/14 - (3*W[5, 20, 21, 20])/28 - 
 (5371*W[5, 20, 21, 23])/224 + (11227*W[5, 20, 23, 1])/224 - 
 (7969*W[5, 20, 23, 2])/112 - (1697*W[5, 20, 23, 4])/224 + 
 (40*W[5, 20, 23, 5])/7 + (15*W[5, 20, 23, 16])/28 - 
 (6025*W[5, 20, 23, 17])/112 + (1357*W[5, 20, 23, 18])/112 - 
 (8583*W[5, 20, 23, 19])/112 - (1697*W[5, 20, 23, 20])/224 + 
 (29*W[5, 20, 26, 26])/16 + W[5, 20, 26, 27]/112 + (9*W[5, 20, 26, 28])/112 - 
 (1325*W[5, 20, 26, 29])/224 + W[5, 20, 26, 30]/8 + 
 (239*W[5, 20, 27, 26])/112 - (29*W[5, 20, 27, 27])/112 - 
 (1357*W[5, 20, 27, 29])/224 + W[5, 20, 27, 30]/4 - 
 (67*W[5, 20, 28, 26])/28 - (11*W[5, 20, 28, 27])/8 - 
 (3641*W[5, 20, 28, 28])/224 - (137*W[5, 20, 28, 29])/14 - 
 (39*W[5, 20, 28, 30])/56 + W[5, 20, 29, 27]/4 - W[5, 20, 29, 28]/4 + 
 (435*W[5, 20, 29, 29])/224 - W[5, 20, 29, 30]/4 + (15*W[5, 20, 30, 27])/56 + 
 W[5, 20, 30, 29]/7 - W[5, 20, 30, 30]/8 - W[5, 26, 2, 26]/8 - 
 W[5, 26, 2, 27]/4 + W[5, 26, 2, 28]/4 + (3*W[5, 26, 2, 29])/8 + 
 (11*W[5, 26, 2, 30])/56 + (3*W[5, 26, 3, 26])/56 - (25*W[5, 26, 3, 27])/56 + 
 W[5, 26, 3, 28]/4 - W[5, 26, 3, 29]/4 - W[5, 26, 3, 30]/2 - 
 (59*W[5, 26, 4, 26])/112 + (123*W[5, 26, 4, 27])/112 - 
 (83*W[5, 26, 4, 28])/112 + (23*W[5, 26, 4, 29])/112 + 
 (15*W[5, 26, 4, 30])/112 - (1431*W[5, 26, 5, 26])/224 - 
 (29*W[5, 26, 5, 28])/112 + (9*W[5, 26, 5, 29])/16 - (3*W[5, 26, 5, 30])/8 + 
 W[5, 26, 16, 26]/7 + W[5, 26, 16, 29]/7 + W[5, 26, 16, 30]/7 - 
 (1329*W[5, 26, 17, 26])/224 - (25*W[5, 26, 17, 27])/56 - 
 (29*W[5, 26, 17, 28])/112 + (57*W[5, 26, 17, 29])/112 + 
 (25*W[5, 26, 17, 30])/56 + (485*W[5, 26, 18, 26])/56 + 
 (71*W[5, 26, 18, 27])/8 - (7*W[5, 26, 18, 28])/8 + 
 (71*W[5, 26, 18, 29])/28 - (3*W[5, 26, 18, 30])/14 + 
 (207*W[5, 26, 19, 26])/112 + (697*W[5, 26, 19, 28])/224 + 
 (453*W[5, 26, 19, 29])/224 + (61*W[5, 26, 19, 30])/56 + 
 (29*W[5, 26, 20, 26])/16 - (29*W[5, 26, 20, 27])/112 - 
 (1357*W[5, 26, 20, 29])/224 + W[5, 26, 20, 30]/4 - (3*W[5, 26, 26, 1])/16 - 
 (27*W[5, 26, 26, 4])/28 - (1391*W[5, 26, 26, 5])/224 - W[5, 26, 26, 10] + 
 (3*W[5, 26, 26, 12])/4 + (29*W[5, 26, 26, 16])/56 - 
 (1329*W[5, 26, 26, 17])/224 + (255*W[5, 26, 26, 18])/28 + 
 (89*W[5, 26, 26, 19])/56 + (15*W[5, 26, 26, 20])/8 - 
 (11*W[5, 26, 27, 1])/56 + (179*W[5, 26, 27, 4])/112 - W[5, 26, 27, 10] - 
 (3*W[5, 26, 27, 11])/4 + (31*W[5, 26, 27, 16])/56 + 
 (71*W[5, 26, 27, 18])/8 - W[5, 26, 27, 19]/4 - (85*W[5, 26, 27, 20])/112 + 
 W[5, 26, 27, 21]/2 - W[5, 26, 28, 1]/112 - W[5, 26, 28, 8]/4 - 
 (3*W[5, 26, 28, 12])/4 - (9*W[5, 26, 28, 18])/8 + 
 (697*W[5, 26, 28, 19])/224 + W[5, 26, 28, 21]/2 + (9*W[5, 26, 29, 1])/16 - 
 W[5, 26, 29, 2]/8 + (15*W[5, 26, 29, 4])/56 - W[5, 26, 29, 8]/4 + 
 W[5, 26, 29, 16]/7 + (25*W[5, 26, 29, 17])/56 + (85*W[5, 26, 29, 18])/28 + 
 (565*W[5, 26, 29, 19])/224 - (1357*W[5, 26, 29, 20])/224 - 
 W[5, 26, 29, 21]/2 - (5*W[5, 26, 30, 1])/28 - (27*W[5, 26, 30, 4])/112 - 
 (11*W[5, 26, 30, 5])/56 - W[5, 26, 30, 8]/4 - W[5, 26, 30, 10] + 
 (3*W[5, 26, 30, 11])/4 + W[5, 26, 30, 16]/7 + (23*W[5, 26, 30, 17])/28 + 
 (13*W[5, 26, 30, 18])/56 + (75*W[5, 26, 30, 19])/56 + W[5, 26, 30, 20]/4 - 
 W[5, 26, 30, 21]/2 - W[5, 27, 2, 26]/8 - W[5, 27, 2, 27]/4 + 
 W[5, 27, 2, 28]/4 + (3*W[5, 27, 2, 29])/8 + (11*W[5, 27, 2, 30])/56 + 
 (3*W[5, 27, 3, 26])/56 - (25*W[5, 27, 3, 27])/56 + W[5, 27, 3, 28]/4 - 
 W[5, 27, 3, 29]/4 - W[5, 27, 3, 30]/2 - (59*W[5, 27, 4, 26])/112 + 
 (123*W[5, 27, 4, 27])/112 - (83*W[5, 27, 4, 28])/112 + 
 (23*W[5, 27, 4, 29])/112 + (15*W[5, 27, 4, 30])/112 - 
 (1431*W[5, 27, 5, 26])/224 - (29*W[5, 27, 5, 28])/112 + 
 (9*W[5, 27, 5, 29])/16 - (3*W[5, 27, 5, 30])/8 + W[5, 27, 16, 26]/7 + 
 W[5, 27, 16, 29]/7 + W[5, 27, 16, 30]/7 - (1329*W[5, 27, 17, 26])/224 - 
 (25*W[5, 27, 17, 27])/56 - (29*W[5, 27, 17, 28])/112 + 
 (57*W[5, 27, 17, 29])/112 + (25*W[5, 27, 17, 30])/56 + 
 (485*W[5, 27, 18, 26])/56 + (71*W[5, 27, 18, 27])/8 - 
 (7*W[5, 27, 18, 28])/8 + (71*W[5, 27, 18, 29])/28 - 
 (3*W[5, 27, 18, 30])/14 + (207*W[5, 27, 19, 26])/112 + 
 (697*W[5, 27, 19, 28])/224 + (453*W[5, 27, 19, 29])/224 + 
 (61*W[5, 27, 19, 30])/56 + (29*W[5, 27, 20, 26])/16 - 
 (29*W[5, 27, 20, 27])/112 - (1357*W[5, 27, 20, 29])/224 + 
 W[5, 27, 20, 30]/4 - (3*W[5, 27, 26, 1])/16 - (27*W[5, 27, 26, 4])/28 - 
 (1391*W[5, 27, 26, 5])/224 - W[5, 27, 26, 10] + (3*W[5, 27, 26, 12])/4 + 
 (29*W[5, 27, 26, 16])/56 - (1329*W[5, 27, 26, 17])/224 + 
 (255*W[5, 27, 26, 18])/28 + (89*W[5, 27, 26, 19])/56 + 
 (15*W[5, 27, 26, 20])/8 - (11*W[5, 27, 27, 1])/56 + 
 (179*W[5, 27, 27, 4])/112 - W[5, 27, 27, 10] - (3*W[5, 27, 27, 11])/4 + 
 (31*W[5, 27, 27, 16])/56 + (71*W[5, 27, 27, 18])/8 - W[5, 27, 27, 19]/4 - 
 (85*W[5, 27, 27, 20])/112 + W[5, 27, 27, 21]/2 - W[5, 27, 28, 1]/112 - 
 W[5, 27, 28, 8]/4 - (3*W[5, 27, 28, 12])/4 - (9*W[5, 27, 28, 18])/8 + 
 (697*W[5, 27, 28, 19])/224 + W[5, 27, 28, 21]/2 + (9*W[5, 27, 29, 1])/16 - 
 W[5, 27, 29, 2]/8 + (15*W[5, 27, 29, 4])/56 - W[5, 27, 29, 8]/4 + 
 W[5, 27, 29, 16]/7 + (25*W[5, 27, 29, 17])/56 + (85*W[5, 27, 29, 18])/28 + 
 (565*W[5, 27, 29, 19])/224 - (1357*W[5, 27, 29, 20])/224 - 
 W[5, 27, 29, 21]/2 - (5*W[5, 27, 30, 1])/28 - (27*W[5, 27, 30, 4])/112 - 
 (11*W[5, 27, 30, 5])/56 - W[5, 27, 30, 8]/4 - W[5, 27, 30, 10] + 
 (3*W[5, 27, 30, 11])/4 + W[5, 27, 30, 16]/7 + (23*W[5, 27, 30, 17])/28 + 
 (13*W[5, 27, 30, 18])/56 + (75*W[5, 27, 30, 19])/56 + W[5, 27, 30, 20]/4 - 
 W[5, 27, 30, 21]/2 + W[5, 28, 1, 28]/4 - W[5, 28, 1, 30]/4 + 
 (11*W[5, 28, 2, 26])/28 + W[5, 28, 2, 27]/7 + (11*W[5, 28, 2, 29])/28 + 
 W[5, 28, 2, 30]/4 + (17*W[5, 28, 3, 26])/56 + (635*W[5, 28, 3, 27])/224 - 
 (15*W[5, 28, 3, 28])/14 + (323*W[5, 28, 3, 29])/112 - W[5, 28, 3, 30]/8 + 
 (181*W[5, 28, 4, 26])/224 + (225*W[5, 28, 4, 27])/112 - 
 (269*W[5, 28, 4, 28])/224 + (181*W[5, 28, 4, 29])/224 - 
 (403*W[5, 28, 5, 26])/112 - (19*W[5, 28, 5, 27])/7 - 
 (1433*W[5, 28, 5, 28])/224 + W[5, 28, 5, 30]/8 - 
 (117*W[5, 28, 17, 26])/112 + (603*W[5, 28, 17, 27])/224 - 
 (33*W[5, 28, 17, 28])/14 - (187*W[5, 28, 17, 29])/112 + 
 (323*W[5, 28, 18, 26])/112 + (457*W[5, 28, 18, 27])/112 - 
 (77*W[5, 28, 18, 28])/32 + (17*W[5, 28, 18, 29])/56 - W[5, 28, 18, 30]/8 + 
 (1405*W[5, 28, 19, 27])/224 - (113*W[5, 28, 19, 28])/112 - 
 (403*W[5, 28, 19, 29])/112 + W[5, 28, 19, 30]/8 - 
 (187*W[5, 28, 20, 26])/112 + (11*W[5, 28, 20, 27])/16 - 
 (837*W[5, 28, 20, 28])/224 - (117*W[5, 28, 20, 29])/112 + 
 (481*W[5, 28, 26, 1])/112 - (465*W[5, 28, 26, 2])/112 + 
 (5*W[5, 28, 26, 3])/28 + (181*W[5, 28, 26, 4])/224 + 
 (9*W[5, 28, 26, 5])/28 - W[5, 28, 26, 6]/4 + W[5, 28, 26, 12]/4 + 
 W[5, 28, 26, 15]/2 - (117*W[5, 28, 26, 17])/112 - (29*W[5, 28, 26, 18])/28 + 
 W[5, 28, 26, 19]/8 - (187*W[5, 28, 26, 20])/112 - W[5, 28, 26, 25]/4 + 
 (467*W[5, 28, 27, 1])/112 + (11*W[5, 28, 27, 2])/28 + 
 (607*W[5, 28, 27, 3])/224 - (16*W[5, 28, 27, 4])/7 + 
 (149*W[5, 28, 27, 5])/112 - W[5, 28, 27, 6]/4 + W[5, 28, 27, 13]/2 - 
 W[5, 28, 27, 16]/8 - (275*W[5, 28, 27, 17])/224 + 
 (457*W[5, 28, 27, 18])/112 + (1461*W[5, 28, 27, 19])/224 + 
 (7*W[5, 28, 27, 20])/16 - W[5, 28, 27, 25]/4 + W[5, 28, 28, 1]/8 - 
 (439*W[5, 28, 28, 2])/112 - (545*W[5, 28, 28, 3])/112 + 
 (95*W[5, 28, 28, 4])/32 - (1433*W[5, 28, 28, 5])/224 - W[5, 28, 28, 6]/4 - 
 W[5, 28, 28, 12]/4 + W[5, 28, 28, 16]/8 - (125*W[5, 28, 28, 17])/56 - 
 (77*W[5, 28, 28, 18])/32 - (113*W[5, 28, 28, 19])/112 - 
 (15*W[5, 28, 28, 20])/224 + W[5, 28, 28, 25]/4 + (495*W[5, 28, 29, 1])/112 - 
 (423*W[5, 28, 29, 2])/112 - (11*W[5, 28, 29, 3])/14 + 
 (181*W[5, 28, 29, 4])/224 + W[5, 28, 29, 5]/4 - W[5, 28, 29, 13]/2 - 
 W[5, 28, 29, 15]/2 - (187*W[5, 28, 29, 17])/112 + (31*W[5, 28, 29, 18])/56 + 
 W[5, 28, 29, 19]/14 - (117*W[5, 28, 29, 20])/112 + W[5, 28, 29, 25]/4 + 
 W[5, 29, 1, 28]/4 - (11*W[5, 29, 1, 30])/28 + W[5, 29, 2, 29]/8 + 
 W[5, 29, 2, 30]/4 - W[5, 29, 3, 26]/16 + (3*W[5, 29, 3, 27])/16 - 
 (3*W[5, 29, 3, 28])/56 - (1301*W[5, 29, 3, 29])/224 + W[5, 29, 3, 30]/2 + 
 (181*W[5, 29, 4, 26])/224 + (3*W[5, 29, 4, 27])/16 - 
 (269*W[5, 29, 4, 28])/224 - (23*W[5, 29, 4, 29])/224 + 
 (9*W[5, 29, 5, 26])/28 - (9*W[5, 29, 5, 28])/112 - 
 (15*W[5, 29, 16, 27])/56 - W[5, 29, 16, 29]/7 + W[5, 29, 16, 30]/8 + 
 (435*W[5, 29, 17, 26])/224 + (603*W[5, 29, 17, 27])/224 - 
 (1357*W[5, 29, 18, 26])/224 - (1401*W[5, 29, 18, 27])/224 - 
 W[5, 29, 18, 28]/4 + (3*W[5, 29, 18, 29])/16 + W[5, 29, 18, 30]/4 + 
 W[5, 29, 19, 27]/112 + (9*W[5, 29, 19, 28])/28 + W[5, 29, 19, 29]/4 - 
 W[5, 29, 19, 30]/14 + W[5, 29, 20, 27]/4 - W[5, 29, 20, 28]/4 + 
 (435*W[5, 29, 20, 29])/224 - W[5, 29, 20, 30]/4 + W[5, 29, 26, 1]/4 - 
 (3*W[5, 29, 26, 2])/16 - W[5, 29, 26, 3]/8 + (195*W[5, 29, 26, 4])/224 + 
 (9*W[5, 29, 26, 5])/28 + W[5, 29, 26, 10]/4 + (435*W[5, 29, 26, 17])/224 - 
 (1413*W[5, 29, 26, 18])/224 - W[5, 29, 26, 20]/16 + W[5, 29, 27, 2]/16 + 
 (3*W[5, 29, 27, 3])/8 + W[5, 29, 27, 10]/4 - (15*W[5, 29, 27, 16])/56 + 
 (547*W[5, 29, 27, 17])/224 - (1401*W[5, 29, 27, 18])/224 + 
 (29*W[5, 29, 27, 19])/112 + (7*W[5, 29, 27, 20])/16 - W[5, 29, 27, 21]/2 - 
 (3*W[5, 29, 28, 3])/56 - (269*W[5, 29, 28, 4])/224 - 
 (9*W[5, 29, 28, 5])/112 + W[5, 29, 28, 8]/4 + (9*W[5, 29, 28, 19])/28 - 
 W[5, 29, 28, 21]/2 + W[5, 29, 29, 2]/16 - (1413*W[5, 29, 29, 3])/224 - 
 (37*W[5, 29, 29, 4])/224 + W[5, 29, 29, 5]/4 + W[5, 29, 29, 8]/4 - 
 W[5, 29, 29, 16]/7 + W[5, 29, 29, 17]/16 + (435*W[5, 29, 29, 20])/224 + 
 W[5, 29, 29, 21]/2 - (11*W[5, 29, 30, 1])/28 + W[5, 29, 30, 2]/4 + 
 W[5, 29, 30, 8]/4 + W[5, 29, 30, 10]/4 + W[5, 29, 30, 16]/8 - 
 (9*W[5, 29, 30, 19])/28 - W[5, 29, 30, 20]/4 + W[5, 29, 30, 21]/2 - 
 W[17, 1, 1, 1]/4 + (5527*W[17, 1, 1, 2])/224 + (957*W[17, 1, 1, 3])/224 - 
 (1551*W[17, 1, 1, 4])/224 - (873*W[17, 1, 1, 5])/224 + W[17, 1, 1, 6] - 
 (969*W[17, 1, 1, 9])/56 - (3*W[17, 1, 1, 11])/4 + (31*W[17, 1, 1, 16])/56 - 
 (1469*W[17, 1, 1, 17])/224 - (559*W[17, 1, 1, 18])/112 + 
 (1993*W[17, 1, 1, 19])/112 - (995*W[17, 1, 1, 20])/112 - 
 (1413*W[17, 1, 1, 24])/224 + (473*W[17, 1, 2, 1])/56 - 
 (73*W[17, 1, 2, 2])/28 - (979*W[17, 1, 2, 3])/224 - 
 (303*W[17, 1, 2, 4])/112 - (2747*W[17, 1, 2, 5])/224 + 
 (677*W[17, 1, 2, 9])/56 - (3*W[17, 1, 2, 10])/4 + (3*W[17, 1, 2, 11])/4 + 
 (423*W[17, 1, 2, 12])/112 + (1111*W[17, 1, 2, 14])/224 + 
 (5*W[17, 1, 2, 16])/14 + (445*W[17, 1, 2, 17])/224 - 
 (16*W[17, 1, 2, 18])/7 + (573*W[17, 1, 2, 19])/56 - 
 (503*W[17, 1, 2, 20])/112 + (283*W[17, 1, 2, 24])/112 - 
 (159*W[17, 1, 3, 1])/56 - (2157*W[17, 1, 3, 2])/112 - 
 (733*W[17, 1, 3, 3])/224 + (825*W[17, 1, 3, 4])/112 - 
 (3609*W[17, 1, 3, 5])/224 + (159*W[17, 1, 3, 6])/32 + 
 (35*W[17, 1, 3, 8])/8 + (3*W[17, 1, 3, 10])/4 - (3*W[17, 1, 3, 11])/4 + 
 (3*W[17, 1, 3, 12])/4 + (7321*W[17, 1, 3, 15])/224 + 
 (23*W[17, 1, 3, 16])/56 + (989*W[17, 1, 3, 17])/112 + 
 (2693*W[17, 1, 3, 18])/32 + (209*W[17, 1, 3, 19])/224 - 
 (677*W[17, 1, 3, 20])/56 - (7775*W[17, 1, 3, 24])/224 - 
 (81*W[17, 1, 4, 1])/56 - (73*W[17, 1, 4, 2])/16 + (879*W[17, 1, 4, 3])/224 - 
 (4*W[17, 1, 4, 4])/7 + (493*W[17, 1, 4, 5])/112 - (1761*W[17, 1, 4, 6])/32 - 
 (3*W[17, 1, 4, 9])/4 + (3*W[17, 1, 4, 11])/4 - (1111*W[17, 1, 4, 14])/224 + 
 (93*W[17, 1, 4, 16])/112 - (191*W[17, 1, 4, 17])/224 - 
 (1493*W[17, 1, 4, 18])/64 + (13411*W[17, 1, 4, 19])/112 + 
 (3*W[17, 1, 4, 20])/16 - (2675*W[17, 1, 4, 24])/112 + 
 (97*W[17, 1, 5, 1])/28 + (137*W[17, 1, 5, 2])/16 + (93*W[17, 1, 5, 3])/56 - 
 (34*W[17, 1, 5, 4])/7 + (641*W[17, 1, 5, 5])/224 - (3*W[17, 1, 5, 10])/4 - 
 (423*W[17, 1, 5, 12])/112 + W[17, 1, 5, 14]/4 - (7153*W[17, 1, 5, 15])/224 + 
 (5825*W[17, 1, 5, 16])/224 + (1167*W[17, 1, 5, 17])/224 - 
 (3319*W[17, 1, 5, 18])/224 - (1801*W[17, 1, 5, 19])/224 + 
 (1173*W[17, 1, 5, 20])/112 + (3*W[17, 1, 5, 24])/7 + W[17, 1, 6, 1] + 
 (3371*W[17, 1, 6, 3])/224 - (14585*W[17, 1, 6, 4])/224 - W[17, 1, 6, 10]/4 + 
 W[17, 1, 6, 14]/4 - (177*W[17, 1, 6, 17])/28 - (163*W[17, 1, 6, 19])/16 + 
 (3*W[17, 1, 6, 24])/4 - (205*W[17, 1, 9, 1])/28 + (59*W[17, 1, 9, 2])/28 - 
 (3*W[17, 1, 9, 4])/4 + (75*W[17, 1, 9, 17])/56 - (447*W[17, 1, 9, 18])/112 - 
 (447*W[17, 1, 9, 19])/112 - (5*W[17, 1, 10, 2])/224 + 
 (5*W[17, 1, 10, 3])/224 + (1185*W[17, 1, 10, 5])/224 - W[17, 1, 10, 14]/4 - 
 (5797*W[17, 1, 10, 16])/224 - (1185*W[17, 1, 10, 17])/224 + 
 (5853*W[17, 1, 10, 18])/224 + (27*W[17, 1, 11, 2])/14 - 
 (3*W[17, 1, 11, 12])/4 - (27*W[17, 1, 11, 16])/14 - 
 (115*W[17, 1, 11, 24])/224 - (10509*W[17, 1, 13, 4])/224 - 
 (65*W[17, 1, 13, 5])/224 - (7989*W[17, 1, 13, 18])/224 + 
 (65*W[17, 1, 13, 20])/224 + (12121*W[17, 1, 13, 22])/224 - 
 (4609*W[17, 1, 13, 24])/112 - (127*W[17, 1, 15, 1])/14 + 
 (73*W[17, 1, 15, 2])/28 + (723*W[17, 1, 15, 3])/112 - 
 (639*W[17, 1, 15, 5])/112 + (71*W[17, 1, 15, 17])/56 + 
 (447*W[17, 1, 15, 18])/112 + (447*W[17, 1, 15, 19])/112 + 
 (127*W[17, 1, 15, 20])/14 + (4*W[17, 1, 16, 1])/7 - W[17, 1, 16, 2]/4 + 
 (27*W[17, 1, 16, 4])/112 + (11*W[17, 1, 16, 5])/56 + 
 (3*W[17, 1, 16, 10])/4 - (3*W[17, 1, 16, 11])/4 - (15*W[17, 1, 16, 16])/56 - 
 (23*W[17, 1, 16, 17])/28 - (13*W[17, 1, 16, 18])/56 - 
 (57*W[17, 1, 16, 19])/56 - W[17, 1, 17, 1]/16 - (393*W[17, 1, 17, 2])/112 + 
 (31*W[17, 1, 17, 3])/8 + (107*W[17, 1, 17, 4])/32 + 
 (1739*W[17, 1, 17, 5])/224 - (1765*W[17, 1, 17, 6])/112 + 
 (75*W[17, 1, 17, 9])/56 + (3*W[17, 1, 17, 10])/4 - (3*W[17, 1, 17, 12])/4 + 
 (31*W[17, 1, 17, 15])/8 - (79*W[17, 1, 17, 16])/56 + 
 (447*W[17, 1, 17, 17])/112 + (149*W[17, 1, 17, 18])/224 + 
 (155*W[17, 1, 17, 19])/28 - (181*W[17, 1, 17, 20])/16 - 
 (37*W[17, 1, 17, 24])/16 - (115*W[17, 1, 18, 1])/28 + 
 (633*W[17, 1, 18, 2])/56 + (2229*W[17, 1, 18, 3])/32 + 
 (2333*W[17, 1, 18, 4])/64 - (1287*W[17, 1, 18, 5])/56 - 
 (447*W[17, 1, 18, 9])/112 - W[17, 1, 18, 10]/2 + (3*W[17, 1, 18, 11])/4 - 
 (9249*W[17, 1, 18, 13])/112 + (447*W[17, 1, 18, 15])/112 + 
 (5949*W[17, 1, 18, 16])/224 + (1591*W[17, 1, 18, 17])/224 + 
 (509*W[17, 1, 18, 18])/224 - (163*W[17, 1, 18, 19])/32 - 
 (569*W[17, 1, 18, 20])/32 - (57*W[17, 1, 18, 24])/224 + W[17, 1, 18, 25]/2 + 
 (143*W[17, 1, 19, 1])/28 + (27369*W[17, 1, 19, 4])/224 - 
 (3*W[17, 1, 19, 6])/4 - (447*W[17, 1, 19, 9])/112 - W[17, 1, 19, 14]/4 + 
 (447*W[17, 1, 19, 15])/112 - (10*W[17, 1, 19, 16])/7 - 
 (303*W[17, 1, 19, 17])/56 - (527*W[17, 1, 19, 19])/112 + 
 (3877*W[17, 1, 19, 20])/224 - W[17, 1, 19, 25]/2 - W[17, 1, 20, 1]/16 - 
 (879*W[17, 1, 20, 2])/112 - (1427*W[17, 1, 20, 3])/224 - 
 (383*W[17, 1, 20, 4])/112 + (1083*W[17, 1, 20, 5])/112 - 
 (35*W[17, 1, 20, 8])/8 - (863*W[17, 1, 20, 17])/112 - 
 (1465*W[17, 1, 20, 18])/112 + (447*W[17, 1, 20, 19])/28 + 
 (1653*W[17, 1, 20, 20])/112 - (1117*W[17, 1, 20, 24])/112 - 
 W[17, 1, 24, 1] + (283*W[17, 1, 24, 2])/112 - (7775*W[17, 1, 24, 3])/224 - 
 (2675*W[17, 1, 24, 4])/112 + (5781*W[17, 1, 24, 5])/224 + 
 (3*W[17, 1, 24, 6])/4 - (283*W[17, 1, 24, 11])/224 + 
 (3*W[17, 1, 24, 12])/4 + (2903*W[17, 1, 24, 13])/224 - 
 (5685*W[17, 1, 24, 16])/224 - (167*W[17, 1, 24, 17])/224 - 
 (51*W[17, 1, 24, 18])/28 - (1189*W[17, 1, 24, 19])/224 - 
 (1117*W[17, 1, 24, 20])/112 - (12121*W[17, 1, 24, 22])/224 + 
 (65*W[17, 1, 24, 24])/14 + (481*W[17, 1, 25, 18])/112 - 
 (481*W[17, 1, 25, 19])/112 - (447*W[17, 1, 26, 26])/112 + 
 (503*W[17, 1, 26, 27])/224 - (29*W[17, 1, 26, 28])/112 + 
 (57*W[17, 1, 26, 29])/112 + (25*W[17, 1, 26, 30])/56 - 
 (645*W[17, 1, 27, 26])/112 - (495*W[17, 1, 27, 27])/112 + 
 (249*W[17, 1, 27, 28])/112 - (187*W[17, 1, 27, 29])/224 + 
 (3*W[17, 1, 27, 30])/7 - (99*W[17, 1, 28, 26])/56 - 
 (1493*W[17, 1, 28, 27])/224 + (153*W[17, 1, 28, 28])/56 - 
 (43*W[17, 1, 28, 29])/32 - (23*W[17, 1, 28, 30])/56 + 
 (461*W[17, 1, 29, 26])/112 + (433*W[17, 1, 29, 27])/112 - 
 (101*W[17, 1, 29, 29])/112 - W[17, 1, 30, 26]/7 + (15*W[17, 1, 30, 27])/56 - 
 (15*W[17, 1, 30, 30])/56 + W[17, 2, 1, 1]/2 - W[17, 2, 1, 2]/4 + 
 (15*W[17, 2, 1, 3])/7 - (309*W[17, 2, 1, 4])/112 - 
 (751*W[17, 2, 1, 5])/112 + (677*W[17, 2, 1, 9])/56 + (3*W[17, 2, 1, 11])/4 + 
 (339*W[17, 2, 1, 12])/112 + (1111*W[17, 2, 1, 14])/224 - 
 (9*W[17, 2, 1, 16])/56 + (1009*W[17, 2, 1, 17])/224 - 
 (385*W[17, 2, 1, 18])/32 + (459*W[17, 2, 1, 19])/224 - 
 (155*W[17, 2, 1, 20])/112 + (283*W[17, 2, 1, 24])/112 + 
 (2267*W[17, 2, 2, 1])/224 - (29*W[17, 2, 2, 2])/56 + 
 (3751*W[17, 2, 2, 3])/448 - (1523*W[17, 2, 2, 4])/224 - 
 (11225*W[17, 2, 2, 5])/336 - (1895*W[17, 2, 2, 7])/112 - 
 (55*W[17, 2, 2, 9])/8 + (14939*W[17, 2, 2, 10])/1344 - 
 (3*W[17, 2, 2, 11])/4 - (839*W[17, 2, 2, 12])/56 + (33*W[17, 2, 2, 16])/28 - 
 (1367*W[17, 2, 2, 17])/224 - (951*W[17, 2, 2, 18])/224 + 
 (5713*W[17, 2, 2, 19])/224 - (153*W[17, 2, 2, 20])/56 - 
 (237*W[17, 2, 3, 1])/28 + (7531*W[17, 2, 3, 2])/672 + 
 (4959*W[17, 2, 3, 3])/224 + (10107*W[17, 2, 3, 4])/224 + 
 (5729*W[17, 2, 3, 5])/672 - (124*W[17, 2, 3, 6])/7 - 
 (10691*W[17, 2, 3, 10])/1344 + (531*W[17, 2, 3, 11])/56 - 
 (147*W[17, 2, 3, 12])/32 - (12497*W[17, 2, 3, 15])/1344 + 
 W[17, 2, 3, 16]/14 + (7275*W[17, 2, 3, 17])/448 - 
 (2605*W[17, 2, 3, 18])/224 - (6617*W[17, 2, 3, 19])/224 + 
 (2309*W[17, 2, 3, 20])/56 - (1781*W[17, 2, 3, 22])/32 - 
 (1613*W[17, 2, 4, 1])/224 - (57*W[17, 2, 4, 2])/56 + 
 (375*W[17, 2, 4, 3])/16 - (387*W[17, 2, 4, 4])/112 + 
 (44279*W[17, 2, 4, 5])/448 + (124*W[17, 2, 4, 6])/7 + 
 (887*W[17, 2, 4, 7])/224 + (3*W[17, 2, 4, 9])/4 + (247*W[17, 2, 4, 10])/28 - 
 (3*W[17, 2, 4, 11])/4 - (19809*W[17, 2, 4, 12])/224 + 
 (16*W[17, 2, 4, 14])/7 - (93*W[17, 2, 4, 16])/112 - 
 (715*W[17, 2, 4, 17])/112 + (85*W[17, 2, 4, 18])/14 - 
 (5603*W[17, 2, 4, 19])/224 + (2433*W[17, 2, 4, 20])/112 + 
 W[17, 2, 4, 22]/4 + (81*W[17, 2, 5, 1])/16 - (38203*W[17, 2, 5, 2])/672 + 
 (3489*W[17, 2, 5, 3])/224 + (26413*W[17, 2, 5, 4])/448 + 
 (193*W[17, 2, 5, 5])/112 + (2259*W[17, 2, 5, 7])/224 - 
 (2449*W[17, 2, 5, 10])/224 - (675*W[17, 2, 5, 12])/56 - 
 (3333*W[17, 2, 5, 14])/224 - W[17, 2, 5, 15]/4 + (19*W[17, 2, 5, 16])/4 + 
 (22025*W[17, 2, 5, 17])/336 - (3995*W[17, 2, 5, 18])/224 + 
 (27427*W[17, 2, 5, 19])/448 - (1297*W[17, 2, 5, 20])/112 - 
 (3109*W[17, 2, 5, 24])/224 + (225*W[17, 2, 7, 2])/112 + 
 (6101*W[17, 2, 7, 4])/112 - (283*W[17, 2, 7, 5])/7 - 
 (166*W[17, 2, 7, 7])/7 - (271*W[17, 2, 7, 9])/32 - 
 (6315*W[17, 2, 7, 10])/224 + (1895*W[17, 2, 7, 15])/112 + 
 (605*W[17, 2, 7, 17])/112 + (2899*W[17, 2, 7, 18])/448 + 
 W[17, 2, 7, 20]/112 + (4365*W[17, 2, 7, 22])/224 + 
 (891*W[17, 2, 7, 24])/448 + (205*W[17, 2, 9, 1])/28 - 
 (59*W[17, 2, 9, 2])/28 + (3*W[17, 2, 9, 4])/4 - (75*W[17, 2, 9, 17])/56 + 
 (447*W[17, 2, 9, 18])/112 + (447*W[17, 2, 9, 19])/112 + 
 (11*W[17, 2, 10, 2])/7 + (89*W[17, 2, 10, 3])/56 + 
 (247*W[17, 2, 10, 4])/28 + (2055*W[17, 2, 10, 5])/112 - 
 (2531*W[17, 2, 10, 6])/224 - (975*W[17, 2, 10, 7])/112 - 
 (65*W[17, 2, 10, 10])/14 + (3*W[17, 2, 10, 12])/4 + 
 (723*W[17, 2, 10, 14])/224 - (193*W[17, 2, 10, 16])/28 - 
 (6725*W[17, 2, 10, 17])/224 + (385*W[17, 2, 10, 18])/16 + 
 (1341*W[17, 2, 10, 19])/56 + (653*W[17, 2, 10, 20])/448 - 
 (4365*W[17, 2, 10, 22])/224 + (339*W[17, 2, 12, 1])/112 + 
 (2073*W[17, 2, 12, 2])/224 - (647*W[17, 2, 12, 3])/28 - 
 (2991*W[17, 2, 12, 4])/224 - (8129*W[17, 2, 12, 5])/224 + 
 (3*W[17, 2, 12, 10])/4 - (489*W[17, 2, 12, 11])/56 + 
 (79*W[17, 2, 12, 12])/14 + W[17, 2, 12, 15] + (13919*W[17, 2, 12, 17])/672 + 
 (5541*W[17, 2, 12, 18])/448 - (7195*W[17, 2, 12, 19])/112 + 
 (1901*W[17, 2, 12, 20])/448 + (475*W[17, 2, 12, 24])/112 + 
 (1111*W[17, 2, 14, 1])/224 + (16*W[17, 2, 14, 4])/7 - 
 (4741*W[17, 2, 14, 5])/224 + (2531*W[17, 2, 14, 6])/224 - 
 (113*W[17, 2, 14, 10])/14 - (419*W[17, 2, 14, 18])/112 - 
 (1401*W[17, 2, 14, 19])/224 - (37591*W[17, 2, 15, 3])/1344 + 
 (12379*W[17, 2, 15, 5])/672 + (1895*W[17, 2, 15, 7])/112 + 
 W[17, 2, 15, 12] - (4*W[17, 2, 16, 1])/7 + W[17, 2, 16, 2]/4 - 
 (27*W[17, 2, 16, 4])/112 - (11*W[17, 2, 16, 5])/56 - 
 (3*W[17, 2, 16, 10])/4 + (3*W[17, 2, 16, 11])/4 + (15*W[17, 2, 16, 16])/56 + 
 (23*W[17, 2, 16, 17])/28 + (13*W[17, 2, 16, 18])/56 + 
 (57*W[17, 2, 16, 19])/56 + W[17, 2, 17, 1]/16 - (3*W[17, 2, 17, 2])/16 + 
 (17769*W[17, 2, 17, 3])/448 - (21*W[17, 2, 17, 4])/4 + 
 (8549*W[17, 2, 17, 5])/336 - W[17, 2, 17, 6]/2 + (605*W[17, 2, 17, 7])/112 - 
 (75*W[17, 2, 17, 9])/56 - (83*W[17, 2, 17, 10])/112 + 
 (739*W[17, 2, 17, 12])/336 + (79*W[17, 2, 17, 16])/56 + 
 (61*W[17, 2, 17, 17])/56 + (223*W[17, 2, 17, 18])/16 + 
 (773*W[17, 2, 17, 19])/224 - (165*W[17, 2, 17, 20])/112 - 
 W[17, 2, 17, 22]/4 - (75*W[17, 2, 17, 25])/28 + (211*W[17, 2, 18, 1])/56 + 
 (37*W[17, 2, 18, 2])/14 - (123*W[17, 2, 18, 3])/14 - 
 (173*W[17, 2, 18, 4])/56 - (823*W[17, 2, 18, 5])/112 + 
 (2903*W[17, 2, 18, 7])/448 + (447*W[17, 2, 18, 9])/112 + 
 (2007*W[17, 2, 18, 10])/112 - (531*W[17, 2, 18, 11])/56 + 
 (5541*W[17, 2, 18, 12])/448 - (419*W[17, 2, 18, 14])/112 + 
 (49*W[17, 2, 18, 16])/8 + (905*W[17, 2, 18, 17])/112 - 
 (573*W[17, 2, 18, 18])/224 + (31313*W[17, 2, 18, 19])/896 - 
 (299*W[17, 2, 18, 20])/224 - (19067*W[17, 2, 18, 25])/448 - 
 (217*W[17, 2, 19, 1])/32 - (19295*W[17, 2, 19, 3])/224 - 
 (5877*W[17, 2, 19, 4])/56 + (35363*W[17, 2, 19, 5])/448 + 
 W[17, 2, 19, 6]/2 + (265*W[17, 2, 19, 7])/14 + (447*W[17, 2, 19, 9])/112 + 
 (1341*W[17, 2, 19, 10])/56 + (607*W[17, 2, 19, 12])/56 - 
 (2809*W[17, 2, 19, 14])/224 + (53*W[17, 2, 19, 16])/56 + 
 (1959*W[17, 2, 19, 17])/224 - (2981*W[17, 2, 19, 18])/896 + 
 (3679*W[17, 2, 19, 19])/224 - (67*W[17, 2, 19, 20])/16 + 
 (1165*W[17, 2, 19, 21])/224 + (1781*W[17, 2, 19, 22])/32 - 
 (97*W[17, 2, 19, 24])/7 + (25995*W[17, 2, 19, 25])/448 - 
 (285*W[17, 2, 20, 1])/112 - (341*W[17, 2, 20, 2])/112 + 
 (9463*W[17, 2, 20, 3])/224 + (81*W[17, 2, 20, 4])/4 - 
 (2561*W[17, 2, 20, 5])/224 + (653*W[17, 2, 20, 10])/448 + 
 (1901*W[17, 2, 20, 12])/448 + (183*W[17, 2, 20, 20])/16 - 
 (1165*W[17, 2, 20, 21])/224 - W[17, 2, 20, 24]/8 - 
 (275*W[17, 2, 24, 5])/32 - (2903*W[17, 2, 24, 7])/448 + 
 (271*W[17, 2, 24, 9])/32 + (489*W[17, 2, 24, 11])/56 - 
 (503*W[17, 2, 24, 12])/112 - (37*W[17, 2, 24, 16])/7 - 
 (981*W[17, 2, 24, 17])/224 + (981*W[17, 2, 24, 18])/224 - 
 (1269*W[17, 2, 24, 19])/112 - W[17, 2, 24, 20]/8 - 
 (75*W[17, 2, 25, 17])/28 + (143*W[17, 2, 25, 18])/112 + 
 (227*W[17, 2, 25, 19])/16 - (61*W[17, 2, 26, 26])/56 - 
 (1641*W[17, 2, 26, 27])/224 - (229*W[17, 2, 26, 28])/112 - 
 (57*W[17, 2, 26, 29])/112 - (25*W[17, 2, 26, 30])/56 + 
 (163*W[17, 2, 27, 26])/56 - (2711*W[17, 2, 27, 27])/224 - 
 (1249*W[17, 2, 27, 28])/224 - (25*W[17, 2, 27, 29])/224 - 
 (29*W[17, 2, 27, 30])/56 + (15*W[17, 2, 28, 26])/4 - 
 (2495*W[17, 2, 28, 27])/224 - (677*W[17, 2, 28, 28])/224 + 
 (289*W[17, 2, 28, 29])/224 - W[17, 2, 28, 30]/14 + 
 (27*W[17, 2, 29, 26])/28 + (17*W[17, 2, 29, 27])/14 + 
 (129*W[17, 2, 29, 28])/56 + (159*W[17, 2, 29, 29])/112 + 
 W[17, 2, 30, 26]/7 - (15*W[17, 2, 30, 27])/56 + (15*W[17, 2, 30, 30])/56 - 
 (237*W[17, 3, 1, 1])/56 - (1047*W[17, 3, 1, 2])/56 + 
 (405*W[17, 3, 1, 3])/112 - (8973*W[17, 3, 1, 4])/224 - 
 (69*W[17, 3, 1, 5])/4 + (159*W[17, 3, 1, 6])/32 + (33*W[17, 3, 1, 8])/8 + 
 (7321*W[17, 3, 1, 15])/224 + (23*W[17, 3, 1, 16])/56 + 
 (411*W[17, 3, 1, 17])/56 + (2503*W[17, 3, 1, 18])/56 + 
 (87*W[17, 3, 1, 19])/32 - (1429*W[17, 3, 1, 20])/224 + 
 (12121*W[17, 3, 1, 22])/224 - (16993*W[17, 3, 1, 24])/224 - 
 (481*W[17, 3, 2, 1])/112 + (3*W[17, 3, 2, 2])/8 - 
 (4855*W[17, 3, 2, 3])/672 + (5051*W[17, 3, 2, 4])/112 - 
 (1975*W[17, 3, 2, 5])/96 - (6499*W[17, 3, 2, 6])/224 + 
 (9347*W[17, 3, 2, 10])/1344 - (14849*W[17, 3, 2, 12])/1344 - 
 (181*W[17, 3, 2, 15])/14 + (6535*W[17, 3, 2, 17])/192 + 
 (393*W[17, 3, 2, 18])/224 + (313*W[17, 3, 2, 19])/28 + 
 (1565*W[17, 3, 2, 20])/32 - (526*W[17, 3, 2, 22])/7 + 
 (361*W[17, 3, 3, 1])/28 - (4089*W[17, 3, 3, 2])/448 - 
 (1327*W[17, 3, 3, 3])/224 - (101*W[17, 3, 3, 4])/56 - 
 (29695*W[17, 3, 3, 5])/672 - (1847*W[17, 3, 3, 6])/112 + W[17, 3, 3, 8]/4 + 
 (5251*W[17, 3, 3, 10])/1344 + (8909*W[17, 3, 3, 15])/168 - 
 (71*W[17, 3, 3, 16])/56 + (265*W[17, 3, 3, 17])/112 - 
 (277*W[17, 3, 3, 18])/224 + (1285*W[17, 3, 3, 19])/224 - 
 (159*W[17, 3, 3, 20])/32 + W[17, 3, 3, 21]/2 - (12195*W[17, 3, 4, 1])/224 + 
 (239*W[17, 3, 4, 2])/4 + (307*W[17, 3, 4, 3])/32 - (9*W[17, 3, 4, 4])/14 + 
 (2361*W[17, 3, 4, 5])/28 - (6093*W[17, 3, 4, 15])/112 - 
 (15*W[17, 3, 4, 16])/56 - (1711*W[17, 3, 4, 17])/224 - 
 (4379*W[17, 3, 4, 18])/112 + (39*W[17, 3, 4, 19])/14 + 
 (7489*W[17, 3, 4, 20])/224 + W[17, 3, 4, 24]/8 - (873*W[17, 3, 5, 1])/56 - 
 (60*W[17, 3, 5, 2])/7 + (15055*W[17, 3, 5, 3])/672 + 
 (1357*W[17, 3, 5, 4])/16 - (1229*W[17, 3, 5, 5])/672 - 
 (481*W[17, 3, 5, 6])/16 - (33*W[17, 3, 5, 8])/8 + 
 (4447*W[17, 3, 5, 10])/224 + (3*W[17, 3, 5, 12])/2 - 
 (23741*W[17, 3, 5, 15])/672 - (821*W[17, 3, 5, 16])/28 - 
 (14611*W[17, 3, 5, 17])/1344 - (17*W[17, 3, 5, 18])/56 + 
 (8609*W[17, 3, 5, 19])/112 - (7827*W[17, 3, 5, 20])/112 - 
 (1017*W[17, 3, 5, 22])/14 - W[17, 3, 5, 24]/2 + (12269*W[17, 3, 6, 1])/224 - 
 (6499*W[17, 3, 6, 2])/224 - (2223*W[17, 3, 6, 3])/112 + 
 (47*W[17, 3, 6, 4])/14 - (481*W[17, 3, 6, 5])/16 + 
 (1887*W[17, 3, 6, 17])/112 + (29*W[17, 3, 6, 18])/112 - 
 (5*W[17, 3, 6, 19])/14 - (1951*W[17, 3, 6, 20])/56 + W[17, 3, 8, 3]/4 - 
 (57*W[17, 3, 8, 16])/28 - (5*W[17, 3, 8, 17])/224 - 
 (1053*W[17, 3, 8, 18])/112 + (37083*W[17, 3, 8, 19])/448 + 
 (865*W[17, 3, 8, 24])/56 + (2433*W[17, 3, 10, 2])/224 + 
 (65*W[17, 3, 10, 10])/14 + (1671*W[17, 3, 10, 16])/56 + 
 (6973*W[17, 3, 10, 17])/336 - (391*W[17, 3, 10, 18])/56 - 
 (5589*W[17, 3, 10, 19])/224 - (199*W[17, 3, 10, 20])/56 - 
 (35647*W[17, 3, 12, 2])/1344 + (1899*W[17, 3, 12, 4])/112 + 
 (11407*W[17, 3, 12, 5])/672 + W[17, 3, 12, 15] - 
 (1899*W[17, 3, 12, 19])/112 + (10509*W[17, 3, 13, 4])/224 + 
 (65*W[17, 3, 13, 5])/224 + (7989*W[17, 3, 13, 18])/224 - 
 (65*W[17, 3, 13, 20])/224 - (12121*W[17, 3, 13, 22])/224 + 
 (4609*W[17, 3, 13, 24])/112 + (2183*W[17, 3, 15, 1])/112 - 
 (463*W[17, 3, 15, 2])/112 - (2073*W[17, 3, 15, 3])/224 - 
 (6093*W[17, 3, 15, 4])/112 + (3019*W[17, 3, 15, 5])/112 + W[17, 3, 15, 12] + 
 (3133*W[17, 3, 15, 15])/84 - (1097*W[17, 3, 15, 17])/112 + 
 (2787*W[17, 3, 15, 20])/224 - W[17, 3, 15, 21]/2 + W[17, 3, 15, 24]/2 + 
 (11*W[17, 3, 16, 1])/28 - W[17, 3, 16, 2]/4 - W[17, 3, 16, 8]/4 - 
 W[17, 3, 16, 10]/4 - W[17, 3, 16, 16]/8 + (9*W[17, 3, 16, 19])/28 + 
 W[17, 3, 16, 20]/4 - W[17, 3, 16, 21]/2 - W[17, 3, 17, 1]/4 + 
 (35899*W[17, 3, 17, 2])/1344 + W[17, 3, 17, 3]/16 - 
 (1541*W[17, 3, 17, 4])/112 + (13193*W[17, 3, 17, 5])/1344 + 
 (1847*W[17, 3, 17, 6])/112 - (5*W[17, 3, 17, 8])/224 + 
 (605*W[17, 3, 17, 10])/672 - W[17, 3, 17, 15] - 
 (1573*W[17, 3, 17, 17])/224 - (267*W[17, 3, 17, 18])/32 + 
 (281*W[17, 3, 17, 19])/32 + (1371*W[17, 3, 17, 20])/224 - 
 (1293*W[17, 3, 18, 4])/14 - (53*W[17, 3, 18, 5])/32 + 
 (801*W[17, 3, 18, 6])/16 - (1053*W[17, 3, 18, 8])/112 + 
 (647*W[17, 3, 18, 10])/28 + (9249*W[17, 3, 18, 13])/112 - 
 (207*W[17, 3, 18, 16])/7 + (239*W[17, 3, 18, 17])/224 + 
 (1207*W[17, 3, 18, 18])/224 + (1665*W[17, 3, 18, 19])/448 + 
 (431*W[17, 3, 18, 20])/56 - (447*W[17, 3, 18, 22])/112 - 
 (1761*W[17, 3, 18, 24])/112 - (2865*W[17, 3, 18, 25])/448 - 
 (3957*W[17, 3, 19, 1])/56 - W[17, 3, 19, 4]/112 + 
 (8275*W[17, 3, 19, 5])/112 + (36283*W[17, 3, 19, 8])/448 - 
 (5589*W[17, 3, 19, 10])/224 + (73*W[17, 3, 19, 16])/28 + 
 (731*W[17, 3, 19, 18])/224 - (33*W[17, 3, 19, 19])/56 + 
 (1741*W[17, 3, 19, 20])/224 - (71*W[17, 3, 19, 21])/28 + 
 (13707*W[17, 3, 19, 24])/224 + (2865*W[17, 3, 19, 25])/448 + 
 (3463*W[17, 3, 20, 2])/56 + (275*W[17, 3, 20, 4])/7 - 
 (7653*W[17, 3, 20, 5])/112 - (1951*W[17, 3, 20, 6])/56 - 
 (199*W[17, 3, 20, 10])/56 - (3*W[17, 3, 20, 15])/4 - W[17, 3, 20, 16]/56 + 
 (159*W[17, 3, 20, 20])/56 + (71*W[17, 3, 20, 21])/28 - 
 (4233*W[17, 3, 20, 22])/112 - (1053*W[17, 3, 20, 24])/112 + 
 (12121*W[17, 3, 22, 1])/224 - (526*W[17, 3, 22, 2])/7 - 
 (1017*W[17, 3, 22, 5])/14 + (15*W[17, 3, 22, 16])/28 - 
 (447*W[17, 3, 22, 18])/112 - (4293*W[17, 3, 22, 20])/112 + 
 W[17, 3, 24, 4]/8 - (1641*W[17, 3, 24, 5])/56 + (865*W[17, 3, 24, 8])/56 - 
 (2903*W[17, 3, 24, 13])/224 + (1613*W[17, 3, 24, 16])/56 - 
 (1921*W[17, 3, 24, 17])/224 - (1601*W[17, 3, 24, 18])/224 - 
 (1643*W[17, 3, 24, 19])/112 - (1053*W[17, 3, 24, 20])/112 + 
 W[17, 3, 24, 21]/2 + (12121*W[17, 3, 24, 22])/224 + 
 (1889*W[17, 3, 24, 24])/56 + (1573*W[17, 3, 26, 26])/224 + 
 (1741*W[17, 3, 26, 27])/224 + (129*W[17, 3, 26, 28])/56 + 
 (111*W[17, 3, 27, 26])/16 + (2671*W[17, 3, 27, 27])/224 - 
 (3*W[17, 3, 27, 28])/7 + (51*W[17, 3, 27, 29])/32 + 
 (11*W[17, 3, 27, 30])/14 - (1371*W[17, 3, 28, 26])/224 - 
 (1427*W[17, 3, 28, 27])/224 - (3*W[17, 3, 28, 28])/56 - 
 (157*W[17, 3, 28, 29])/32 + W[17, 3, 28, 30]/2 - 
 (1371*W[17, 3, 29, 26])/224 - (1367*W[17, 3, 29, 27])/224 + 
 (37*W[17, 3, 29, 28])/112 + (117*W[17, 3, 29, 29])/112 - 
 W[17, 3, 29, 30]/8 + (15*W[17, 3, 30, 27])/56 + W[17, 3, 30, 29]/7 - 
 W[17, 3, 30, 30]/8 - W[17, 4, 1, 1]/4 - (351*W[17, 4, 1, 2])/112 - 
 (145*W[17, 4, 1, 3])/56 - (115*W[17, 4, 1, 4])/112 - 
 (215*W[17, 4, 1, 5])/224 - (1761*W[17, 4, 1, 6])/32 - (3*W[17, 4, 1, 9])/4 - 
 (1111*W[17, 4, 1, 14])/224 - (95*W[17, 4, 1, 16])/112 - 
 (639*W[17, 4, 1, 17])/224 - (7977*W[17, 4, 1, 18])/448 + 
 (27533*W[17, 4, 1, 19])/224 - (327*W[17, 4, 1, 20])/112 - 
 (5465*W[17, 4, 1, 24])/224 - (55*W[17, 4, 2, 1])/16 - 
 (29*W[17, 4, 2, 2])/56 + (6709*W[17, 4, 2, 3])/224 - (5*W[17, 4, 2, 4])/7 + 
 (37199*W[17, 4, 2, 5])/448 + (6499*W[17, 4, 2, 6])/224 + 
 (887*W[17, 4, 2, 7])/224 + (3*W[17, 4, 2, 9])/4 + (3*W[17, 4, 2, 10])/4 - 
 (19977*W[17, 4, 2, 12])/224 + (16*W[17, 4, 2, 14])/7 - 
 (121*W[17, 4, 2, 16])/112 - (491*W[17, 4, 2, 17])/112 - 
 (715*W[17, 4, 2, 18])/224 - (7715*W[17, 4, 2, 19])/224 + 
 (2781*W[17, 4, 2, 20])/112 + W[17, 4, 2, 22]/4 - (5*W[17, 4, 3, 1])/16 + 
 (6969*W[17, 4, 3, 2])/224 - (199*W[17, 4, 3, 3])/56 + 
 (19*W[17, 4, 3, 4])/7 + (1501*W[17, 4, 3, 5])/28 - 
 (6093*W[17, 4, 3, 15])/112 - (5*W[17, 4, 3, 17])/28 - 
 (1041*W[17, 4, 3, 18])/32 + (59*W[17, 4, 3, 19])/28 - 
 (59*W[17, 4, 3, 20])/28 + W[17, 4, 3, 24]/8 - (65*W[17, 4, 4, 1])/28 + 
 (321*W[17, 4, 4, 2])/112 - (855*W[17, 4, 4, 3])/56 - 
 (195*W[17, 4, 4, 4])/112 - (4869*W[17, 4, 4, 5])/448 + 
 (1847*W[17, 4, 4, 6])/112 - W[17, 4, 4, 13]/4 - (32*W[17, 4, 4, 14])/7 - 
 (249*W[17, 4, 4, 17])/28 - (309*W[17, 4, 4, 18])/224 + 
 (2067*W[17, 4, 4, 19])/224 + (10231*W[17, 4, 4, 20])/896 + 
 (41*W[17, 4, 4, 23])/21 + (605*W[17, 4, 4, 24])/112 + W[17, 4, 5, 1]/16 + 
 (16043*W[17, 4, 5, 2])/448 - (5*W[17, 4, 5, 3])/8 - 
 (285*W[17, 4, 5, 4])/64 - (4477*W[17, 4, 5, 5])/224 + 
 (481*W[17, 4, 5, 6])/16 + (135*W[17, 4, 5, 10])/28 - 
 (51*W[17, 4, 5, 12])/14 + (1199*W[17, 4, 5, 13])/28 + 
 (3333*W[17, 4, 5, 14])/224 + (6093*W[17, 4, 5, 15])/112 + 
 (2797*W[17, 4, 5, 16])/224 + (3245*W[17, 4, 5, 17])/224 - 
 (20757*W[17, 4, 5, 18])/224 + (989*W[17, 4, 5, 19])/224 - 
 (29009*W[17, 4, 5, 20])/112 + W[17, 4, 5, 22]/4 + 
 (5965*W[17, 4, 5, 23])/112 + (1579*W[17, 4, 5, 24])/112 - 
 (12269*W[17, 4, 6, 1])/224 + (6499*W[17, 4, 6, 2])/224 + 
 (2223*W[17, 4, 6, 3])/112 - (47*W[17, 4, 6, 4])/14 + 
 (481*W[17, 4, 6, 5])/16 - (1887*W[17, 4, 6, 17])/112 - 
 (29*W[17, 4, 6, 18])/112 + (5*W[17, 4, 6, 19])/14 + 
 (1951*W[17, 4, 6, 20])/56 + (3*W[17, 4, 10, 3])/4 + 
 (1579*W[17, 4, 10, 5])/112 + (2531*W[17, 4, 10, 6])/224 - 
 (103*W[17, 4, 10, 10])/14 - (723*W[17, 4, 10, 14])/224 - 
 (2435*W[17, 4, 10, 16])/224 - (185*W[17, 4, 10, 17])/16 + 
 (13775*W[17, 4, 10, 18])/224 - (615*W[17, 4, 10, 19])/224 + 
 (22525*W[17, 4, 10, 20])/224 - (27*W[17, 4, 11, 2])/14 + 
 (3*W[17, 4, 11, 12])/4 + (27*W[17, 4, 11, 16])/14 + 
 (115*W[17, 4, 11, 24])/224 - (10417*W[17, 4, 12, 2])/224 - 
 (1297*W[17, 4, 12, 5])/28 - (15*W[17, 4, 12, 18])/4 - 
 (1111*W[17, 4, 14, 1])/224 - (16*W[17, 4, 14, 4])/7 + 
 (4741*W[17, 4, 14, 5])/224 - (2531*W[17, 4, 14, 6])/224 + 
 (113*W[17, 4, 14, 10])/14 + (419*W[17, 4, 14, 18])/112 + 
 (1401*W[17, 4, 14, 19])/224 - W[17, 4, 17, 2]/4 + W[17, 4, 17, 3]/16 - 
 (61*W[17, 4, 17, 4])/32 + (187*W[17, 4, 17, 5])/224 - 
 (1847*W[17, 4, 17, 6])/112 - (12833*W[17, 4, 17, 9])/1344 - 
 (16*W[17, 4, 17, 10])/7 + (569*W[17, 4, 17, 17])/112 + 
 (363*W[17, 4, 17, 18])/56 - (245*W[17, 4, 17, 19])/16 - 
 (6285*W[17, 4, 17, 20])/224 + (16*W[17, 4, 17, 24])/7 - 
 (1219*W[17, 4, 18, 1])/64 - (617*W[17, 4, 18, 2])/224 - 
 (7195*W[17, 4, 18, 3])/224 - (237*W[17, 4, 18, 4])/224 - 
 (7657*W[17, 4, 18, 5])/224 - (447*W[17, 4, 18, 7])/56 + 
 (405*W[17, 4, 18, 10])/8 - (15*W[17, 4, 18, 12])/4 + W[17, 4, 18, 13]/4 + 
 (419*W[17, 4, 18, 14])/112 + (2245*W[17, 4, 18, 16])/224 + 
 (173*W[17, 4, 18, 17])/16 - (4339*W[17, 4, 18, 18])/224 - 
 (647*W[17, 4, 18, 19])/64 - (5445*W[17, 4, 18, 20])/112 - 
 W[17, 4, 18, 22]/4 - (5965*W[17, 4, 18, 23])/112 + (83*W[17, 4, 18, 24])/7 + 
 (2865*W[17, 4, 18, 25])/448 + (10165*W[17, 4, 19, 1])/112 - 
 (1525*W[17, 4, 19, 2])/56 + (115*W[17, 4, 19, 4])/28 - 
 (887*W[17, 4, 19, 7])/224 - (615*W[17, 4, 19, 10])/224 + 
 (2809*W[17, 4, 19, 14])/224 - (1731*W[17, 4, 19, 17])/224 - 
 (127*W[17, 4, 19, 18])/14 + (13*W[17, 4, 19, 19])/4 + 
 (13053*W[17, 4, 19, 20])/112 + (22525*W[17, 4, 19, 21])/224 + 
 (1055*W[17, 4, 19, 24])/224 - (2865*W[17, 4, 19, 25])/448 - 
 (199*W[17, 4, 20, 1])/32 + (148*W[17, 4, 20, 2])/7 + 
 (17161*W[17, 4, 20, 4])/2688 - (48159*W[17, 4, 20, 5])/224 + 
 (1951*W[17, 4, 20, 6])/56 + (447*W[17, 4, 20, 7])/56 + 
 (12833*W[17, 4, 20, 9])/1344 + (22525*W[17, 4, 20, 10])/224 - 
 (1199*W[17, 4, 20, 13])/28 + (41*W[17, 4, 20, 16])/21 - 
 (5879*W[17, 4, 20, 17])/192 - (2845*W[17, 4, 20, 18])/56 + 
 (48159*W[17, 4, 20, 19])/224 + (340*W[17, 4, 20, 20])/21 - 
 (22525*W[17, 4, 20, 21])/224 + (9755*W[17, 4, 20, 22])/672 - 
 (41*W[17, 4, 20, 23])/21 - W[17, 4, 20, 24]/8 + W[17, 4, 22, 2]/4 + 
 W[17, 4, 22, 5]/4 - (41*W[17, 4, 22, 16])/21 - W[17, 4, 22, 18]/4 + 
 (527*W[17, 4, 22, 20])/32 + (1319*W[17, 4, 24, 1])/224 + W[17, 4, 24, 3]/8 + 
 (605*W[17, 4, 24, 4])/112 + (5765*W[17, 4, 24, 5])/224 + 
 (283*W[17, 4, 24, 11])/224 - (3*W[17, 4, 24, 12])/4 - 
 (2607*W[17, 4, 24, 16])/224 - (719*W[17, 4, 24, 17])/112 + 
 (329*W[17, 4, 24, 18])/16 - (5729*W[17, 4, 24, 19])/224 - 
 W[17, 4, 24, 20]/8 - (166*W[17, 4, 24, 24])/7 - (569*W[17, 4, 26, 26])/112 - 
 (569*W[17, 4, 26, 27])/112 - (129*W[17, 4, 26, 28])/56 - 
 (79*W[17, 4, 27, 26])/112 - (261*W[17, 4, 27, 27])/32 - 
 (73*W[17, 4, 27, 28])/56 - (5*W[17, 4, 27, 29])/7 - 
 (95*W[17, 4, 27, 30])/112 + (1103*W[17, 4, 28, 26])/224 + 
 (227*W[17, 4, 28, 27])/56 - (269*W[17, 4, 28, 28])/224 - 
 (225*W[17, 4, 28, 29])/224 + (1565*W[17, 4, 29, 26])/224 + 
 (569*W[17, 4, 29, 27])/112 + (247*W[17, 4, 29, 28])/224 - 
 (37*W[17, 4, 29, 29])/224 + (481*W[17, 5, 1, 1])/112 + 
 (129*W[17, 5, 1, 2])/16 + (65*W[17, 5, 1, 3])/56 - 
 (839*W[17, 5, 1, 4])/224 + (757*W[17, 5, 1, 5])/224 + W[17, 5, 1, 8]/4 - 
 (3*W[17, 5, 1, 11])/4 - (339*W[17, 5, 1, 12])/112 + W[17, 5, 1, 14]/4 - 
 (7153*W[17, 5, 1, 15])/224 + (5825*W[17, 5, 1, 16])/224 + 
 (871*W[17, 5, 1, 17])/224 - (3131*W[17, 5, 1, 18])/224 - 
 (87*W[17, 5, 1, 19])/7 + (1117*W[17, 5, 1, 20])/112 + 
 (3*W[17, 5, 1, 24])/7 + (1041*W[17, 5, 2, 1])/112 - 
 (8101*W[17, 5, 2, 2])/168 - (249*W[17, 5, 2, 3])/32 + 
 (19763*W[17, 5, 2, 4])/448 - (4509*W[17, 5, 2, 5])/112 + 
 (2259*W[17, 5, 2, 7])/224 - (2337*W[17, 5, 2, 10])/224 - 
 (531*W[17, 5, 2, 11])/56 - (275*W[17, 5, 2, 12])/56 - 
 (3333*W[17, 5, 2, 14])/224 + (3*W[17, 5, 2, 15])/4 + 
 (303*W[17, 5, 2, 16])/56 + (8899*W[17, 5, 2, 17])/112 + 
 (3219*W[17, 5, 2, 18])/448 - (1441*W[17, 5, 2, 19])/448 - 
 (5745*W[17, 5, 2, 20])/448 - W[17, 5, 2, 21]/2 - 
 (2159*W[17, 5, 2, 24])/224 + (281*W[17, 5, 3, 1])/112 - 
 (1353*W[17, 5, 3, 2])/112 + (2251*W[17, 5, 3, 3])/168 + 
 (495*W[17, 5, 3, 4])/16 + (16537*W[17, 5, 3, 5])/672 - 
 (481*W[17, 5, 3, 6])/16 - (33*W[17, 5, 3, 8])/8 + 
 (4279*W[17, 5, 3, 10])/224 + (3*W[17, 5, 3, 11])/4 + (7*W[17, 5, 3, 12])/4 + 
 (63*W[17, 5, 3, 15])/32 - (825*W[17, 5, 3, 16])/28 - 
 (26599*W[17, 5, 3, 17])/1344 - (431*W[17, 5, 3, 18])/112 + 
 (8809*W[17, 5, 3, 19])/112 - (5609*W[17, 5, 3, 20])/112 - 
 (1017*W[17, 5, 3, 22])/14 - (55*W[17, 5, 4, 1])/112 + 
 (16099*W[17, 5, 4, 2])/448 - (7*W[17, 5, 4, 3])/8 - 
 (937*W[17, 5, 4, 4])/448 - (1565*W[17, 5, 4, 5])/112 + 
 (481*W[17, 5, 4, 6])/16 + (135*W[17, 5, 4, 10])/28 + (3*W[17, 5, 4, 11])/4 - 
 (123*W[17, 5, 4, 12])/28 + (1199*W[17, 5, 4, 13])/28 + 
 (3333*W[17, 5, 4, 14])/224 + (6093*W[17, 5, 4, 15])/112 + 
 (383*W[17, 5, 4, 16])/32 + (2329*W[17, 5, 4, 17])/112 - 
 (23351*W[17, 5, 4, 18])/224 + (25*W[17, 5, 4, 19])/16 - 
 (56845*W[17, 5, 4, 20])/224 + W[17, 5, 4, 22]/4 + 
 (5965*W[17, 5, 4, 23])/112 + (1579*W[17, 5, 4, 24])/112 - 
 (3*W[17, 5, 5, 1])/16 - (5567*W[17, 5, 5, 2])/112 + 
 (3355*W[17, 5, 5, 3])/168 - (241*W[17, 5, 5, 4])/16 + 
 (1795*W[17, 5, 5, 5])/224 - W[17, 5, 5, 8]/4 - W[17, 5, 5, 10] + 
 (1789*W[17, 5, 5, 12])/56 - (2203*W[17, 5, 5, 15])/112 + 
 (4051*W[17, 5, 5, 16])/224 - (359*W[17, 5, 5, 17])/112 - 
 (84053*W[17, 5, 5, 18])/1344 + (3333*W[17, 5, 5, 19])/224 + 
 (131*W[17, 5, 5, 20])/112 + (6337*W[17, 5, 5, 23])/224 - 
 (1717*W[17, 5, 5, 24])/336 + (957*W[17, 5, 10, 2])/224 + 
 (985*W[17, 5, 10, 3])/224 + (135*W[17, 5, 10, 4])/28 - 
 (3*W[17, 5, 10, 12])/4 + (9*W[17, 5, 10, 18])/2 - (57*W[17, 5, 10, 19])/28 + 
 (2017*W[17, 5, 10, 20])/112 - (339*W[17, 5, 12, 1])/112 - 
 (2073*W[17, 5, 12, 2])/224 + (647*W[17, 5, 12, 3])/28 + 
 (2991*W[17, 5, 12, 4])/224 + (8129*W[17, 5, 12, 5])/224 - 
 (3*W[17, 5, 12, 10])/4 + (489*W[17, 5, 12, 11])/56 - 
 (79*W[17, 5, 12, 12])/14 - W[17, 5, 12, 15] - (13919*W[17, 5, 12, 17])/672 - 
 (5541*W[17, 5, 12, 18])/448 + (7195*W[17, 5, 12, 19])/112 - 
 (1901*W[17, 5, 12, 20])/448 - (475*W[17, 5, 12, 24])/112 - 
 (2183*W[17, 5, 15, 1])/112 + (463*W[17, 5, 15, 2])/112 + 
 (2073*W[17, 5, 15, 3])/224 + (6093*W[17, 5, 15, 4])/112 - 
 (3019*W[17, 5, 15, 5])/112 - W[17, 5, 15, 12] - (3133*W[17, 5, 15, 15])/84 + 
 (1097*W[17, 5, 15, 17])/112 - (2787*W[17, 5, 15, 20])/224 + 
 W[17, 5, 15, 21]/2 - W[17, 5, 15, 24]/2 + (1177*W[17, 5, 16, 1])/56 - 
 (2137*W[17, 5, 16, 2])/224 - (709*W[17, 5, 16, 3])/32 + 
 (5079*W[17, 5, 16, 4])/224 + (2455*W[17, 5, 16, 5])/96 + W[17, 5, 16, 8]/4 + 
 (531*W[17, 5, 16, 11])/56 - W[17, 5, 16, 14]/4 - 
 (1177*W[17, 5, 16, 19])/56 - (5079*W[17, 5, 16, 20])/224 - 
 (1451*W[17, 5, 16, 23])/112 + (1201*W[17, 5, 16, 24])/336 + 
 (3*W[17, 5, 17, 1])/16 + (8899*W[17, 5, 17, 2])/112 - 
 (44875*W[17, 5, 17, 3])/1344 + (2577*W[17, 5, 17, 4])/224 - 
 (1719*W[17, 5, 17, 5])/112 + W[17, 5, 17, 6]/4 + W[17, 5, 17, 10] + 
 (433*W[17, 5, 17, 12])/672 + (369*W[17, 5, 17, 15])/28 - 
 (209*W[17, 5, 17, 16])/56 + (631*W[17, 5, 17, 17])/112 + 
 (341*W[17, 5, 17, 18])/224 - (2273*W[17, 5, 17, 19])/224 - 
 (3099*W[17, 5, 17, 20])/224 - W[17, 5, 17, 22]/4 + 
 (1451*W[17, 5, 17, 23])/112 - (605*W[17, 5, 17, 24])/21 - 
 (2165*W[17, 5, 18, 1])/112 + (783*W[17, 5, 18, 2])/448 - 
 (6627*W[17, 5, 18, 4])/112 - (45923*W[17, 5, 18, 5])/1344 + 
 (447*W[17, 5, 18, 7])/56 + (9*W[17, 5, 18, 10])/2 - (3*W[17, 5, 18, 11])/4 - 
 (5541*W[17, 5, 18, 12])/448 - (1199*W[17, 5, 18, 13])/28 + 
 (103*W[17, 5, 18, 16])/56 - (4373*W[17, 5, 18, 17])/336 + 
 (28969*W[17, 5, 18, 19])/448 - (205*W[17, 5, 18, 20])/56 + 
 W[17, 5, 18, 21]/2 - (6337*W[17, 5, 18, 23])/224 + 
 (8479*W[17, 5, 18, 24])/672 + (1509*W[17, 5, 18, 25])/224 - 
 (2367*W[17, 5, 19, 1])/56 + (6253*W[17, 5, 19, 2])/448 - 
 (235*W[17, 5, 19, 4])/28 - W[17, 5, 19, 6]/4 - (2259*W[17, 5, 19, 7])/224 - 
 W[17, 5, 19, 8]/4 - (57*W[17, 5, 19, 10])/28 + 
 (18365*W[17, 5, 19, 12])/224 - (3347*W[17, 5, 19, 16])/224 - 
 (327*W[17, 5, 19, 17])/28 + (28729*W[17, 5, 19, 18])/448 + 
 (653*W[17, 5, 19, 19])/224 - (3*W[17, 5, 19, 20])/32 + W[17, 5, 19, 21]/2 + 
 (1017*W[17, 5, 19, 22])/14 - (3*W[17, 5, 19, 24])/7 - 
 (1509*W[17, 5, 19, 25])/224 - (6709*W[17, 5, 20, 2])/448 - 
 (12433*W[17, 5, 20, 3])/224 - (5647*W[17, 5, 20, 4])/28 - 
 (447*W[17, 5, 20, 7])/56 + (33*W[17, 5, 20, 8])/8 + 
 (2017*W[17, 5, 20, 10])/112 - (1901*W[17, 5, 20, 12])/448 - 
 (4747*W[17, 5, 20, 16])/224 - (1585*W[17, 5, 20, 17])/112 + 
 (213*W[17, 5, 20, 18])/32 + (25*W[17, 5, 20, 19])/112 - 
 (611*W[17, 5, 20, 20])/224 - W[17, 5, 20, 21]/2 - 
 (5965*W[17, 5, 20, 23])/112 + (4265*W[17, 5, 20, 24])/64 + 
 (1101*W[17, 5, 24, 1])/28 - (2159*W[17, 5, 24, 2])/224 + 
 (1579*W[17, 5, 24, 4])/112 - (43*W[17, 5, 24, 5])/28 - 
 (489*W[17, 5, 24, 11])/56 + (503*W[17, 5, 24, 12])/112 - 
 (3627*W[17, 5, 24, 17])/224 - (1101*W[17, 5, 24, 19])/28 + 
 (4265*W[17, 5, 24, 20])/64 - W[17, 5, 24, 21]/2 + 
 (893*W[17, 5, 26, 26])/224 - (37*W[17, 5, 26, 27])/28 - 
 (1291*W[17, 5, 26, 28])/224 + (253*W[17, 5, 26, 29])/112 + 
 (31*W[17, 5, 26, 30])/56 + (67*W[17, 5, 27, 26])/112 - 
 (25*W[17, 5, 27, 27])/56 + (5*W[17, 5, 27, 29])/56 + 
 (27*W[17, 5, 27, 30])/28 - (845*W[17, 5, 28, 26])/112 + 
 (1629*W[17, 5, 28, 27])/224 + (659*W[17, 5, 28, 28])/224 - 
 (59*W[17, 5, 28, 29])/224 + (9*W[17, 5, 28, 30])/28 + 
 (435*W[17, 5, 29, 26])/224 + (543*W[17, 5, 29, 27])/224 - 
 (9*W[17, 5, 29, 28])/112 - W[17, 5, 29, 29]/7 + W[17, 5, 29, 30]/8 + 
 (1095*W[17, 5, 30, 26])/112 - (7*W[17, 5, 30, 27])/8 - 
 (1233*W[17, 5, 30, 28])/224 + (45*W[17, 5, 30, 29])/28 - 
 W[17, 5, 30, 30]/28 - (5*W[17, 10, 1, 2])/224 + (5*W[17, 10, 1, 3])/224 + 
 (1185*W[17, 10, 1, 5])/224 - W[17, 10, 1, 14]/4 - 
 (5797*W[17, 10, 1, 16])/224 - (1185*W[17, 10, 1, 17])/224 + 
 (5853*W[17, 10, 1, 18])/224 - (85*W[17, 10, 2, 1])/16 + 
 (8629*W[17, 10, 2, 2])/672 + (10463*W[17, 10, 2, 3])/336 + 
 (1867*W[17, 10, 2, 4])/224 + (189*W[17, 10, 2, 5])/4 - 
 (975*W[17, 10, 2, 7])/112 - (1925*W[17, 10, 2, 10])/96 + 
 (573*W[17, 10, 2, 11])/56 + (8675*W[17, 10, 2, 12])/1344 + 
 (723*W[17, 10, 2, 14])/224 + (697*W[17, 10, 2, 15])/192 - 
 (195*W[17, 10, 2, 16])/28 - (6707*W[17, 10, 2, 17])/168 + 
 (129*W[17, 10, 2, 18])/224 - (3357*W[17, 10, 2, 19])/224 - 
 (155*W[17, 10, 2, 20])/448 + W[17, 10, 2, 21]/2 + (85*W[17, 10, 3, 1])/16 - 
 (137*W[17, 10, 3, 2])/336 - (9929*W[17, 10, 3, 3])/336 + 
 (109*W[17, 10, 3, 4])/224 - (3237*W[17, 10, 3, 5])/112 - 
 (2531*W[17, 10, 3, 6])/224 + (1925*W[17, 10, 3, 10])/96 - 
 (573*W[17, 10, 3, 11])/56 - (7667*W[17, 10, 3, 12])/1344 - 
 (697*W[17, 10, 3, 15])/192 + (1675*W[17, 10, 3, 16])/56 + 
 (20599*W[17, 10, 3, 17])/672 + (3697*W[17, 10, 3, 18])/224 + 
 (783*W[17, 10, 3, 19])/56 - (7*W[17, 10, 3, 20])/4 - W[17, 10, 3, 21]/2 - 
 (4365*W[17, 10, 3, 22])/224 + (3*W[17, 10, 4, 3])/4 + 
 (1579*W[17, 10, 4, 5])/112 + (2531*W[17, 10, 4, 6])/224 - 
 (103*W[17, 10, 4, 10])/14 - (723*W[17, 10, 4, 14])/224 - 
 (2435*W[17, 10, 4, 16])/224 - (185*W[17, 10, 4, 17])/16 + 
 (13775*W[17, 10, 4, 18])/224 - (615*W[17, 10, 4, 19])/224 + 
 (22525*W[17, 10, 4, 20])/224 + (95117*W[17, 10, 5, 2])/1344 - 
 (38965*W[17, 10, 5, 3])/1344 + (71*W[17, 10, 5, 4])/28 - 
 (4829*W[17, 10, 5, 5])/224 - (8675*W[17, 10, 5, 12])/1344 + 
 (697*W[17, 10, 5, 15])/192 - (581*W[17, 10, 5, 16])/32 - 
 (235*W[17, 10, 5, 17])/224 + (3389*W[17, 10, 5, 18])/224 - 
 (111*W[17, 10, 5, 19])/32 + (271*W[17, 10, 5, 20])/32 + 
 (1451*W[17, 10, 5, 23])/112 + (1201*W[17, 10, 5, 24])/336 - 
 (65*W[17, 10, 10, 2])/32 + (65*W[17, 10, 10, 3])/32 - 
 (103*W[17, 10, 10, 4])/14 - W[17, 10, 10, 5] - 
 (6633*W[17, 10, 10, 16])/224 + W[17, 10, 10, 17] - 
 (16295*W[17, 10, 10, 18])/672 - (1889*W[17, 10, 10, 20])/56 - 
 (1167*W[17, 10, 16, 1])/56 + (2137*W[17, 10, 16, 2])/224 + 
 (709*W[17, 10, 16, 3])/32 - (5025*W[17, 10, 16, 4])/224 - 
 (17053*W[17, 10, 16, 5])/672 + W[17, 10, 16, 10] - 
 (573*W[17, 10, 16, 11])/56 + W[17, 10, 16, 14]/4 - W[17, 10, 16, 16]/7 - 
 (23*W[17, 10, 16, 17])/28 - (13*W[17, 10, 16, 18])/56 + 
 (551*W[17, 10, 16, 19])/28 + (5023*W[17, 10, 16, 20])/224 + 
 W[17, 10, 16, 21]/2 + (1451*W[17, 10, 16, 23])/112 - 
 (1201*W[17, 10, 16, 24])/336 - (17845*W[17, 10, 17, 2])/448 + 
 (3531*W[17, 10, 17, 3])/448 + (4605*W[17, 10, 17, 5])/224 + 
 (7667*W[17, 10, 17, 12])/1344 - (697*W[17, 10, 17, 15])/192 + 
 (65*W[17, 10, 17, 16])/28 + (11*W[17, 10, 17, 17])/224 + 
 (5459*W[17, 10, 17, 18])/672 + (1233*W[17, 10, 17, 19])/224 + 
 (1625*W[17, 10, 17, 20])/224 - (1451*W[17, 10, 17, 23])/112 - 
 (1201*W[17, 10, 17, 24])/336 + (1167*W[17, 10, 18, 1])/56 + 
 (933*W[17, 10, 18, 2])/112 + (16365*W[17, 10, 18, 4])/224 + 
 (4093*W[17, 10, 18, 5])/224 - (18433*W[17, 10, 18, 10])/336 + 
 (573*W[17, 10, 18, 11])/56 + (6585*W[17, 10, 18, 16])/224 + 
 (491*W[17, 10, 18, 17])/32 + (13*W[17, 10, 18, 18])/56 - 
 (819*W[17, 10, 18, 19])/32 - (8093*W[17, 10, 18, 20])/448 - 
 W[17, 10, 18, 21]/2 - (1451*W[17, 10, 18, 23])/112 + 
 (1201*W[17, 10, 18, 24])/336 - W[17, 10, 18, 25]/4 - 
 (1635*W[17, 10, 19, 2])/56 - (615*W[17, 10, 19, 4])/224 + 
 (57*W[17, 10, 19, 5])/28 + (975*W[17, 10, 19, 7])/112 + 
 (3175*W[17, 10, 19, 16])/224 - (1139*W[17, 10, 19, 18])/56 + 
 (4365*W[17, 10, 19, 22])/224 + W[17, 10, 19, 25]/4 - 
 (939*W[17, 10, 20, 2])/448 + (22525*W[17, 10, 20, 4])/224 + 
 (215*W[17, 10, 20, 5])/32 - (1889*W[17, 10, 20, 10])/56 + 
 (4631*W[17, 10, 20, 16])/224 + (2017*W[17, 10, 20, 17])/224 - 
 (7309*W[17, 10, 20, 18])/448 + (75*W[17, 10, 20, 20])/16 - 
 (1111*W[17, 10, 26, 26])/112 + (7*W[17, 10, 26, 27])/8 + 
 (1233*W[17, 10, 26, 28])/224 - (7*W[17, 10, 26, 29])/4 - 
 (3*W[17, 10, 26, 30])/28 - (1111*W[17, 10, 27, 26])/112 + 
 (7*W[17, 10, 27, 27])/8 + (1233*W[17, 10, 27, 28])/224 - 
 (7*W[17, 10, 27, 29])/4 - (3*W[17, 10, 27, 30])/28 - 
 (1111*W[17, 10, 30, 26])/112 + (7*W[17, 10, 30, 27])/8 + 
 (1233*W[17, 10, 30, 28])/224 - (7*W[17, 10, 30, 29])/4 - 
 (3*W[17, 10, 30, 30])/28 - (207*W[17, 17, 1, 2])/56 + 
 (15*W[17, 17, 1, 3])/4 + (13*W[17, 17, 1, 4])/4 + (15*W[17, 17, 1, 5])/8 - 
 (1765*W[17, 17, 1, 6])/112 + (75*W[17, 17, 1, 9])/56 + 
 (31*W[17, 17, 1, 15])/8 - (25*W[17, 17, 1, 16])/28 + 
 (869*W[17, 17, 1, 18])/112 + (317*W[17, 17, 1, 19])/112 - 
 (19*W[17, 17, 1, 20])/2 - (37*W[17, 17, 1, 24])/16 + 
 (1975*W[17, 17, 2, 3])/168 - (13*W[17, 17, 2, 4])/4 + 
 (16717*W[17, 17, 2, 5])/336 - W[17, 17, 2, 6]/2 + (625*W[17, 17, 2, 7])/28 - 
 (75*W[17, 17, 2, 9])/56 + W[17, 17, 2, 10]/112 + 
 (823*W[17, 17, 2, 12])/336 + (25*W[17, 17, 2, 16])/28 + 
 (2551*W[17, 17, 2, 18])/224 + (417*W[17, 17, 2, 19])/224 - 
 (13*W[17, 17, 2, 20])/7 - W[17, 17, 2, 22]/4 - (75*W[17, 17, 2, 25])/28 + 
 (121*W[17, 17, 3, 4])/56 + (36439*W[17, 17, 3, 5])/1344 + 
 (1847*W[17, 17, 3, 6])/112 - (5*W[17, 17, 3, 8])/224 + 
 (773*W[17, 17, 3, 10])/672 - (1669*W[17, 17, 3, 18])/112 - 
 (1831*W[17, 17, 3, 19])/224 + (1037*W[17, 17, 3, 20])/224 + 
 (243*W[17, 17, 4, 5])/224 - (1847*W[17, 17, 4, 6])/112 - 
 (12833*W[17, 17, 4, 9])/1344 - (16*W[17, 17, 4, 10])/7 - 
 (41*W[17, 17, 4, 16])/21 + (363*W[17, 17, 4, 18])/56 - 
 (245*W[17, 17, 4, 19])/16 - (569*W[17, 17, 4, 20])/56 + 
 (16*W[17, 17, 4, 24])/7 + (17413*W[17, 17, 5, 2])/1344 + 
 (2873*W[17, 17, 5, 4])/224 + W[17, 17, 5, 6]/4 + 
 (1363*W[17, 17, 5, 12])/192 + (12833*W[17, 17, 5, 15])/1344 + 
 (3347*W[17, 17, 5, 16])/224 + (3*W[17, 17, 5, 17])/4 - 
 (57*W[17, 17, 5, 19])/8 - (271*W[17, 17, 5, 20])/112 - W[17, 17, 5, 22]/4 - 
 (3627*W[17, 17, 5, 24])/112 - (10*W[17, 17, 6, 1])/7 - W[17, 17, 6, 2]/2 + 
 W[17, 17, 6, 5]/4 + (1895*W[17, 17, 6, 7])/112 - 
 (1895*W[17, 17, 6, 15])/112 + (3*W[17, 17, 6, 18])/7 + W[17, 17, 6, 20]/4 + 
 W[17, 17, 6, 24] - (15457*W[17, 17, 9, 4])/1344 + (41*W[17, 17, 9, 16])/21 + 
 (80*W[17, 17, 10, 2])/3 - (17141*W[17, 17, 10, 3])/672 - 
 (16*W[17, 17, 10, 4])/7 - W[17, 17, 10, 5] - (3547*W[17, 17, 10, 16])/224 - 
 W[17, 17, 10, 17] + (6301*W[17, 17, 10, 18])/336 + 
 (57*W[17, 17, 10, 19])/14 - (16*W[17, 17, 10, 20])/7 + 
 (35647*W[17, 17, 12, 2])/1344 - (1899*W[17, 17, 12, 4])/112 - 
 (11407*W[17, 17, 12, 5])/672 - W[17, 17, 12, 15] + 
 (1899*W[17, 17, 12, 19])/112 + (37591*W[17, 17, 15, 3])/1344 - 
 (12379*W[17, 17, 15, 5])/672 - (1895*W[17, 17, 15, 7])/112 - 
 W[17, 17, 15, 12] - (447*W[17, 17, 17, 1])/56 - (61*W[17, 17, 17, 2])/28 + 
 (1573*W[17, 17, 17, 3])/112 - (569*W[17, 17, 17, 4])/56 - 
 (1133*W[17, 17, 17, 5])/112 - 2*W[17, 17, 17, 10] + 
 (1329*W[17, 17, 17, 18])/112 + (97*W[17, 17, 17, 19])/112 + 
 (569*W[17, 17, 17, 20])/56 + (3*W[17, 17, 18, 1])/7 - 
 (587*W[17, 17, 18, 2])/224 - (1727*W[17, 17, 18, 4])/112 + 
 (1429*W[17, 17, 18, 5])/112 + (1653*W[17, 17, 18, 6])/112 + 
 (1961*W[17, 17, 18, 10])/672 + (3347*W[17, 17, 18, 16])/224 - 
 (3*W[17, 17, 18, 19])/7 + (481*W[17, 17, 18, 20])/112 + 
 W[17, 17, 18, 22]/4 + W[17, 17, 18, 25]/4 - W[17, 17, 19, 1]/4 + 
 (1077*W[17, 17, 19, 2])/32 - (799*W[17, 17, 19, 3])/224 - 
 (767*W[17, 17, 19, 4])/112 - (227*W[17, 17, 19, 5])/28 - 
 (625*W[17, 17, 19, 7])/28 + (57*W[17, 17, 19, 10])/14 + 
 (19*W[17, 17, 19, 17])/4 - (3*W[17, 17, 19, 18])/4 + W[17, 17, 19, 19] - 
 (2543*W[17, 17, 19, 20])/224 - (5*W[17, 17, 19, 21])/224 - 
 W[17, 17, 19, 24]/4 - W[17, 17, 19, 25]/4 - (55*W[17, 17, 20, 5])/16 + 
 W[17, 17, 20, 6]/4 + (5*W[17, 17, 20, 8])/224 - (16*W[17, 17, 20, 10])/7 - 
 (31*W[17, 17, 20, 15])/8 - (41*W[17, 17, 20, 16])/21 - 
 (543*W[17, 17, 20, 18])/112 - (379*W[17, 17, 20, 19])/56 - 
 (745*W[17, 17, 20, 20])/112 + (5*W[17, 17, 20, 21])/224 - 
 (9755*W[17, 17, 20, 22])/672 - (16*W[17, 17, 20, 24])/7 + 
 (75*W[17, 17, 20, 25])/28 - W[17, 17, 22, 2]/4 - W[17, 17, 22, 5]/4 + 
 (41*W[17, 17, 22, 16])/21 + W[17, 17, 22, 18]/4 - 
 (527*W[17, 17, 22, 20])/32 + (7*W[17, 17, 24, 1])/4 + 
 (16*W[17, 17, 24, 4])/7 - (4107*W[17, 17, 24, 5])/224 + W[17, 17, 24, 6] - 
 (3147*W[17, 17, 24, 16])/224 - (69*W[17, 17, 24, 19])/16 - 
 (16*W[17, 17, 24, 20])/7 - (481*W[17, 17, 25, 18])/112 + 
 (481*W[17, 17, 25, 19])/112 + (1329*W[17, 17, 27, 26])/112 + 
 (25*W[17, 17, 27, 27])/28 + (29*W[17, 17, 27, 28])/56 - 
 (57*W[17, 17, 27, 29])/56 - (25*W[17, 17, 27, 30])/28 + 
 (435*W[17, 17, 28, 26])/112 + (603*W[17, 17, 28, 27])/112 - 
 (569*W[17, 17, 29, 26])/56 - (569*W[17, 17, 29, 27])/56 - 
 (129*W[17, 17, 29, 28])/28 - (163*W[17, 18, 1, 1])/56 + 
 (1259*W[17, 18, 1, 2])/112 + (9445*W[17, 18, 1, 3])/112 - 
 (12407*W[17, 18, 1, 4])/448 - (3757*W[17, 18, 1, 5])/224 + 
 W[17, 18, 1, 8]/4 - (447*W[17, 18, 1, 9])/112 + (3*W[17, 18, 1, 11])/4 - 
 (9249*W[17, 18, 1, 13])/112 + W[17, 18, 1, 14]/4 + 
 (447*W[17, 18, 1, 15])/112 + (5893*W[17, 18, 1, 16])/224 + 
 (957*W[17, 18, 1, 17])/224 + (61*W[17, 18, 1, 18])/112 - 
 (2267*W[17, 18, 1, 19])/112 - (643*W[17, 18, 1, 20])/32 + 
 (111*W[17, 18, 1, 24])/224 + W[17, 18, 1, 25]/2 + (243*W[17, 18, 2, 1])/56 + 
 (275*W[17, 18, 2, 2])/112 - (1005*W[17, 18, 2, 3])/112 - 
 (79*W[17, 18, 2, 4])/28 - (823*W[17, 18, 2, 5])/112 + 
 (2903*W[17, 18, 2, 7])/448 + (447*W[17, 18, 2, 9])/112 + 
 (1979*W[17, 18, 2, 10])/112 - (531*W[17, 18, 2, 11])/56 + 
 (5877*W[17, 18, 2, 12])/448 - (419*W[17, 18, 2, 14])/112 + 
 (183*W[17, 18, 2, 16])/28 + (225*W[17, 18, 2, 17])/224 + 
 (871*W[17, 18, 2, 18])/112 + (4375*W[17, 18, 2, 19])/128 - 
 (807*W[17, 18, 2, 20])/112 - W[17, 18, 2, 21]/2 - 
 (19067*W[17, 18, 2, 25])/448 - (3*W[17, 18, 3, 1])/4 + 
 (3*W[17, 18, 3, 2])/16 + (3*W[17, 18, 3, 3])/16 - 
 (10401*W[17, 18, 3, 4])/112 - (415*W[17, 18, 3, 5])/224 + 
 (801*W[17, 18, 3, 6])/16 - (1081*W[17, 18, 3, 8])/112 + 
 (313*W[17, 18, 3, 10])/14 + (3*W[17, 18, 3, 11])/4 - 
 (3*W[17, 18, 3, 12])/4 + (9249*W[17, 18, 3, 13])/112 - 
 (1671*W[17, 18, 3, 16])/56 + (251*W[17, 18, 3, 17])/28 - 
 (33*W[17, 18, 3, 18])/7 + (2609*W[17, 18, 3, 19])/448 + 
 (3095*W[17, 18, 3, 20])/224 - (447*W[17, 18, 3, 22])/112 - 
 (1761*W[17, 18, 3, 24])/112 - (2865*W[17, 18, 3, 25])/448 - 
 (8285*W[17, 18, 4, 1])/448 - (645*W[17, 18, 4, 2])/224 - 
 (7153*W[17, 18, 4, 3])/224 - (339*W[17, 18, 4, 4])/224 - 
 (2251*W[17, 18, 4, 5])/56 - (447*W[17, 18, 4, 7])/56 + 
 (405*W[17, 18, 4, 10])/8 - (3*W[17, 18, 4, 11])/4 - 3*W[17, 18, 4, 12] + 
 W[17, 18, 4, 13]/4 + (419*W[17, 18, 4, 14])/112 + 
 (2361*W[17, 18, 4, 16])/224 - (129*W[17, 18, 4, 17])/224 - 
 (1689*W[17, 18, 4, 18])/224 - (3251*W[17, 18, 4, 19])/448 - 
 (11743*W[17, 18, 4, 20])/224 - W[17, 18, 4, 22]/4 - 
 (5965*W[17, 18, 4, 23])/112 + (83*W[17, 18, 4, 24])/7 + 
 (2865*W[17, 18, 4, 25])/448 - (541*W[17, 18, 5, 1])/28 + 
 (783*W[17, 18, 5, 2])/448 - (3273*W[17, 18, 5, 4])/56 - 
 (37841*W[17, 18, 5, 5])/1344 + (447*W[17, 18, 5, 7])/56 - 
 W[17, 18, 5, 8]/4 + (9*W[17, 18, 5, 10])/2 - (5877*W[17, 18, 5, 12])/448 - 
 (1199*W[17, 18, 5, 13])/28 + (41*W[17, 18, 5, 16])/28 - 
 (601*W[17, 18, 5, 17])/96 - (71*W[17, 18, 5, 18])/8 + 
 (28857*W[17, 18, 5, 19])/448 - (37*W[17, 18, 5, 20])/7 - 
 (6337*W[17, 18, 5, 23])/224 + (8479*W[17, 18, 5, 24])/672 + 
 (1509*W[17, 18, 5, 25])/224 - W[17, 18, 6, 1] - (3371*W[17, 18, 6, 3])/224 + 
 (14585*W[17, 18, 6, 4])/224 + W[17, 18, 6, 10]/4 - W[17, 18, 6, 14]/4 + 
 (177*W[17, 18, 6, 17])/28 + (163*W[17, 18, 6, 19])/16 - 
 (3*W[17, 18, 6, 24])/4 + (4003*W[17, 18, 10, 2])/224 + 
 (709*W[17, 18, 10, 3])/32 + (405*W[17, 18, 10, 4])/8 - 
 (341*W[17, 18, 10, 5])/48 - (18097*W[17, 18, 10, 10])/336 + 
 W[17, 18, 10, 14]/4 + (6553*W[17, 18, 10, 16])/224 + 
 (3253*W[17, 18, 10, 17])/224 - (1325*W[17, 18, 10, 19])/224 + 
 (279*W[17, 18, 10, 20])/64 - W[17, 18, 10, 25]/4 + 
 (1177*W[17, 18, 16, 1])/56 - (2137*W[17, 18, 16, 2])/224 - 
 (709*W[17, 18, 16, 3])/32 + (5079*W[17, 18, 16, 4])/224 + 
 (2455*W[17, 18, 16, 5])/96 + W[17, 18, 16, 8]/4 + 
 (531*W[17, 18, 16, 11])/56 - W[17, 18, 16, 14]/4 - 
 (1177*W[17, 18, 16, 19])/56 - (5079*W[17, 18, 16, 20])/224 - 
 (1451*W[17, 18, 16, 23])/112 + (1201*W[17, 18, 16, 24])/336 + 
 (323*W[17, 18, 17, 1])/112 - (971*W[17, 18, 17, 2])/224 + 
 (1761*W[17, 18, 17, 3])/112 - (2123*W[17, 18, 17, 4])/112 + 
 (711*W[17, 18, 17, 5])/224 + (1737*W[17, 18, 17, 6])/112 + 
 (1961*W[17, 18, 17, 10])/672 + (3*W[17, 18, 17, 12])/4 - 
 (143*W[17, 18, 17, 16])/56 - (1329*W[17, 18, 17, 17])/224 + 
 (39*W[17, 18, 17, 18])/112 - (453*W[17, 18, 17, 19])/112 + 
 (123*W[17, 18, 17, 20])/32 + W[17, 18, 17, 22]/4 + 
 (1451*W[17, 18, 17, 23])/112 - W[17, 18, 17, 25]/2 - 
 (141*W[17, 18, 18, 1])/32 + (505*W[17, 18, 18, 2])/112 - 
 (16*W[17, 18, 18, 3])/7 - (169*W[17, 18, 18, 4])/56 - 
 (10413*W[17, 18, 18, 5])/224 - W[17, 18, 18, 6] + W[17, 18, 18, 7]/4 + 
 (6553*W[17, 18, 18, 10])/224 - (3*W[17, 18, 18, 11])/4 - 
 W[17, 18, 18, 13]/4 - (6309*W[17, 18, 18, 16])/224 + 
 (961*W[17, 18, 18, 17])/112 + (71*W[17, 18, 18, 18])/8 - 
 (128*W[17, 18, 18, 19])/7 + W[17, 18, 18, 20]/32 + W[17, 18, 18, 21]/2 + 
 (6337*W[17, 18, 18, 23])/224 + (127*W[17, 18, 18, 25])/7 - 
 (1907*W[17, 18, 19, 1])/224 + (36735*W[17, 18, 19, 2])/896 - 
 (671*W[17, 18, 19, 3])/448 + (1655*W[17, 18, 19, 4])/448 + 
 (22455*W[17, 18, 19, 5])/448 + W[17, 18, 19, 6] - 
 (2903*W[17, 18, 19, 7])/448 - W[17, 18, 19, 8]/4 - 
 (1325*W[17, 18, 19, 10])/224 + 3*W[17, 18, 19, 12] - 
 (3319*W[17, 18, 19, 16])/224 - (1227*W[17, 18, 19, 17])/224 + 
 (771*W[17, 18, 19, 18])/56 - (867*W[17, 18, 19, 19])/56 + 
 (1129*W[17, 18, 19, 20])/128 + (8313*W[17, 18, 19, 21])/224 + 
 (447*W[17, 18, 19, 22])/112 - (111*W[17, 18, 19, 24])/224 - 
 (1223*W[17, 18, 19, 25])/112 - (605*W[17, 18, 20, 1])/56 + 
 W[17, 18, 20, 2]/8 - (3*W[17, 18, 20, 3])/16 - (1595*W[17, 18, 20, 4])/16 - 
 (2747*W[17, 18, 20, 5])/56 - W[17, 18, 20, 7]/4 + 
 (1081*W[17, 18, 20, 8])/112 + (279*W[17, 18, 20, 10])/64 + 
 (1199*W[17, 18, 20, 13])/28 - (447*W[17, 18, 20, 15])/112 - 
 (4691*W[17, 18, 20, 16])/224 - (435*W[17, 18, 20, 17])/112 - 
 (267*W[17, 18, 20, 18])/56 + (43503*W[17, 18, 20, 19])/896 + 
 (5991*W[17, 18, 20, 20])/448 - (8313*W[17, 18, 20, 21])/224 + 
 (5965*W[17, 18, 20, 23])/112 + (461*W[17, 18, 20, 24])/112 + 
 (4761*W[17, 18, 20, 25])/448 - (81*W[17, 18, 24, 1])/28 - 
 (1761*W[17, 18, 24, 3])/112 + (83*W[17, 18, 24, 4])/7 - 
 (3*W[17, 18, 24, 6])/4 + (3627*W[17, 18, 24, 16])/224 + 
 (81*W[17, 18, 24, 19])/28 + (461*W[17, 18, 24, 20])/112 - 
 W[17, 18, 25, 1]/2 - (21263*W[17, 18, 25, 2])/448 - 
 (2865*W[17, 18, 25, 3])/448 + (2865*W[17, 18, 25, 4])/448 + 
 (1509*W[17, 18, 25, 5])/224 - W[17, 18, 25, 10]/4 + W[17, 18, 25, 17]/2 - 
 (2605*W[17, 18, 25, 18])/224 + (4223*W[17, 18, 25, 19])/224 + 
 (6957*W[17, 18, 25, 20])/448 + (1223*W[17, 18, 25, 25])/112 + 
 (3487*W[17, 18, 26, 26])/224 - (3*W[17, 18, 26, 27])/7 - 
 (1175*W[17, 18, 26, 28])/224 + (107*W[17, 18, 26, 29])/112 - 
 (5*W[17, 18, 26, 30])/8 - (485*W[17, 18, 27, 26])/56 - 
 (71*W[17, 18, 27, 27])/8 + (7*W[17, 18, 27, 28])/8 - 
 (71*W[17, 18, 27, 29])/28 + (3*W[17, 18, 27, 30])/14 - 
 (1777*W[17, 18, 28, 26])/112 - (45*W[17, 18, 28, 27])/32 + 
 (621*W[17, 18, 28, 28])/224 + (15*W[17, 18, 28, 29])/224 + 
 (25*W[17, 18, 28, 30])/56 - (1517*W[17, 18, 29, 26])/224 - 
 (1699*W[17, 18, 29, 27])/224 - (143*W[17, 18, 29, 28])/56 - 
 (5*W[17, 18, 29, 29])/112 - W[17, 18, 29, 30]/8 + 
 (1095*W[17, 18, 30, 26])/112 - (7*W[17, 18, 30, 27])/8 - 
 (1233*W[17, 18, 30, 28])/224 + (45*W[17, 18, 30, 29])/28 - 
 W[17, 18, 30, 30]/28 - (425*W[17, 19, 1, 1])/112 + 
 (45*W[17, 19, 1, 2])/112 - (3159*W[17, 19, 1, 3])/224 + 79*W[17, 19, 1, 4] - 
 (577*W[17, 19, 1, 5])/14 + W[17, 19, 1, 8]/4 + (1003*W[17, 19, 1, 9])/224 - 
 (1003*W[17, 19, 1, 15])/224 - (53*W[17, 19, 1, 16])/56 - 
 (71*W[17, 19, 1, 17])/7 + (333*W[17, 19, 1, 18])/224 + 
 (69*W[17, 19, 1, 20])/56 - (12121*W[17, 19, 1, 22])/224 + 
 (5*W[17, 19, 1, 24])/4 + W[17, 19, 1, 25]/4 - (1521*W[17, 19, 2, 1])/224 + 
 (239*W[17, 19, 2, 2])/112 - (10349*W[17, 19, 2, 3])/112 - 
 (791*W[17, 19, 2, 4])/16 + (17399*W[17, 19, 2, 5])/448 + W[17, 19, 2, 6]/2 - 
 (67*W[17, 19, 2, 7])/14 - (1003*W[17, 19, 2, 9])/224 - 
 (895*W[17, 19, 2, 10])/224 + (565*W[17, 19, 2, 12])/56 - 
 (2809*W[17, 19, 2, 14])/224 + (1895*W[17, 19, 2, 15])/112 + 
 (15*W[17, 19, 2, 16])/28 + (2123*W[17, 19, 2, 17])/112 - 
 (3571*W[17, 19, 2, 18])/896 + (2217*W[17, 19, 2, 19])/112 - 
 (403*W[17, 19, 2, 20])/224 + (1277*W[17, 19, 2, 21])/224 + 
 (526*W[17, 19, 2, 22])/7 - (5317*W[17, 19, 2, 24])/448 + 
 (25995*W[17, 19, 2, 25])/448 - (517*W[17, 19, 3, 1])/32 - 
 (8437*W[17, 19, 3, 2])/112 - (1487*W[17, 19, 3, 3])/224 + 
 (115*W[17, 19, 3, 4])/112 + (11*W[17, 19, 3, 5])/7 + 
 (36283*W[17, 19, 3, 8])/448 - (5645*W[17, 19, 3, 10])/224 + 
 (23*W[17, 19, 3, 16])/8 + (265*W[17, 19, 3, 17])/112 - 
 (107*W[17, 19, 3, 18])/224 - (15*W[17, 19, 3, 19])/56 - 
 (3177*W[17, 19, 3, 20])/112 - (71*W[17, 19, 3, 21])/28 + 
 (13707*W[17, 19, 3, 24])/224 + (2865*W[17, 19, 3, 25])/448 + 
 (10093*W[17, 19, 4, 1])/112 - (16433*W[17, 19, 4, 2])/224 + 
 (1515*W[17, 19, 4, 3])/224 + (493*W[17, 19, 4, 4])/224 - 
 (5261*W[17, 19, 4, 5])/112 - (887*W[17, 19, 4, 7])/224 - 
 (615*W[17, 19, 4, 10])/224 + (2809*W[17, 19, 4, 14])/224 + 
 (15*W[17, 19, 4, 16])/56 - (337*W[17, 19, 4, 17])/28 - 
 (1515*W[17, 19, 4, 18])/224 + (41*W[17, 19, 4, 19])/14 + 
 (25629*W[17, 19, 4, 20])/224 + (22525*W[17, 19, 4, 21])/224 + 
 (1055*W[17, 19, 4, 24])/224 - (2865*W[17, 19, 4, 25])/448 - 
 (4661*W[17, 19, 5, 1])/112 + (6029*W[17, 19, 5, 2])/448 - 
 W[17, 19, 5, 3]/2 - (1685*W[17, 19, 5, 4])/224 + (9*W[17, 19, 5, 5])/28 - 
 W[17, 19, 5, 6]/4 - (2259*W[17, 19, 5, 7])/224 - W[17, 19, 5, 8]/4 - 
 (16*W[17, 19, 5, 10])/7 + (18533*W[17, 19, 5, 12])/224 - 
 (3315*W[17, 19, 5, 16])/224 - (341*W[17, 19, 5, 17])/28 + 
 (29209*W[17, 19, 5, 18])/448 - (15*W[17, 19, 5, 19])/112 - 
 (11*W[17, 19, 5, 20])/32 + (1017*W[17, 19, 5, 22])/14 - 
 (3*W[17, 19, 5, 24])/7 - (1509*W[17, 19, 5, 25])/224 + 
 (10*W[17, 19, 6, 1])/7 + W[17, 19, 6, 2]/2 - W[17, 19, 6, 5]/4 - 
 (1895*W[17, 19, 6, 7])/112 + (1895*W[17, 19, 6, 15])/112 - 
 (3*W[17, 19, 6, 18])/7 - W[17, 19, 6, 20]/4 - W[17, 19, 6, 24] - 
 (225*W[17, 19, 7, 2])/112 - (6101*W[17, 19, 7, 4])/112 + 
 (283*W[17, 19, 7, 5])/7 + (166*W[17, 19, 7, 7])/7 + 
 (271*W[17, 19, 7, 9])/32 + (6315*W[17, 19, 7, 10])/224 - 
 (1895*W[17, 19, 7, 15])/112 - (605*W[17, 19, 7, 17])/112 - 
 (2899*W[17, 19, 7, 18])/448 - W[17, 19, 7, 20]/112 - 
 (4365*W[17, 19, 7, 22])/224 - (891*W[17, 19, 7, 24])/448 - 
 (1635*W[17, 19, 10, 2])/56 - (615*W[17, 19, 10, 4])/224 + 
 (57*W[17, 19, 10, 5])/28 + (975*W[17, 19, 10, 7])/112 + 
 (3175*W[17, 19, 10, 16])/224 - (1139*W[17, 19, 10, 18])/56 + 
 (4365*W[17, 19, 10, 22])/224 + W[17, 19, 10, 25]/4 + 
 (10417*W[17, 19, 12, 2])/224 + (1297*W[17, 19, 12, 5])/28 + 
 (15*W[17, 19, 12, 18])/4 - (11*W[17, 19, 16, 1])/28 + W[17, 19, 16, 2]/4 + 
 W[17, 19, 16, 8]/4 + W[17, 19, 16, 10]/4 + W[17, 19, 16, 16]/8 - 
 (9*W[17, 19, 16, 19])/28 - W[17, 19, 16, 20]/4 + W[17, 19, 16, 21]/2 - 
 (10*W[17, 19, 17, 1])/7 + (1055*W[17, 19, 17, 2])/32 - 
 (827*W[17, 19, 17, 3])/224 - (1339*W[17, 19, 17, 4])/224 - 
 (211*W[17, 19, 17, 5])/28 - (605*W[17, 19, 17, 7])/112 + 
 (121*W[17, 19, 17, 10])/28 - (1895*W[17, 19, 17, 15])/112 + 
 (1499*W[17, 19, 17, 17])/224 - (1485*W[17, 19, 17, 18])/224 + 
 W[17, 19, 17, 19] - (2501*W[17, 19, 17, 20])/224 - 
 (5*W[17, 19, 17, 21])/224 + (3*W[17, 19, 17, 24])/4 - W[17, 19, 17, 25]/4 - 
 (2017*W[17, 19, 18, 1])/224 - (5847*W[17, 19, 18, 2])/896 - 
 (463*W[17, 19, 18, 3])/56 + (565*W[17, 19, 18, 4])/56 + 
 (3639*W[17, 19, 18, 5])/64 + W[17, 19, 18, 6] - 
 (2903*W[17, 19, 18, 7])/448 - (1437*W[17, 19, 18, 10])/224 + 
 (15*W[17, 19, 18, 12])/4 - (3259*W[17, 19, 18, 16])/224 - 
 (831*W[17, 19, 18, 17])/112 + (533*W[17, 19, 18, 18])/56 + 
 (21425*W[17, 19, 18, 20])/896 + (8313*W[17, 19, 18, 21])/224 + 
 (447*W[17, 19, 18, 22])/112 - (111*W[17, 19, 18, 24])/224 + 
 (11*W[17, 19, 19, 1])/112 + (1945*W[17, 19, 19, 2])/112 + 
 (3*W[17, 19, 19, 3])/56 + (73*W[17, 19, 19, 4])/28 - 
 (9*W[17, 19, 19, 5])/56 + (311*W[17, 19, 19, 7])/112 - W[17, 19, 19, 8]/4 - 
 W[17, 19, 19, 16]/7 + W[17, 19, 19, 17] - (2627*W[17, 19, 19, 18])/224 - 
 (9*W[17, 19, 19, 19])/28 - (769*W[17, 19, 19, 20])/224 + 
 (39*W[17, 19, 19, 21])/14 + W[17, 19, 19, 24] - 
 (809*W[17, 19, 19, 25])/112 - (121*W[17, 19, 20, 1])/224 + 
 (3369*W[17, 19, 20, 3])/64 + (869*W[17, 19, 20, 4])/8 - 
 (687*W[17, 19, 20, 5])/224 - W[17, 19, 20, 6]/4 - 
 (36283*W[17, 19, 20, 8])/448 + (1003*W[17, 19, 20, 15])/224 + 
 W[17, 19, 20, 16]/56 - (143*W[17, 19, 20, 17])/28 + 
 (29045*W[17, 19, 20, 18])/896 - (897*W[17, 19, 20, 19])/112 - 
 (13*W[17, 19, 20, 20])/28 + (1577*W[17, 19, 20, 21])/112 + 
 (4233*W[17, 19, 20, 22])/112 + (1291*W[17, 19, 20, 24])/64 - 
 (11689*W[17, 19, 20, 25])/448 + (533*W[17, 19, 21, 2])/32 + 
 (22525*W[17, 19, 21, 4])/224 - (271*W[17, 19, 21, 15])/32 - 
 (57*W[17, 19, 21, 16])/28 - (5*W[17, 19, 21, 17])/224 + 
 (837*W[17, 19, 21, 18])/32 + (1705*W[17, 19, 21, 19])/224 + 
 (2073*W[17, 19, 21, 20])/224 - (1889*W[17, 19, 21, 21])/56 + 
 (891*W[17, 19, 21, 24])/448 - (12121*W[17, 19, 22, 1])/224 + 
 (526*W[17, 19, 22, 2])/7 + (1017*W[17, 19, 22, 5])/14 - 
 (15*W[17, 19, 22, 16])/28 + (447*W[17, 19, 22, 18])/112 + 
 (4293*W[17, 19, 22, 20])/112 + (5*W[17, 19, 24, 1])/4 - 
 (5317*W[17, 19, 24, 2])/448 + (13707*W[17, 19, 24, 3])/224 + 
 (1055*W[17, 19, 24, 4])/224 - (3551*W[17, 19, 24, 5])/224 - 
 W[17, 19, 24, 6] + (2903*W[17, 19, 24, 7])/448 - (271*W[17, 19, 24, 9])/32 + 
 (271*W[17, 19, 24, 15])/32 + (3455*W[17, 19, 24, 16])/224 + 
 (2353*W[17, 19, 24, 17])/224 - (41*W[17, 19, 24, 18])/4 + 
 W[17, 19, 24, 19] + (1291*W[17, 19, 24, 20])/64 - 
 (2903*W[17, 19, 24, 21])/448 + W[17, 19, 25, 1]/2 + 
 (21263*W[17, 19, 25, 2])/448 + (2865*W[17, 19, 25, 3])/448 - 
 (2865*W[17, 19, 25, 4])/448 - (1509*W[17, 19, 25, 5])/224 + 
 W[17, 19, 25, 10]/4 - W[17, 19, 25, 17]/2 + (2605*W[17, 19, 25, 18])/224 - 
 (4223*W[17, 19, 25, 19])/224 - (6957*W[17, 19, 25, 20])/448 - 
 (1223*W[17, 19, 25, 25])/112 - (435*W[17, 19, 26, 26])/224 - 
 (603*W[17, 19, 26, 27])/224 - (373*W[17, 19, 27, 26])/32 + 
 (543*W[17, 19, 27, 27])/112 - (5*W[17, 19, 27, 28])/56 - 
 (15*W[17, 19, 27, 29])/7 - (25*W[17, 19, 27, 30])/28 + 
 W[17, 19, 28, 27]/112 + (9*W[17, 19, 28, 28])/28 + W[17, 19, 28, 29]/4 - 
 W[17, 19, 28, 30]/14 + (1357*W[17, 19, 29, 26])/224 + 
 (1427*W[17, 19, 29, 27])/224 - (117*W[17, 19, 29, 29])/112 + 
 W[17, 19, 29, 30]/8 - (15*W[17, 19, 30, 27])/56 - W[17, 19, 30, 29]/7 + 
 W[17, 19, 30, 30]/8 - (60*W[17, 20, 1, 1])/7 - (297*W[17, 20, 1, 2])/56 - 
 (353*W[17, 20, 1, 3])/56 - (901*W[17, 20, 1, 4])/224 + 
 (481*W[17, 20, 1, 5])/112 - (35*W[17, 20, 1, 8])/8 - 
 (29*W[17, 20, 1, 17])/8 - (687*W[17, 20, 1, 18])/112 + 
 (5053*W[17, 20, 1, 19])/224 + (1059*W[17, 20, 1, 20])/56 - 
 (1117*W[17, 20, 1, 24])/112 - (87*W[17, 20, 2, 1])/28 - 
 (167*W[17, 20, 2, 2])/56 + (2727*W[17, 20, 2, 3])/56 + 
 (1061*W[17, 20, 2, 4])/56 - (2635*W[17, 20, 2, 5])/224 + 
 (653*W[17, 20, 2, 10])/448 + (1901*W[17, 20, 2, 12])/448 - 
 (23*W[17, 20, 2, 17])/56 - (27*W[17, 20, 2, 18])/14 + 
 (2595*W[17, 20, 2, 19])/224 + (209*W[17, 20, 2, 20])/14 - 
 (1165*W[17, 20, 2, 21])/224 - W[17, 20, 2, 24]/8 + 
 (6919*W[17, 20, 3, 2])/112 + (1543*W[17, 20, 3, 3])/224 + 
 (153*W[17, 20, 3, 4])/4 - (3845*W[17, 20, 3, 5])/56 - 
 (1951*W[17, 20, 3, 6])/56 - W[17, 20, 3, 8]/4 - (199*W[17, 20, 3, 10])/56 - 
 (3*W[17, 20, 3, 15])/4 - (107*W[17, 20, 3, 16])/56 - 
 (535*W[17, 20, 3, 17])/224 - (1081*W[17, 20, 3, 18])/112 + 
 (37083*W[17, 20, 3, 19])/448 + (201*W[17, 20, 3, 20])/224 + 
 (57*W[17, 20, 3, 21])/28 - (4233*W[17, 20, 3, 22])/112 + 
 (677*W[17, 20, 3, 24])/112 - (199*W[17, 20, 4, 1])/32 + 
 (148*W[17, 20, 4, 2])/7 + W[17, 20, 4, 3]/16 + 
 (12037*W[17, 20, 4, 4])/2688 - (48159*W[17, 20, 4, 5])/224 + 
 (1951*W[17, 20, 4, 6])/56 + (447*W[17, 20, 4, 7])/56 + 
 (12833*W[17, 20, 4, 9])/1344 + (22525*W[17, 20, 4, 10])/224 - 
 (1199*W[17, 20, 4, 13])/28 + (41*W[17, 20, 4, 16])/21 - 
 (34325*W[17, 20, 4, 17])/1344 - (2859*W[17, 20, 4, 18])/56 + 
 (48159*W[17, 20, 4, 19])/224 + (310*W[17, 20, 4, 20])/21 - 
 (22525*W[17, 20, 4, 21])/224 + (9755*W[17, 20, 4, 22])/672 - 
 (41*W[17, 20, 4, 23])/21 - W[17, 20, 4, 24]/8 - (9*W[17, 20, 5, 1])/16 - 
 (6653*W[17, 20, 5, 2])/448 - (12489*W[17, 20, 5, 3])/224 - 
 (44809*W[17, 20, 5, 4])/224 - (447*W[17, 20, 5, 7])/56 + 
 (35*W[17, 20, 5, 8])/8 + (2017*W[17, 20, 5, 10])/112 - 
 (1901*W[17, 20, 5, 12])/448 - (4779*W[17, 20, 5, 16])/224 - 
 (1635*W[17, 20, 5, 17])/112 + (885*W[17, 20, 5, 18])/224 - 
 (533*W[17, 20, 5, 19])/224 + (463*W[17, 20, 5, 20])/112 - 
 (5965*W[17, 20, 5, 23])/112 + (4265*W[17, 20, 5, 24])/64 - 
 W[17, 20, 8, 3]/4 + (57*W[17, 20, 8, 16])/28 + (5*W[17, 20, 8, 17])/224 + 
 (1053*W[17, 20, 8, 18])/112 - (37083*W[17, 20, 8, 19])/448 - 
 (865*W[17, 20, 8, 24])/56 + (15457*W[17, 20, 9, 4])/1344 - 
 (41*W[17, 20, 9, 16])/21 - (939*W[17, 20, 10, 2])/448 + 
 (22525*W[17, 20, 10, 4])/224 + (215*W[17, 20, 10, 5])/32 - 
 (1889*W[17, 20, 10, 10])/56 + (4631*W[17, 20, 10, 16])/224 + 
 (2017*W[17, 20, 10, 17])/224 - (7309*W[17, 20, 10, 18])/448 + 
 (75*W[17, 20, 10, 20])/16 + (127*W[17, 20, 15, 1])/14 - 
 (73*W[17, 20, 15, 2])/28 - (723*W[17, 20, 15, 3])/112 + 
 (639*W[17, 20, 15, 5])/112 - (71*W[17, 20, 15, 17])/56 - 
 (447*W[17, 20, 15, 18])/112 - (447*W[17, 20, 15, 19])/112 - 
 (127*W[17, 20, 15, 20])/14 - W[17, 20, 17, 3]/16 - 
 (12895*W[17, 20, 17, 4])/1344 - (55*W[17, 20, 17, 5])/16 + 
 W[17, 20, 17, 6]/4 + (5*W[17, 20, 17, 8])/224 - (16*W[17, 20, 17, 10])/7 - 
 (31*W[17, 20, 17, 15])/8 - (569*W[17, 20, 17, 17])/112 - 
 (515*W[17, 20, 17, 18])/112 - (379*W[17, 20, 17, 19])/56 - 
 (585*W[17, 20, 17, 20])/112 + (5*W[17, 20, 17, 21])/224 - 
 (9755*W[17, 20, 17, 22])/672 - (16*W[17, 20, 17, 24])/7 + 
 (75*W[17, 20, 17, 25])/28 - (1147*W[17, 20, 18, 1])/112 - 
 (11135*W[17, 20, 18, 4])/112 - (2747*W[17, 20, 18, 5])/56 - 
 W[17, 20, 18, 7]/4 + (1053*W[17, 20, 18, 8])/112 + 
 (279*W[17, 20, 18, 10])/64 + (1199*W[17, 20, 18, 13])/28 - 
 (447*W[17, 20, 18, 15])/112 - (4659*W[17, 20, 18, 16])/224 - 
 (477*W[17, 20, 18, 17])/56 - (29*W[17, 20, 18, 18])/16 + 
 (45835*W[17, 20, 18, 19])/896 + (3557*W[17, 20, 18, 20])/448 - 
 (8425*W[17, 20, 18, 21])/224 + (5965*W[17, 20, 18, 23])/112 + 
 (461*W[17, 20, 18, 24])/112 + (4761*W[17, 20, 18, 25])/448 - 
 (121*W[17, 20, 19, 1])/224 + (535*W[17, 20, 19, 2])/32 + 
 (20609*W[17, 20, 19, 3])/448 + (6727*W[17, 20, 19, 4])/32 - 
 (613*W[17, 20, 19, 5])/224 - W[17, 20, 19, 6]/4 - 
 (36171*W[17, 20, 19, 8])/448 - (447*W[17, 20, 19, 15])/112 - 
 (121*W[17, 20, 19, 16])/56 - (619*W[17, 20, 19, 17])/224 + 
 (52705*W[17, 20, 19, 18])/896 - (89*W[17, 20, 19, 19])/224 + 
 (601*W[17, 20, 19, 20])/56 - (2145*W[17, 20, 19, 21])/112 + 
 (4233*W[17, 20, 19, 22])/112 + (1241*W[17, 20, 19, 24])/56 - 
 (11689*W[17, 20, 19, 25])/448 + (225*W[17, 20, 20, 1])/56 + 
 (541*W[17, 20, 20, 2])/28 + (239*W[17, 20, 20, 4])/21 + 
 (2431*W[17, 20, 20, 5])/224 + W[17, 20, 20, 7]/4 + 
 (75*W[17, 20, 20, 10])/16 - (425*W[17, 20, 20, 17])/112 + 
 (1075*W[17, 20, 20, 18])/448 + (5*W[17, 20, 20, 19])/56 + 
 (737*W[17, 20, 20, 20])/112 + (16*W[17, 20, 20, 21])/7 + 
 (41*W[17, 20, 20, 23])/21 - (1215*W[17, 20, 20, 24])/224 - 
 (533*W[17, 20, 21, 2])/32 - (22525*W[17, 20, 21, 4])/224 + 
 (271*W[17, 20, 21, 15])/32 + (57*W[17, 20, 21, 16])/28 + 
 (5*W[17, 20, 21, 17])/224 - (837*W[17, 20, 21, 18])/32 - 
 (1705*W[17, 20, 21, 19])/224 - (2073*W[17, 20, 21, 20])/224 + 
 (1889*W[17, 20, 21, 21])/56 - (891*W[17, 20, 21, 24])/448 + 
 (381*W[17, 20, 24, 1])/28 - W[17, 20, 24, 2]/8 + 
 (677*W[17, 20, 24, 3])/112 - W[17, 20, 24, 4]/8 + 
 (20241*W[17, 20, 24, 5])/448 - (865*W[17, 20, 24, 8])/56 - 
 (271*W[17, 20, 24, 15])/32 + (4807*W[17, 20, 24, 16])/224 + 
 (337*W[17, 20, 24, 17])/224 + (73*W[17, 20, 24, 18])/224 - 
 (159*W[17, 20, 24, 19])/112 - (1215*W[17, 20, 24, 20])/224 + 
 (2903*W[17, 20, 24, 21])/448 - (561*W[17, 20, 24, 24])/56 + 
 (75*W[17, 20, 25, 17])/28 - (143*W[17, 20, 25, 18])/112 - 
 (227*W[17, 20, 25, 19])/16 + (569*W[17, 20, 26, 26])/112 + 
 (569*W[17, 20, 26, 27])/112 + (129*W[17, 20, 26, 28])/56 + 
 (1167*W[17, 20, 27, 26])/224 + (1739*W[17, 20, 27, 27])/224 + 
 (129*W[17, 20, 27, 28])/56 + (1325*W[17, 20, 27, 29])/224 - 
 W[17, 20, 27, 30]/8 + (1357*W[17, 20, 28, 26])/224 + 
 (1465*W[17, 20, 28, 27])/224 - W[17, 20, 28, 28]/4 + 
 (201*W[17, 20, 28, 29])/224 - W[17, 20, 28, 30]/8 + 
 (10*W[17, 20, 29, 26])/7 + (5*W[17, 20, 29, 27])/8 - 
 (541*W[17, 20, 29, 29])/112 + (107*W[17, 24, 1, 1])/14 + 
 (19*W[17, 24, 1, 2])/8 - (563*W[17, 24, 1, 3])/28 + 
 (129*W[17, 24, 1, 4])/7 + (14941*W[17, 24, 1, 5])/224 - W[17, 24, 1, 8]/2 - 
 (271*W[17, 24, 1, 9])/32 - (283*W[17, 24, 1, 11])/224 + 
 (2903*W[17, 24, 1, 13])/224 - W[17, 24, 1, 14]/4 + 
 (271*W[17, 24, 1, 15])/32 - (5853*W[17, 24, 1, 16])/224 + 
 (1005*W[17, 24, 1, 17])/224 - (981*W[17, 24, 1, 18])/224 - 
 (93*W[17, 24, 1, 19])/14 + (1479*W[17, 24, 1, 20])/224 + 
 (95*W[17, 24, 1, 24])/28 - (3*W[17, 24, 1, 25])/4 - 
 (275*W[17, 24, 2, 5])/32 - (2903*W[17, 24, 2, 7])/448 + 
 (271*W[17, 24, 2, 9])/32 + (489*W[17, 24, 2, 11])/56 - 
 (503*W[17, 24, 2, 12])/112 - (37*W[17, 24, 2, 16])/7 - 
 (981*W[17, 24, 2, 17])/224 + (981*W[17, 24, 2, 18])/224 - 
 (1269*W[17, 24, 2, 19])/112 - W[17, 24, 2, 20]/8 + W[17, 24, 3, 4]/8 - 
 (1641*W[17, 24, 3, 5])/56 + (865*W[17, 24, 3, 8])/56 - 
 (2903*W[17, 24, 3, 13])/224 + (1613*W[17, 24, 3, 16])/56 - 
 (1921*W[17, 24, 3, 17])/224 - (1601*W[17, 24, 3, 18])/224 - 
 (1643*W[17, 24, 3, 19])/112 - (1053*W[17, 24, 3, 20])/112 + 
 W[17, 24, 3, 21]/2 + (12121*W[17, 24, 3, 22])/224 + 
 (1889*W[17, 24, 3, 24])/56 + (1319*W[17, 24, 4, 1])/224 + 
 W[17, 24, 4, 3]/8 + (605*W[17, 24, 4, 4])/112 + (5765*W[17, 24, 4, 5])/224 + 
 (283*W[17, 24, 4, 11])/224 - (3*W[17, 24, 4, 12])/4 - 
 (2607*W[17, 24, 4, 16])/224 - (719*W[17, 24, 4, 17])/112 + 
 (329*W[17, 24, 4, 18])/16 - (5729*W[17, 24, 4, 19])/224 - 
 W[17, 24, 4, 20]/8 - (166*W[17, 24, 4, 24])/7 + (3389*W[17, 24, 5, 1])/56 - 
 (537*W[17, 24, 5, 2])/28 - (709*W[17, 24, 5, 3])/32 + 
 (8291*W[17, 24, 5, 4])/224 + (16285*W[17, 24, 5, 5])/672 + 
 W[17, 24, 5, 8]/2 + W[17, 24, 5, 10] + (503*W[17, 24, 5, 12])/112 - 
 W[17, 24, 5, 14]/4 - W[17, 24, 5, 16]/7 - (3811*W[17, 24, 5, 17])/224 - 
 (13*W[17, 24, 5, 18])/56 - (1727*W[17, 24, 5, 19])/28 + 
 (19585*W[17, 24, 5, 20])/448 - (1451*W[17, 24, 5, 23])/112 + 
 (1201*W[17, 24, 5, 24])/336 - (1187*W[17, 24, 16, 1])/56 + 
 (2137*W[17, 24, 16, 2])/224 + (709*W[17, 24, 16, 3])/32 - 
 (5133*W[17, 24, 16, 4])/224 - (17317*W[17, 24, 16, 5])/672 - 
 W[17, 24, 16, 8]/2 - W[17, 24, 16, 10] - (489*W[17, 24, 16, 11])/56 + 
 W[17, 24, 16, 14]/4 + W[17, 24, 16, 16]/7 + (23*W[17, 24, 16, 17])/28 + 
 (13*W[17, 24, 16, 18])/56 + (313*W[17, 24, 16, 19])/14 + 
 (5135*W[17, 24, 16, 20])/224 - W[17, 24, 16, 21]/2 + 
 (1451*W[17, 24, 16, 23])/112 - (1201*W[17, 24, 16, 24])/336 - 
 (25*W[17, 24, 17, 1])/28 + (12*W[17, 24, 17, 2])/7 - 
 (1761*W[17, 24, 17, 3])/112 + (34*W[17, 24, 17, 4])/7 - 
 (3351*W[17, 24, 17, 5])/224 + W[17, 24, 17, 6]/4 - W[17, 24, 17, 10] + 
 (111*W[17, 24, 17, 16])/28 + (981*W[17, 24, 17, 18])/112 + 
 (25*W[17, 24, 17, 19])/28 + (9*W[17, 24, 17, 20])/224 - 
 (1451*W[17, 24, 17, 23])/112 + (3*W[17, 24, 17, 25])/4 - 
 W[17, 24, 18, 1]/4 - (12*W[17, 24, 18, 2])/7 + (65*W[17, 24, 18, 4])/7 - 
 (27*W[17, 24, 18, 5])/8 + W[17, 24, 18, 10] - (51*W[17, 24, 18, 16])/28 - 
 (981*W[17, 24, 18, 18])/112 - (37*W[17, 24, 18, 19])/16 + 
 (401*W[17, 24, 18, 20])/224 + (1451*W[17, 24, 18, 23])/112 - 
 (3*W[17, 24, 18, 25])/4 - (207*W[17, 24, 19, 1])/28 - 
 (5249*W[17, 24, 19, 2])/448 + (2609*W[17, 24, 19, 3])/56 - 
 (8423*W[17, 24, 19, 4])/224 - (12711*W[17, 24, 19, 5])/224 - 
 W[17, 24, 19, 6]/4 + (2903*W[17, 24, 19, 7])/448 + W[17, 24, 19, 8]/2 + 
 (3*W[17, 24, 19, 12])/4 + W[17, 24, 19, 14]/4 + 
 (3623*W[17, 24, 19, 16])/224 + (1181*W[17, 24, 19, 17])/224 - 
 (1723*W[17, 24, 19, 18])/224 + (523*W[17, 24, 19, 19])/224 + 
 (1611*W[17, 24, 19, 20])/448 - (2903*W[17, 24, 19, 21])/448 - 
 (12121*W[17, 24, 19, 22])/224 + (5*W[17, 24, 19, 24])/4 + 
 (3*W[17, 24, 19, 25])/4 + (381*W[17, 24, 20, 1])/28 - W[17, 24, 20, 2]/8 + 
 (677*W[17, 24, 20, 3])/112 - W[17, 24, 20, 4]/8 + 
 (20241*W[17, 24, 20, 5])/448 - (865*W[17, 24, 20, 8])/56 - 
 (271*W[17, 24, 20, 15])/32 + (4807*W[17, 24, 20, 16])/224 + 
 (337*W[17, 24, 20, 17])/224 + (73*W[17, 24, 20, 18])/224 - 
 (159*W[17, 24, 20, 19])/112 - (1215*W[17, 24, 20, 20])/224 + 
 (2903*W[17, 24, 20, 21])/448 - (561*W[17, 24, 20, 24])/56 + 
 (65*W[17, 24, 24, 1])/14 + (1889*W[17, 24, 24, 3])/56 - 
 (166*W[17, 24, 24, 4])/7 + (4107*W[17, 24, 24, 5])/224 - 
 (4107*W[17, 24, 24, 16])/224 - (561*W[17, 24, 24, 20])/56 - 
 (1079*W[17, 24, 26, 26])/112 + (7*W[17, 24, 26, 27])/8 + 
 (1233*W[17, 24, 26, 28])/224 - (41*W[17, 24, 26, 29])/28 + 
 (5*W[17, 24, 26, 30])/28 + (1079*W[17, 24, 27, 26])/112 - 
 (7*W[17, 24, 27, 27])/8 - (1233*W[17, 24, 27, 28])/224 + 
 (41*W[17, 24, 27, 29])/28 - (5*W[17, 24, 27, 30])/28 + 
 (1079*W[17, 24, 28, 26])/112 - (7*W[17, 24, 28, 27])/8 - 
 (1233*W[17, 24, 28, 28])/224 + (41*W[17, 24, 28, 29])/28 - 
 (5*W[17, 24, 28, 30])/28 - (1079*W[17, 24, 30, 26])/112 + 
 (7*W[17, 24, 30, 27])/8 + (1233*W[17, 24, 30, 28])/224 - 
 (41*W[17, 24, 30, 29])/28 + (5*W[17, 24, 30, 30])/28 + W[17, 27, 2, 26]/8 + 
 W[17, 27, 2, 27]/4 - W[17, 27, 2, 28]/4 - (3*W[17, 27, 2, 29])/8 - 
 (11*W[17, 27, 2, 30])/56 - (3*W[17, 27, 3, 26])/56 + 
 (25*W[17, 27, 3, 27])/56 - W[17, 27, 3, 28]/4 + W[17, 27, 3, 29]/4 + 
 W[17, 27, 3, 30]/2 + (59*W[17, 27, 4, 26])/112 - 
 (123*W[17, 27, 4, 27])/112 + (83*W[17, 27, 4, 28])/112 - 
 (23*W[17, 27, 4, 29])/112 - (15*W[17, 27, 4, 30])/112 + 
 (1431*W[17, 27, 5, 26])/224 + (29*W[17, 27, 5, 28])/112 - 
 (9*W[17, 27, 5, 29])/16 + (3*W[17, 27, 5, 30])/8 - W[17, 27, 16, 26]/7 - 
 W[17, 27, 16, 29]/7 - W[17, 27, 16, 30]/7 + (1329*W[17, 27, 17, 26])/224 + 
 (25*W[17, 27, 17, 27])/56 + (29*W[17, 27, 17, 28])/112 - 
 (57*W[17, 27, 17, 29])/112 - (25*W[17, 27, 17, 30])/56 - 
 (485*W[17, 27, 18, 26])/56 - (71*W[17, 27, 18, 27])/8 + 
 (7*W[17, 27, 18, 28])/8 - (71*W[17, 27, 18, 29])/28 + 
 (3*W[17, 27, 18, 30])/14 - (207*W[17, 27, 19, 26])/112 - 
 (697*W[17, 27, 19, 28])/224 - (453*W[17, 27, 19, 29])/224 - 
 (61*W[17, 27, 19, 30])/56 - (29*W[17, 27, 20, 26])/16 + 
 (29*W[17, 27, 20, 27])/112 + (1357*W[17, 27, 20, 29])/224 - 
 W[17, 27, 20, 30]/4 + (3*W[17, 27, 26, 1])/16 + (27*W[17, 27, 26, 4])/28 + 
 (1391*W[17, 27, 26, 5])/224 + W[17, 27, 26, 10] - (3*W[17, 27, 26, 12])/4 - 
 (29*W[17, 27, 26, 16])/56 + (1329*W[17, 27, 26, 17])/224 - 
 (255*W[17, 27, 26, 18])/28 - (89*W[17, 27, 26, 19])/56 - 
 (15*W[17, 27, 26, 20])/8 + (11*W[17, 27, 27, 1])/56 - 
 (179*W[17, 27, 27, 4])/112 + W[17, 27, 27, 10] + (3*W[17, 27, 27, 11])/4 - 
 (31*W[17, 27, 27, 16])/56 - (71*W[17, 27, 27, 18])/8 + W[17, 27, 27, 19]/4 + 
 (85*W[17, 27, 27, 20])/112 - W[17, 27, 27, 21]/2 + W[17, 27, 28, 1]/112 + 
 W[17, 27, 28, 8]/4 + (3*W[17, 27, 28, 12])/4 + (9*W[17, 27, 28, 18])/8 - 
 (697*W[17, 27, 28, 19])/224 - W[17, 27, 28, 21]/2 - 
 (9*W[17, 27, 29, 1])/16 + W[17, 27, 29, 2]/8 - (15*W[17, 27, 29, 4])/56 + 
 W[17, 27, 29, 8]/4 - W[17, 27, 29, 16]/7 - (25*W[17, 27, 29, 17])/56 - 
 (85*W[17, 27, 29, 18])/28 - (565*W[17, 27, 29, 19])/224 + 
 (1357*W[17, 27, 29, 20])/224 + W[17, 27, 29, 21]/2 + 
 (5*W[17, 27, 30, 1])/28 + (27*W[17, 27, 30, 4])/112 + 
 (11*W[17, 27, 30, 5])/56 + W[17, 27, 30, 8]/4 + W[17, 27, 30, 10] - 
 (3*W[17, 27, 30, 11])/4 - W[17, 27, 30, 16]/7 - (23*W[17, 27, 30, 17])/28 - 
 (13*W[17, 27, 30, 18])/56 - (75*W[17, 27, 30, 19])/56 - 
 W[17, 27, 30, 20]/4 + W[17, 27, 30, 21]/2 + W[17, 28, 1, 28]/4 - 
 (11*W[17, 28, 1, 30])/28 + W[17, 28, 2, 29]/8 + W[17, 28, 2, 30]/4 - 
 W[17, 28, 3, 26]/16 + (3*W[17, 28, 3, 27])/16 - (3*W[17, 28, 3, 28])/56 - 
 (1301*W[17, 28, 3, 29])/224 + W[17, 28, 3, 30]/2 + 
 (181*W[17, 28, 4, 26])/224 + (3*W[17, 28, 4, 27])/16 - 
 (269*W[17, 28, 4, 28])/224 - (23*W[17, 28, 4, 29])/224 + 
 (9*W[17, 28, 5, 26])/28 - (9*W[17, 28, 5, 28])/112 - 
 (15*W[17, 28, 16, 27])/56 - W[17, 28, 16, 29]/7 + W[17, 28, 16, 30]/8 + 
 (435*W[17, 28, 17, 26])/224 + (603*W[17, 28, 17, 27])/224 - 
 (1357*W[17, 28, 18, 26])/224 - (1401*W[17, 28, 18, 27])/224 - 
 W[17, 28, 18, 28]/4 + (3*W[17, 28, 18, 29])/16 + W[17, 28, 18, 30]/4 + 
 W[17, 28, 19, 27]/112 + (9*W[17, 28, 19, 28])/28 + W[17, 28, 19, 29]/4 - 
 W[17, 28, 19, 30]/14 + W[17, 28, 20, 27]/4 - W[17, 28, 20, 28]/4 + 
 (435*W[17, 28, 20, 29])/224 - W[17, 28, 20, 30]/4 + W[17, 28, 26, 1]/4 - 
 (3*W[17, 28, 26, 2])/16 - W[17, 28, 26, 3]/8 + (195*W[17, 28, 26, 4])/224 + 
 (9*W[17, 28, 26, 5])/28 + W[17, 28, 26, 10]/4 + 
 (435*W[17, 28, 26, 17])/224 - (1413*W[17, 28, 26, 18])/224 - 
 W[17, 28, 26, 20]/16 + W[17, 28, 27, 2]/16 + (3*W[17, 28, 27, 3])/8 + 
 W[17, 28, 27, 10]/4 - (15*W[17, 28, 27, 16])/56 + 
 (547*W[17, 28, 27, 17])/224 - (1401*W[17, 28, 27, 18])/224 + 
 (29*W[17, 28, 27, 19])/112 + (7*W[17, 28, 27, 20])/16 - 
 W[17, 28, 27, 21]/2 - (3*W[17, 28, 28, 3])/56 - (269*W[17, 28, 28, 4])/224 - 
 (9*W[17, 28, 28, 5])/112 + W[17, 28, 28, 8]/4 + (9*W[17, 28, 28, 19])/28 - 
 W[17, 28, 28, 21]/2 + W[17, 28, 29, 2]/16 - (1413*W[17, 28, 29, 3])/224 - 
 (37*W[17, 28, 29, 4])/224 + W[17, 28, 29, 5]/4 + W[17, 28, 29, 8]/4 - 
 W[17, 28, 29, 16]/7 + W[17, 28, 29, 17]/16 + (435*W[17, 28, 29, 20])/224 + 
 W[17, 28, 29, 21]/2 - (11*W[17, 28, 30, 1])/28 + W[17, 28, 30, 2]/4 + 
 W[17, 28, 30, 8]/4 + W[17, 28, 30, 10]/4 + W[17, 28, 30, 16]/8 - 
 (9*W[17, 28, 30, 19])/28 - W[17, 28, 30, 20]/4 + W[17, 28, 30, 21]/2 + 
 (29*W[17, 29, 2, 29])/56 - W[17, 29, 3, 26]/16 + (3*W[17, 29, 3, 27])/16 + 
 (37*W[17, 29, 3, 28])/112 + (61*W[17, 29, 4, 26])/32 - 
 (269*W[17, 29, 4, 28])/224 - (37*W[17, 29, 4, 29])/224 - 
 (9*W[17, 29, 5, 28])/112 - (569*W[17, 29, 17, 26])/112 - 
 (569*W[17, 29, 17, 27])/112 - (129*W[17, 29, 17, 28])/56 + 
 W[17, 29, 18, 26]/4 - (9*W[17, 29, 18, 27])/112 - W[17, 29, 18, 28]/4 - 
 (3*W[17, 29, 18, 29])/16 + (9*W[17, 29, 19, 27])/112 + 
 (10*W[17, 29, 20, 26])/7 + (5*W[17, 29, 20, 27])/8 - 
 (541*W[17, 29, 20, 29])/112 - W[17, 29, 26, 3]/16 + 
 (61*W[17, 29, 26, 4])/32 - (569*W[17, 29, 26, 17])/112 + 
 W[17, 29, 26, 18]/4 + (10*W[17, 29, 26, 20])/7 + (3*W[17, 29, 27, 3])/16 - 
 (569*W[17, 29, 27, 17])/112 - (9*W[17, 29, 27, 18])/112 + 
 (9*W[17, 29, 27, 19])/112 + (5*W[17, 29, 27, 20])/8 + 
 (37*W[17, 29, 28, 3])/112 - (269*W[17, 29, 28, 4])/224 - 
 (9*W[17, 29, 28, 5])/112 - (129*W[17, 29, 28, 17])/56 - 
 W[17, 29, 28, 18]/4 + (29*W[17, 29, 29, 2])/56 - (37*W[17, 29, 29, 4])/224 - 
 (3*W[17, 29, 29, 18])/16 - (541*W[17, 29, 29, 20])/112 - W[18, 1, 1, 1]/2 + 
 (467*W[18, 1, 1, 2])/56 + (1397*W[18, 1, 1, 3])/112 - 
 (231*W[18, 1, 1, 4])/32 - (535*W[18, 1, 1, 5])/224 - W[18, 1, 1, 6]/4 + 
 W[18, 1, 1, 11]/4 + (3*W[18, 1, 1, 13])/7 - W[18, 1, 1, 15]/2 - 
 (17*W[18, 1, 1, 16])/56 + (29*W[18, 1, 1, 17])/56 + (5*W[18, 1, 1, 18])/8 - 
 (545*W[18, 1, 1, 19])/112 - (15*W[18, 1, 1, 20])/8 + 
 (1637*W[18, 1, 1, 24])/224 - W[18, 1, 1, 25]/4 + (365*W[18, 1, 2, 1])/56 + 
 (15*W[18, 1, 2, 2])/28 - (23*W[18, 1, 2, 3])/7 + (2629*W[18, 1, 2, 4])/112 - 
 (19*W[18, 1, 2, 5])/14 + (2215*W[18, 1, 2, 7])/224 + (3*W[18, 1, 2, 10])/4 - 
 (729*W[18, 1, 2, 11])/56 - W[18, 1, 2, 12]/2 - W[18, 1, 2, 13]/2 + 
 (355*W[18, 1, 2, 14])/28 + W[18, 1, 2, 16]/56 + (47*W[18, 1, 2, 17])/56 - 
 (423*W[18, 1, 2, 18])/28 + (33*W[18, 1, 2, 19])/56 - 
 (421*W[18, 1, 2, 20])/224 - (283*W[18, 1, 2, 24])/112 + 
 (721*W[18, 1, 2, 25])/32 - (1285*W[18, 1, 3, 1])/224 - 
 (95*W[18, 1, 3, 2])/8 + (239*W[18, 1, 3, 3])/112 - (101*W[18, 1, 3, 4])/28 + 
 (4139*W[18, 1, 3, 5])/112 - W[18, 1, 3, 6]/4 - (5583*W[18, 1, 3, 8])/112 - 
 (3*W[18, 1, 3, 10])/4 - (5*W[18, 1, 3, 11])/4 + (275*W[18, 1, 3, 12])/16 + 
 (103*W[18, 1, 3, 13])/16 + W[18, 1, 3, 15]/2 + (11*W[18, 1, 3, 16])/28 + 
 (3075*W[18, 1, 3, 17])/112 - (897*W[18, 1, 3, 18])/224 - 
 (81*W[18, 1, 3, 19])/56 + (77*W[18, 1, 3, 20])/64 + 
 (12121*W[18, 1, 3, 22])/224 + (7775*W[18, 1, 3, 24])/224 - 
 W[18, 1, 3, 25]/4 + (1371*W[18, 1, 4, 1])/112 + (3775*W[18, 1, 4, 2])/112 + 
 (205*W[18, 1, 4, 3])/224 - (1031*W[18, 1, 4, 4])/224 + 
 (255*W[18, 1, 4, 5])/32 + W[18, 1, 4, 6]/4 + (447*W[18, 1, 4, 7])/112 - 
 (797*W[18, 1, 4, 11])/112 - W[18, 1, 4, 12]/4 + (7*W[18, 1, 4, 13])/4 - 
 (355*W[18, 1, 4, 14])/28 + (13*W[18, 1, 4, 16])/112 - 
 (21523*W[18, 1, 4, 17])/448 + (163*W[18, 1, 4, 18])/224 - 
 (17207*W[18, 1, 4, 19])/224 + (41*W[18, 1, 4, 20])/56 + 
 (12121*W[18, 1, 4, 22])/224 + (11227*W[18, 1, 4, 23])/224 + 
 (2675*W[18, 1, 4, 24])/112 + W[18, 1, 4, 25]/4 + (11*W[18, 1, 5, 1])/56 - 
 (45*W[18, 1, 5, 2])/28 + (4159*W[18, 1, 5, 3])/112 + 
 (1539*W[18, 1, 5, 4])/112 + (67*W[18, 1, 5, 5])/14 + 
 (67*W[18, 1, 5, 6])/14 - (447*W[18, 1, 5, 7])/112 + (3*W[18, 1, 5, 10])/4 - 
 (1537*W[18, 1, 5, 11])/224 + W[18, 1, 5, 12]/2 + 
 (2623*W[18, 1, 5, 13])/224 - W[18, 1, 5, 14]/4 - W[18, 1, 5, 15]/2 - 
 (5853*W[18, 1, 5, 16])/224 + (1613*W[18, 1, 5, 17])/56 + W[18, 1, 5, 18] - 
 (5625*W[18, 1, 5, 19])/224 - (971*W[18, 1, 5, 20])/28 - 
 (3*W[18, 1, 5, 24])/7 + W[18, 1, 6, 1]/2 + (67*W[18, 1, 6, 5])/14 + 
 (1747*W[18, 1, 6, 17])/224 - W[18, 1, 6, 18]/2 - 
 (1579*W[18, 1, 6, 19])/224 - (3*W[18, 1, 6, 24])/4 - 
 (3835*W[18, 1, 11, 1])/224 - (101*W[18, 1, 11, 2])/8 - 
 (2153*W[18, 1, 11, 3])/224 + (2297*W[18, 1, 11, 4])/224 - 
 (1537*W[18, 1, 11, 5])/224 + W[18, 1, 11, 11] + (3*W[18, 1, 11, 12])/4 + 
 (5*W[18, 1, 11, 16])/14 - (283*W[18, 1, 11, 17])/224 + 
 (1213*W[18, 1, 11, 18])/112 + (2215*W[18, 1, 11, 19])/224 + 
 W[18, 1, 11, 20]/2 - (12121*W[18, 1, 11, 22])/224 + 
 (115*W[18, 1, 11, 24])/224 + (13127*W[18, 1, 11, 25])/224 + 
 (405*W[18, 1, 13, 1])/28 - W[18, 1, 13, 2]/2 - (851*W[18, 1, 13, 3])/112 + 
 (1549*W[18, 1, 13, 4])/112 + (769*W[18, 1, 13, 5])/112 - 
 (283*W[18, 1, 13, 12])/16 - W[18, 1, 13, 13] - 
 (15595*W[18, 1, 13, 17])/224 - (1437*W[18, 1, 13, 18])/112 - 
 (7747*W[18, 1, 13, 19])/224 + (6289*W[18, 1, 13, 20])/224 - 
 (12121*W[18, 1, 13, 22])/224 + (4609*W[18, 1, 13, 24])/112 - 
 (4*W[18, 1, 16, 1])/7 + W[18, 1, 16, 2]/4 - (27*W[18, 1, 16, 4])/112 - 
 (11*W[18, 1, 16, 5])/56 - (3*W[18, 1, 16, 10])/4 + (3*W[18, 1, 16, 11])/4 + 
 (15*W[18, 1, 16, 16])/56 + (23*W[18, 1, 16, 17])/28 + 
 (13*W[18, 1, 16, 18])/56 + (57*W[18, 1, 16, 19])/56 + 
 (139*W[18, 1, 17, 2])/14 + (285*W[18, 1, 17, 3])/8 + 
 (6751*W[18, 1, 17, 4])/448 + (1651*W[18, 1, 17, 5])/56 + W[18, 1, 17, 6]/4 + 
 W[18, 1, 17, 9]/2 - (3*W[18, 1, 17, 10])/4 - (283*W[18, 1, 17, 11])/224 - 
 (275*W[18, 1, 17, 12])/16 - (15595*W[18, 1, 17, 13])/224 + 
 (8*W[18, 1, 17, 16])/7 + (2631*W[18, 1, 17, 17])/224 + W[18, 1, 17, 18]/14 - 
 (83*W[18, 1, 17, 19])/7 - (415*W[18, 1, 17, 20])/16 - 
 (12121*W[18, 1, 17, 22])/224 + (983*W[18, 1, 17, 24])/224 + 
 W[18, 1, 17, 25]/4 + (439*W[18, 1, 18, 1])/224 - (179*W[18, 1, 18, 2])/28 - 
 (257*W[18, 1, 18, 3])/56 - (503*W[18, 1, 18, 4])/112 + 
 (29*W[18, 1, 18, 5])/56 + W[18, 1, 18, 6]/4 + (3*W[18, 1, 18, 10])/4 + 
 (79*W[18, 1, 18, 11])/32 - (3*W[18, 1, 18, 13])/4 - (2*W[18, 1, 18, 16])/7 + 
 (111*W[18, 1, 18, 17])/28 + (663*W[18, 1, 18, 18])/224 + 
 (941*W[18, 1, 18, 19])/56 - (1553*W[18, 1, 18, 20])/224 - 
 (51*W[18, 1, 18, 24])/28 - (4219*W[18, 1, 18, 25])/224 - 
 (7*W[18, 1, 19, 1])/8 + (2839*W[18, 1, 19, 2])/224 + 
 (3187*W[18, 1, 19, 3])/56 - (9105*W[18, 1, 19, 4])/112 - 
 (2613*W[18, 1, 19, 5])/112 + W[18, 1, 19, 6]/2 - 
 (2215*W[18, 1, 19, 7])/224 + (2215*W[18, 1, 19, 11])/224 + 
 W[18, 1, 19, 12]/4 - (7747*W[18, 1, 19, 13])/224 + W[18, 1, 19, 14]/4 + 
 (73*W[18, 1, 19, 16])/56 - (4351*W[18, 1, 19, 17])/224 - 
 (11*W[18, 1, 19, 18])/56 - (8313*W[18, 1, 19, 19])/224 - 
 (2351*W[18, 1, 19, 20])/224 + (2215*W[18, 1, 19, 21])/224 - 
 (12121*W[18, 1, 19, 22])/224 - W[18, 1, 19, 24] + 
 (4219*W[18, 1, 19, 25])/224 - (11*W[18, 1, 20, 1])/14 + 
 (3789*W[18, 1, 20, 2])/112 - (23519*W[18, 1, 20, 3])/448 + 
 (9455*W[18, 1, 20, 4])/224 - (193*W[18, 1, 20, 5])/7 + 
 (5583*W[18, 1, 20, 8])/112 - W[18, 1, 20, 9]/2 + W[18, 1, 20, 11]/2 + 
 (1301*W[18, 1, 20, 13])/56 + W[18, 1, 20, 15]/2 - (19*W[18, 1, 20, 16])/28 - 
 (1805*W[18, 1, 20, 17])/112 - (31*W[18, 1, 20, 18])/56 + 
 (879*W[18, 1, 20, 19])/224 - (185*W[18, 1, 20, 20])/28 - 
 (2215*W[18, 1, 20, 21])/224 - (11227*W[18, 1, 20, 23])/224 + 
 (1117*W[18, 1, 20, 24])/112 - (721*W[18, 1, 20, 25])/32 + W[18, 1, 24, 1] - 
 (283*W[18, 1, 24, 2])/112 + (7775*W[18, 1, 24, 3])/224 + 
 (2675*W[18, 1, 24, 4])/112 - (5781*W[18, 1, 24, 5])/224 - 
 (3*W[18, 1, 24, 6])/4 + (283*W[18, 1, 24, 11])/224 - 
 (3*W[18, 1, 24, 12])/4 - (2903*W[18, 1, 24, 13])/224 + 
 (5685*W[18, 1, 24, 16])/224 + (167*W[18, 1, 24, 17])/224 + 
 (51*W[18, 1, 24, 18])/28 + (1189*W[18, 1, 24, 19])/224 + 
 (1117*W[18, 1, 24, 20])/112 + (12121*W[18, 1, 24, 22])/224 - 
 (65*W[18, 1, 24, 24])/14 + W[18, 1, 25, 1]/2 - (1349*W[18, 1, 25, 2])/56 - 
 W[18, 1, 25, 3]/4 + W[18, 1, 25, 4]/4 + (503*W[18, 1, 25, 11])/112 + 
 (283*W[18, 1, 25, 12])/16 - (283*W[18, 1, 25, 13])/16 - W[18, 1, 25, 17]/2 + 
 W[18, 1, 25, 18]/2 - W[18, 1, 25, 19]/2 + (1349*W[18, 1, 25, 20])/56 + 
 (12121*W[18, 1, 25, 22])/224 - W[18, 1, 26, 26]/4 - W[18, 1, 26, 27]/14 - 
 (3*W[18, 1, 26, 28])/56 - (5*W[18, 1, 26, 30])/28 - 
 (9*W[18, 1, 27, 26])/28 - (5*W[18, 1, 27, 27])/28 + 
 (499*W[18, 1, 27, 28])/224 + (607*W[18, 1, 27, 29])/224 - 
 W[18, 1, 27, 30]/28 - W[18, 1, 28, 26]/14 - (3*W[18, 1, 28, 27])/28 + 
 (73*W[18, 1, 28, 28])/32 + (607*W[18, 1, 28, 29])/224 + 
 (2*W[18, 1, 28, 30])/7 + (261*W[18, 1, 29, 26])/28 + 
 (509*W[18, 1, 29, 27])/56 - (51*W[18, 1, 29, 28])/28 + 
 (155*W[18, 1, 29, 29])/56 + (19*W[18, 1, 29, 30])/28 + W[18, 1, 30, 26]/7 - 
 (15*W[18, 1, 30, 27])/56 + (15*W[18, 1, 30, 30])/56 - 
 (51*W[18, 2, 1, 1])/28 + (237*W[18, 2, 1, 2])/28 - 
 (1899*W[18, 2, 1, 3])/224 + (713*W[18, 2, 1, 4])/28 - 
 (47*W[18, 2, 1, 5])/28 + W[18, 2, 1, 6]/4 + (2215*W[18, 2, 1, 7])/224 - 
 (771*W[18, 2, 1, 11])/56 + (355*W[18, 2, 1, 14])/28 + 
 (17*W[18, 2, 1, 16])/56 + (941*W[18, 2, 1, 17])/224 - 
 (1739*W[18, 2, 1, 18])/224 - (33*W[18, 2, 1, 19])/56 - 
 (627*W[18, 2, 1, 20])/224 - (283*W[18, 2, 1, 24])/112 + 
 (721*W[18, 2, 1, 25])/32 + (1181*W[18, 2, 2, 1])/56 + W[18, 2, 2, 2]/56 + 
 (1433*W[18, 2, 2, 3])/224 - (597*W[18, 2, 2, 4])/28 - 
 (1433*W[18, 2, 2, 5])/112 + (3*W[18, 2, 2, 7])/2 + 
 (1923*W[18, 2, 2, 12])/112 - W[18, 2, 2, 15]/2 + W[18, 2, 2, 16]/4 - 
 (1713*W[18, 2, 2, 17])/224 - (1405*W[18, 2, 2, 18])/224 + 
 (45049*W[18, 2, 2, 19])/1344 - (7261*W[18, 2, 2, 20])/672 + 
 (961*W[18, 2, 2, 25])/168 - (237*W[18, 2, 3, 1])/28 - W[18, 2, 3, 2]/56 + 
 (373*W[18, 2, 3, 3])/224 + (715*W[18, 2, 3, 4])/56 - 
 (445*W[18, 2, 3, 5])/224 + W[18, 2, 3, 6]/4 - (1663*W[18, 2, 3, 7])/112 - 
 W[18, 2, 3, 8]/8 + (4863*W[18, 2, 3, 12])/448 + (2271*W[18, 2, 3, 15])/448 + 
 W[18, 2, 3, 16]/8 - (93*W[18, 2, 3, 17])/224 + (83*W[18, 2, 3, 18])/112 - 
 (331*W[18, 2, 3, 19])/56 + (5521*W[18, 2, 3, 20])/112 - 
 (185*W[18, 2, 3, 25])/224 - (5*W[18, 2, 4, 1])/8 - (485*W[18, 2, 4, 2])/56 - 
 (285*W[18, 2, 4, 3])/28 + (1619*W[18, 2, 4, 4])/224 + 
 (11071*W[18, 2, 4, 5])/448 - W[18, 2, 4, 6]/4 + (755*W[18, 2, 4, 7])/448 + 
 (771*W[18, 2, 4, 11])/56 + (2977*W[18, 2, 4, 12])/448 - W[18, 2, 4, 13]/2 - 
 (8*W[18, 2, 4, 14])/7 - (31*W[18, 2, 4, 16])/56 + 
 (405*W[18, 2, 4, 17])/112 + (141*W[18, 2, 4, 18])/224 - 
 (37017*W[18, 2, 4, 19])/896 + (555*W[18, 2, 4, 20])/56 - 
 (1003*W[18, 2, 4, 23])/224 - (15539*W[18, 2, 4, 25])/448 - 
 (503*W[18, 2, 5, 1])/112 - (369*W[18, 2, 5, 2])/112 - 
 (765*W[18, 2, 5, 3])/448 + (22331*W[18, 2, 5, 4])/448 - 
 (5673*W[18, 2, 5, 5])/224 - (7059*W[18, 2, 5, 7])/224 - 
 (2091*W[18, 2, 5, 10])/112 - (39*W[18, 2, 5, 12])/28 - 
 (8287*W[18, 2, 5, 13])/224 - (2271*W[18, 2, 5, 15])/448 - 
 (167*W[18, 2, 5, 16])/28 + 8*W[18, 2, 5, 17] + (923*W[18, 2, 5, 18])/224 + 
 (1353*W[18, 2, 5, 19])/32 + (549*W[18, 2, 5, 20])/16 - W[18, 2, 5, 23]/4 + 
 (3109*W[18, 2, 5, 24])/224 + (129*W[18, 2, 5, 25])/224 + 
 (5*W[18, 2, 6, 1])/8 + 30*W[18, 2, 6, 3] - 30*W[18, 2, 6, 4] + 
 (503*W[18, 2, 6, 7])/112 - (503*W[18, 2, 6, 15])/112 + 
 (433*W[18, 2, 6, 17])/112 - (5*W[18, 2, 6, 18])/8 - 
 (461*W[18, 2, 6, 19])/112 + (2215*W[18, 2, 7, 1])/224 - 
 (1663*W[18, 2, 7, 3])/112 - (11997*W[18, 2, 7, 4])/448 - 
 (683*W[18, 2, 7, 5])/224 + (271*W[18, 2, 7, 9])/32 + 
 (503*W[18, 2, 7, 15])/112 - (2729*W[18, 2, 7, 18])/96 + 
 (2427*W[18, 2, 7, 19])/224 - (891*W[18, 2, 7, 24])/448 + 
 (841*W[18, 2, 12, 2])/112 + (1123*W[18, 2, 12, 3])/64 - 
 (4611*W[18, 2, 12, 4])/448 + (463*W[18, 2, 12, 5])/56 + 
 (489*W[18, 2, 12, 11])/56 + (503*W[18, 2, 12, 13])/112 + 
 (643*W[18, 2, 12, 17])/448 + (1055*W[18, 2, 12, 18])/224 + 
 (271*W[18, 2, 12, 19])/16 - (1895*W[18, 2, 12, 21])/112 - 
 (475*W[18, 2, 12, 24])/112 - (503*W[18, 2, 12, 25])/112 + 
 (355*W[18, 2, 14, 1])/28 + (3*W[18, 2, 14, 2])/14 - 
 (19*W[18, 2, 14, 4])/14 + (8689*W[18, 2, 14, 5])/224 - 
 (419*W[18, 2, 14, 17])/112 - (755*W[18, 2, 14, 18])/224 - 
 (11793*W[18, 2, 14, 19])/224 - (14935*W[18, 2, 14, 23])/224 + 
 (30761*W[18, 2, 14, 25])/448 + (925*W[18, 2, 17, 1])/112 - 
 (11*W[18, 2, 17, 2])/7 - (489*W[18, 2, 17, 3])/56 - 
 (81*W[18, 2, 17, 4])/14 - (3499*W[18, 2, 17, 5])/224 - W[18, 2, 17, 6]/4 + 
 (2791*W[18, 2, 17, 9])/224 + (2091*W[18, 2, 17, 10])/112 + 
 (3641*W[18, 2, 17, 12])/448 - (419*W[18, 2, 17, 14])/112 + 
 W[18, 2, 17, 15]/2 + (31*W[18, 2, 17, 16])/56 + (3*W[18, 2, 17, 17])/14 - 
 (485*W[18, 2, 17, 18])/224 + (21337*W[18, 2, 17, 19])/896 - 
 (809*W[18, 2, 17, 20])/224 - (19179*W[18, 2, 17, 25])/448 + 
 (467*W[18, 2, 18, 1])/112 + (11*W[18, 2, 18, 2])/28 - 
 (1355*W[18, 2, 18, 3])/224 - (1207*W[18, 2, 18, 4])/224 + 
 (57*W[18, 2, 18, 5])/7 - W[18, 2, 18, 6]/4 - (2729*W[18, 2, 18, 7])/96 + 
 (1055*W[18, 2, 18, 12])/224 + W[18, 2, 18, 13]/2 - 
 (755*W[18, 2, 18, 14])/224 + W[18, 2, 18, 16]/8 - 
 (2451*W[18, 2, 18, 17])/224 + (233*W[18, 2, 18, 18])/56 - 
 (3721*W[18, 2, 18, 19])/192 + (279*W[18, 2, 18, 20])/224 + 
 W[18, 2, 18, 23]/4 + (4355*W[18, 2, 18, 25])/224 + 
 (29977*W[18, 2, 19, 2])/1344 - (621*W[18, 2, 19, 3])/56 - 
 (7321*W[18, 2, 19, 4])/896 + (2091*W[18, 2, 19, 7])/224 - 
 (97*W[18, 2, 19, 14])/7 + (3*W[18, 2, 19, 16])/8 + 
 (7769*W[18, 2, 19, 17])/896 - (29977*W[18, 2, 19, 18])/1344 + 
 (97*W[18, 2, 19, 24])/7 + (6045*W[18, 2, 20, 3])/112 + 
 (457*W[18, 2, 20, 4])/32 - (72*W[18, 2, 20, 5])/7 + W[18, 2, 20, 8]/8 - 
 (2791*W[18, 2, 20, 9])/224 + (8287*W[18, 2, 20, 13])/224 - 
 (209*W[18, 2, 20, 19])/24 - (3615*W[18, 2, 20, 20])/224 - 
 (8443*W[18, 2, 20, 21])/672 + (1003*W[18, 2, 20, 23])/224 + 
 W[18, 2, 20, 24]/8 - (7771*W[18, 2, 20, 25])/672 + W[18, 2, 21, 3]/2 - 
 (1895*W[18, 2, 21, 12])/112 - W[18, 2, 21, 16]/2 + 
 (82*W[18, 2, 21, 19])/21 - (527*W[18, 2, 21, 20])/32 + 
 (275*W[18, 2, 24, 5])/32 + (2903*W[18, 2, 24, 7])/448 - 
 (271*W[18, 2, 24, 9])/32 - (489*W[18, 2, 24, 11])/56 + 
 (503*W[18, 2, 24, 12])/112 + (37*W[18, 2, 24, 16])/7 + 
 (981*W[18, 2, 24, 17])/224 - (981*W[18, 2, 24, 18])/224 + 
 (1269*W[18, 2, 24, 19])/112 + W[18, 2, 24, 20]/8 + 
 (683*W[18, 2, 25, 1])/224 + (27*W[18, 2, 25, 2])/28 - 
 (185*W[18, 2, 25, 3])/224 - (15539*W[18, 2, 25, 4])/448 + 
 (129*W[18, 2, 25, 5])/224 - (503*W[18, 2, 25, 13])/112 + 
 (891*W[18, 2, 25, 14])/448 - (1493*W[18, 2, 25, 17])/64 + 
 (3391*W[18, 2, 25, 18])/112 - (2427*W[18, 2, 25, 19])/224 - 
 (1525*W[18, 2, 25, 20])/224 + (14935*W[18, 2, 25, 23])/224 + 
 (65*W[18, 2, 25, 25])/14 + (147*W[18, 2, 26, 26])/32 - 
 (225*W[18, 2, 26, 27])/32 - (1065*W[18, 2, 26, 28])/224 - 
 (1051*W[18, 2, 26, 29])/224 - (31*W[18, 2, 26, 30])/56 - 
 (295*W[18, 2, 27, 26])/112 - (233*W[18, 2, 27, 27])/56 + 
 (69*W[18, 2, 27, 28])/32 - (55*W[18, 2, 27, 29])/112 + W[18, 2, 27, 30]/8 - 
 (505*W[18, 2, 28, 26])/32 - (1289*W[18, 2, 28, 27])/224 + 
 (58*W[18, 2, 28, 28])/7 + (297*W[18, 2, 28, 29])/224 + 
 (3*W[18, 2, 28, 30])/8 - (3033*W[18, 2, 29, 26])/224 - 
 (389*W[18, 2, 29, 27])/224 + (1373*W[18, 2, 29, 28])/224 + 
 (435*W[18, 2, 29, 29])/224 + (1193*W[18, 3, 1, 1])/224 - 
 (489*W[18, 3, 1, 2])/112 - (233*W[18, 3, 1, 3])/28 + (60*W[18, 3, 1, 4])/7 + 
 (5043*W[18, 3, 1, 5])/112 - W[18, 3, 1, 6]/4 - (5583*W[18, 3, 1, 8])/112 - 
 2*W[18, 3, 1, 11] + (103*W[18, 3, 1, 13])/16 + W[18, 3, 1, 15]/2 - 
 (4849*W[18, 3, 1, 17])/112 - (1851*W[18, 3, 1, 18])/224 - 
 (222*W[18, 3, 1, 19])/7 + (13045*W[18, 3, 1, 20])/448 + 
 (16993*W[18, 3, 1, 24])/224 - W[18, 3, 1, 25]/2 - (481*W[18, 3, 2, 1])/112 + 
 (3*W[18, 3, 2, 2])/8 + (67*W[18, 3, 2, 3])/16 + (587*W[18, 3, 2, 4])/56 - 
 (21*W[18, 3, 2, 5])/32 - (1663*W[18, 3, 2, 7])/112 - W[18, 3, 2, 8]/8 + 
 (4863*W[18, 3, 2, 12])/448 + W[18, 3, 2, 13]/2 + 
 (2271*W[18, 3, 2, 15])/448 + (55*W[18, 3, 2, 17])/16 + 
 (549*W[18, 3, 2, 18])/112 + (17*W[18, 3, 2, 19])/32 + 
 (1375*W[18, 3, 2, 20])/28 - (241*W[18, 3, 2, 25])/224 + 
 (279*W[18, 3, 3, 1])/28 + (531*W[18, 3, 3, 2])/56 + 
 (247*W[18, 3, 3, 3])/56 + (43319*W[18, 3, 3, 4])/1344 - 
 (313*W[18, 3, 3, 5])/224 - (28039*W[18, 3, 3, 6])/1344 + W[18, 3, 3, 12]/4 - 
 (745*W[18, 3, 3, 13])/56 - W[18, 3, 3, 15]/2 + W[18, 3, 3, 16]/8 - 
 (817*W[18, 3, 3, 17])/224 - (1779*W[18, 3, 3, 18])/224 - 
 (1051*W[18, 3, 3, 19])/224 + (1023*W[18, 3, 3, 20])/224 + 
 (13*W[18, 3, 4, 1])/2 + (591*W[18, 3, 4, 2])/56 + (10*W[18, 3, 4, 3])/3 - 
 (14725*W[18, 3, 4, 4])/2688 - (3169*W[18, 3, 4, 5])/112 + 
 (28039*W[18, 3, 4, 6])/1344 + (611*W[18, 3, 4, 7])/112 + 2*W[18, 3, 4, 11] - 
 (227*W[18, 3, 4, 12])/16 - W[18, 3, 4, 13]/2 + (3035*W[18, 3, 4, 15])/56 - 
 (7873*W[18, 3, 4, 17])/224 - (47*W[18, 3, 4, 18])/16 + 
 (229*W[18, 3, 4, 19])/14 - (1521*W[18, 3, 4, 20])/32 - 
 (11227*W[18, 3, 4, 22])/224 + (9333*W[18, 3, 4, 23])/224 - 
 W[18, 3, 4, 24]/8 - (3035*W[18, 3, 4, 25])/56 - (149*W[18, 3, 5, 1])/16 + 
 (2073*W[18, 3, 5, 2])/448 + (3*W[18, 3, 5, 3])/56 - 
 (2307*W[18, 3, 5, 4])/112 + (9*W[18, 3, 5, 5])/28 - 
 (1383*W[18, 3, 5, 6])/56 - (611*W[18, 3, 5, 7])/112 + 
 (13651*W[18, 3, 5, 8])/224 - (327*W[18, 3, 5, 10])/14 - 
 (4863*W[18, 3, 5, 12])/448 + (298*W[18, 3, 5, 13])/7 + W[18, 3, 5, 15]/2 + 
 (839*W[18, 3, 5, 16])/28 - (241*W[18, 3, 5, 17])/56 - 
 (923*W[18, 3, 5, 18])/224 + (219*W[18, 3, 5, 19])/56 - 
 (10505*W[18, 3, 5, 20])/224 + W[18, 3, 5, 23]/4 + W[18, 3, 5, 24]/2 + 
 (2973*W[18, 3, 5, 25])/224 - (53*W[18, 3, 6, 1])/32 - 
 (1383*W[18, 3, 6, 5])/56 - (739*W[18, 3, 6, 7])/56 + 
 (9333*W[18, 3, 6, 8])/224 + (3685*W[18, 3, 6, 17])/224 + 
 (53*W[18, 3, 6, 18])/32 - (985*W[18, 3, 6, 19])/224 - 
 (9333*W[18, 3, 6, 23])/224 - W[18, 3, 8, 2]/8 + (355*W[18, 3, 8, 5])/32 - 
 (779*W[18, 3, 8, 10])/224 + (377*W[18, 3, 8, 16])/112 + 
 (677*W[18, 3, 8, 17])/112 - (983*W[18, 3, 8, 19])/224 + 
 (9333*W[18, 3, 8, 23])/224 - (865*W[18, 3, 8, 24])/56 + 
 (2903*W[18, 3, 8, 25])/448 - (405*W[18, 3, 13, 1])/28 + W[18, 3, 13, 2]/2 + 
 (851*W[18, 3, 13, 3])/112 - (1549*W[18, 3, 13, 4])/112 - 
 (769*W[18, 3, 13, 5])/112 + (283*W[18, 3, 13, 12])/16 + W[18, 3, 13, 13] + 
 (15595*W[18, 3, 13, 17])/224 + (1437*W[18, 3, 13, 18])/112 + 
 (7747*W[18, 3, 13, 19])/224 - (6289*W[18, 3, 13, 20])/224 + 
 (12121*W[18, 3, 13, 22])/224 - (4609*W[18, 3, 13, 24])/112 + 
 (381*W[18, 3, 15, 1])/28 + (2047*W[18, 3, 15, 2])/448 + 
 (3035*W[18, 3, 15, 4])/56 - (739*W[18, 3, 15, 6])/56 + 
 (739*W[18, 3, 15, 7])/56 - (1055*W[18, 3, 15, 18])/224 - 
 (2973*W[18, 3, 15, 19])/224 - (381*W[18, 3, 15, 20])/28 + 
 W[18, 3, 15, 21]/2 - W[18, 3, 15, 24]/2 - (481*W[18, 3, 17, 1])/112 + 
 (59*W[18, 3, 17, 2])/14 - (3*W[18, 3, 17, 3])/56 - 
 (10207*W[18, 3, 17, 4])/112 - (1001*W[18, 3, 17, 5])/32 + 
 (805*W[18, 3, 17, 6])/16 + (677*W[18, 3, 17, 8])/112 + 
 (327*W[18, 3, 17, 10])/14 - W[18, 3, 17, 12]/4 + 
 (15595*W[18, 3, 17, 13])/224 - W[18, 3, 17, 15]/2 - 
 (29*W[18, 3, 17, 16])/28 - (901*W[18, 3, 17, 17])/224 - 
 (1489*W[18, 3, 17, 18])/224 - (4883*W[18, 3, 17, 19])/448 + 
 (135*W[18, 3, 17, 20])/112 + (11227*W[18, 3, 17, 22])/224 + 
 (2017*W[18, 3, 17, 24])/112 - (2753*W[18, 3, 17, 25])/448 - 
 (467*W[18, 3, 18, 1])/112 - (11*W[18, 3, 18, 2])/28 - 
 (565*W[18, 3, 18, 3])/224 + (16*W[18, 3, 18, 4])/7 + 
 (51*W[18, 3, 18, 5])/56 + W[18, 3, 18, 6]/4 - W[18, 3, 18, 7]/4 - 
 W[18, 3, 18, 13]/2 - (1055*W[18, 3, 18, 15])/224 - W[18, 3, 18, 16]/8 - 
 (419*W[18, 3, 18, 17])/224 - (233*W[18, 3, 18, 18])/56 + 
 (1271*W[18, 3, 18, 19])/224 - (235*W[18, 3, 18, 20])/448 - 
 W[18, 3, 18, 23]/4 - (16*W[18, 3, 18, 24])/7 + W[18, 3, 18, 25]/4 + 
 (10895*W[18, 3, 19, 1])/224 - (1975*W[18, 3, 19, 2])/224 + 
 (65*W[18, 3, 19, 5])/112 - (4285*W[18, 3, 19, 6])/112 + 
 (1663*W[18, 3, 19, 7])/112 - (229*W[18, 3, 19, 8])/224 + 
 (227*W[18, 3, 19, 12])/16 + (7747*W[18, 3, 19, 13])/224 - 
 (2973*W[18, 3, 19, 15])/224 - (507*W[18, 3, 19, 16])/112 + 
 (9157*W[18, 3, 19, 17])/448 + (419*W[18, 3, 19, 18])/112 + 
 (361*W[18, 3, 19, 19])/224 + (467*W[18, 3, 19, 20])/128 + 
 (9519*W[18, 3, 19, 21])/448 - (13707*W[18, 3, 19, 24])/224 + 
 (25*W[18, 3, 19, 25])/28 + (10357*W[18, 3, 20, 1])/448 + 
 (1389*W[18, 3, 20, 2])/16 + W[18, 3, 20, 7]/4 - 
 (17363*W[18, 3, 20, 13])/224 - W[18, 3, 20, 15]/2 + 
 (29*W[18, 3, 20, 16])/28 - (319*W[18, 3, 20, 17])/56 - 
 (1837*W[18, 3, 20, 18])/448 + (25471*W[18, 3, 20, 19])/896 + 
 (77*W[18, 3, 20, 20])/16 - (9519*W[18, 3, 20, 21])/448 - 
 (9333*W[18, 3, 20, 23])/224 + (1053*W[18, 3, 20, 24])/112 - 
 (9221*W[18, 3, 20, 25])/224 - W[18, 3, 24, 4]/8 + 
 (1641*W[18, 3, 24, 5])/56 - (865*W[18, 3, 24, 8])/56 + 
 (2903*W[18, 3, 24, 13])/224 - (1613*W[18, 3, 24, 16])/56 + 
 (1921*W[18, 3, 24, 17])/224 + (1601*W[18, 3, 24, 18])/224 + 
 (1643*W[18, 3, 24, 19])/112 + (1053*W[18, 3, 24, 20])/112 - 
 W[18, 3, 24, 21]/2 - (12121*W[18, 3, 24, 22])/224 - 
 (1889*W[18, 3, 24, 24])/56 - (1307*W[18, 3, 25, 1])/28 - 
 (8733*W[18, 3, 25, 2])/224 - (3035*W[18, 3, 25, 4])/56 + 
 (2973*W[18, 3, 25, 5])/224 + (1345*W[18, 3, 25, 8])/448 + 
 (779*W[18, 3, 25, 10])/224 - (283*W[18, 3, 25, 12])/16 + 
 (283*W[18, 3, 25, 13])/16 + (17935*W[18, 3, 25, 17])/448 + 
 (3*W[18, 3, 25, 18])/14 + (13*W[18, 3, 25, 19])/14 - 
 (729*W[18, 3, 25, 20])/224 - (109*W[18, 3, 26, 26])/32 - 
 (453*W[18, 3, 26, 27])/224 - (3*W[18, 3, 26, 28])/8 + 
 (815*W[18, 3, 26, 29])/224 + (29*W[18, 3, 26, 30])/28 + 
 (295*W[18, 3, 27, 26])/112 + (233*W[18, 3, 27, 27])/56 - 
 (69*W[18, 3, 27, 28])/32 + (55*W[18, 3, 27, 29])/112 - W[18, 3, 27, 30]/8 - 
 (649*W[18, 3, 28, 26])/224 - (3*W[18, 3, 28, 27])/16 + 
 (45*W[18, 3, 28, 28])/56 + (1285*W[18, 3, 28, 29])/224 - 
 (65*W[18, 3, 28, 30])/56 - (731*W[18, 3, 29, 26])/224 - 
 (635*W[18, 3, 29, 27])/224 + (247*W[18, 3, 29, 28])/112 + 
 (639*W[18, 3, 29, 29])/224 - (29*W[18, 3, 29, 30])/28 + 
 (647*W[18, 4, 1, 1])/224 + (1501*W[18, 4, 1, 2])/112 - 
 (785*W[18, 4, 1, 3])/224 + (383*W[18, 4, 1, 4])/112 + 
 (69*W[18, 4, 1, 5])/56 + (447*W[18, 4, 1, 7])/112 - 
 (517*W[18, 4, 1, 11])/112 + (5*W[18, 4, 1, 13])/4 - 
 (355*W[18, 4, 1, 14])/28 + (51*W[18, 4, 1, 16])/112 - 
 (23227*W[18, 4, 1, 17])/448 + (249*W[18, 4, 1, 18])/56 - 
 (3625*W[18, 4, 1, 19])/56 + (241*W[18, 4, 1, 20])/112 + 
 (11227*W[18, 4, 1, 23])/224 + (5465*W[18, 4, 1, 24])/224 + 
 (13183*W[18, 4, 1, 25])/224 + (26*W[18, 4, 2, 1])/7 - 
 (29*W[18, 4, 2, 2])/56 - (3443*W[18, 4, 2, 3])/224 + 
 (1761*W[18, 4, 2, 4])/224 + (28305*W[18, 4, 2, 5])/448 + 
 (755*W[18, 4, 2, 7])/448 - (3*W[18, 4, 2, 10])/4 + 
 (729*W[18, 4, 2, 11])/56 + (3201*W[18, 4, 2, 12])/448 - 
 (8*W[18, 4, 2, 14])/7 - (15*W[18, 4, 2, 16])/56 + 
 (725*W[18, 4, 2, 17])/224 + (1031*W[18, 4, 2, 18])/224 - 
 (85245*W[18, 4, 2, 19])/896 + (1007*W[18, 4, 2, 20])/112 - 
 (7969*W[18, 4, 2, 23])/112 + (7611*W[18, 4, 2, 25])/224 - 
 (53*W[18, 4, 3, 1])/28 - (1255*W[18, 4, 3, 2])/112 + 
 (55*W[18, 4, 3, 3])/56 - (32537*W[18, 4, 3, 4])/2688 - 
 (6075*W[18, 4, 3, 5])/112 + (31063*W[18, 4, 3, 6])/1344 - 
 (867*W[18, 4, 3, 7])/112 + (3*W[18, 4, 3, 10])/4 + (5*W[18, 4, 3, 11])/4 + 
 (15*W[18, 4, 3, 12])/4 + (3035*W[18, 4, 3, 15])/56 - W[18, 4, 3, 16]/14 - 
 (4549*W[18, 4, 3, 17])/112 + (517*W[18, 4, 3, 18])/224 + 
 (11085*W[18, 4, 3, 19])/224 + (79*W[18, 4, 3, 20])/112 - 
 (11227*W[18, 4, 3, 22])/224 - W[18, 4, 3, 24]/8 - 
 (3035*W[18, 4, 3, 25])/56 - (1959*W[18, 4, 4, 1])/224 - 
 (533*W[18, 4, 4, 2])/224 + (2831*W[18, 4, 4, 3])/896 - 
 (167*W[18, 4, 4, 4])/112 + (243*W[18, 4, 4, 5])/28 - 
 (28081*W[18, 4, 4, 6])/1344 - (1697*W[18, 4, 4, 7])/112 + 
 (643*W[18, 4, 4, 11])/56 + W[18, 4, 4, 12] + (16*W[18, 4, 4, 14])/7 - 
 W[18, 4, 4, 16]/56 + (249*W[18, 4, 4, 17])/224 + 
 (1289*W[18, 4, 4, 18])/224 + (321*W[18, 4, 4, 19])/56 + 
 (1187*W[18, 4, 4, 20])/56 + W[18, 4, 4, 22]/4 - (1697*W[18, 4, 4, 23])/112 - 
 (605*W[18, 4, 4, 24])/112 + (1055*W[18, 4, 4, 25])/224 - W[18, 4, 5, 1]/4 + 
 (4009*W[18, 4, 5, 2])/56 - W[18, 4, 5, 3]/8 + (2091*W[18, 4, 5, 4])/224 + 
 (24*W[18, 4, 5, 5])/7 - (1537*W[18, 4, 5, 6])/224 - 
 (399*W[18, 4, 5, 10])/8 + (1537*W[18, 4, 5, 11])/224 - 
 (3201*W[18, 4, 5, 12])/448 - (3035*W[18, 4, 5, 15])/56 - 
 (2553*W[18, 4, 5, 16])/224 + (481*W[18, 4, 5, 17])/14 + 
 (1445*W[18, 4, 5, 18])/224 + (4255*W[18, 4, 5, 19])/56 - 
 (188*W[18, 4, 5, 20])/7 - (1579*W[18, 4, 5, 24])/112 + 
 (2757*W[18, 4, 5, 25])/56 + (71*W[18, 4, 6, 3])/32 - 
 (1537*W[18, 4, 6, 5])/224 + (447*W[18, 4, 7, 1])/112 - 
 (8685*W[18, 4, 7, 2])/224 - (867*W[18, 4, 7, 3])/112 - 
 (2073*W[18, 4, 7, 4])/112 + (47*W[18, 4, 7, 5])/14 - 
 (447*W[18, 4, 7, 17])/56 + (1413*W[18, 4, 7, 18])/224 - 
 (3069*W[18, 4, 7, 19])/56 + (159*W[18, 4, 7, 20])/32 + 
 (3835*W[18, 4, 11, 1])/224 + (101*W[18, 4, 11, 2])/8 + 
 (2153*W[18, 4, 11, 3])/224 - (2297*W[18, 4, 11, 4])/224 + 
 (1537*W[18, 4, 11, 5])/224 - W[18, 4, 11, 11] - (3*W[18, 4, 11, 12])/4 - 
 (5*W[18, 4, 11, 16])/14 + (283*W[18, 4, 11, 17])/224 - 
 (1213*W[18, 4, 11, 18])/112 - (2215*W[18, 4, 11, 19])/224 - 
 W[18, 4, 11, 20]/2 + (12121*W[18, 4, 11, 22])/224 - 
 (115*W[18, 4, 11, 24])/224 - (13127*W[18, 4, 11, 25])/224 - 
 (257*W[18, 4, 13, 1])/224 + (537*W[18, 4, 13, 3])/224 - 
 (2543*W[18, 4, 13, 5])/112 + W[18, 4, 13, 17]/4 + 
 (2543*W[18, 4, 13, 20])/112 - (355*W[18, 4, 14, 1])/28 - 
 (3*W[18, 4, 14, 2])/14 + (19*W[18, 4, 14, 4])/14 - 
 (8689*W[18, 4, 14, 5])/224 + (419*W[18, 4, 14, 17])/112 + 
 (755*W[18, 4, 14, 18])/224 + (11793*W[18, 4, 14, 19])/224 + 
 (14935*W[18, 4, 14, 23])/224 - (30761*W[18, 4, 14, 25])/448 + 
 (4*W[18, 4, 16, 1])/7 - W[18, 4, 16, 2]/4 + (27*W[18, 4, 16, 4])/112 + 
 (11*W[18, 4, 16, 5])/56 + (3*W[18, 4, 16, 10])/4 - (3*W[18, 4, 16, 11])/4 - 
 (15*W[18, 4, 16, 16])/56 - (23*W[18, 4, 16, 17])/28 - 
 (13*W[18, 4, 16, 18])/56 - (57*W[18, 4, 16, 19])/56 - 
 (5867*W[18, 4, 17, 1])/448 - (659*W[18, 4, 17, 2])/224 - 
 (7139*W[18, 4, 17, 3])/224 + (75*W[18, 4, 17, 4])/32 - 
 (3211*W[18, 4, 17, 5])/224 - (447*W[18, 4, 17, 7])/56 + 
 (399*W[18, 4, 17, 10])/8 + (283*W[18, 4, 17, 11])/224 - 
 (15*W[18, 4, 17, 12])/4 + W[18, 4, 17, 13]/4 + (419*W[18, 4, 17, 14])/112 - 
 (123*W[18, 4, 17, 16])/112 + (45*W[18, 4, 17, 17])/112 + 
 (205*W[18, 4, 17, 18])/56 - (2177*W[18, 4, 17, 19])/64 - 
 (2673*W[18, 4, 17, 20])/56 - W[18, 4, 17, 22]/4 - 
 (5965*W[18, 4, 17, 23])/112 - (83*W[18, 4, 17, 24])/7 + 
 (2865*W[18, 4, 17, 25])/448 - (243*W[18, 4, 18, 1])/56 + 
 W[18, 4, 18, 2]/16 - (271*W[18, 4, 18, 3])/224 + (543*W[18, 4, 18, 4])/56 - 
 (45*W[18, 4, 18, 5])/112 + (1263*W[18, 4, 18, 7])/112 - 
 (3*W[18, 4, 18, 10])/4 - (79*W[18, 4, 18, 11])/32 + 
 (755*W[18, 4, 18, 14])/224 + (3*W[18, 4, 18, 16])/14 - 
 (2951*W[18, 4, 18, 17])/224 + (717*W[18, 4, 18, 18])/224 + 
 (583*W[18, 4, 18, 19])/224 - (2497*W[18, 4, 18, 20])/112 + 
 (1997*W[18, 4, 18, 23])/112 - (16*W[18, 4, 18, 24])/7 - 
 (3705*W[18, 4, 19, 1])/112 - (5969*W[18, 4, 19, 2])/128 + 
 (27*W[18, 4, 19, 4])/224 + (25387*W[18, 4, 19, 5])/224 - 
 (42677*W[18, 4, 19, 7])/448 - (2215*W[18, 4, 19, 11])/224 - 
 W[18, 4, 19, 12] + (97*W[18, 4, 19, 14])/7 - (53*W[18, 4, 19, 16])/56 - 
 (12561*W[18, 4, 19, 17])/448 - (495*W[18, 4, 19, 18])/112 + 
 (1189*W[18, 4, 19, 19])/224 + (883*W[18, 4, 19, 20])/448 - 
 (1677*W[18, 4, 19, 21])/448 + (11227*W[18, 4, 19, 22])/224 - 
 (8583*W[18, 4, 19, 23])/112 - (1055*W[18, 4, 19, 24])/224 - 
 (8*W[18, 4, 19, 25])/7 + (495*W[18, 4, 20, 1])/112 - 
 (1013*W[18, 4, 20, 2])/56 + (2773*W[18, 4, 20, 4])/224 - 
 (40*W[18, 4, 20, 5])/7 - W[18, 4, 20, 11]/2 - (5207*W[18, 4, 20, 17])/112 - 
 (3253*W[18, 4, 20, 18])/224 - (239*W[18, 4, 20, 19])/224 - 
 (563*W[18, 4, 20, 20])/56 + (1677*W[18, 4, 20, 21])/448 + 
 W[18, 4, 20, 24]/8 + (22471*W[18, 4, 20, 25])/448 + 
 (11227*W[18, 4, 23, 1])/224 - (7969*W[18, 4, 23, 2])/112 - 
 (1697*W[18, 4, 23, 4])/224 + (40*W[18, 4, 23, 5])/7 + 
 (15*W[18, 4, 23, 16])/28 - (6025*W[18, 4, 23, 17])/112 + 
 (1357*W[18, 4, 23, 18])/112 - (8583*W[18, 4, 23, 19])/112 - 
 (1697*W[18, 4, 23, 20])/224 - (1319*W[18, 4, 24, 1])/224 - 
 W[18, 4, 24, 3]/8 - (605*W[18, 4, 24, 4])/112 - (5765*W[18, 4, 24, 5])/224 - 
 (283*W[18, 4, 24, 11])/224 + (3*W[18, 4, 24, 12])/4 + 
 (2607*W[18, 4, 24, 16])/224 + (719*W[18, 4, 24, 17])/112 - 
 (329*W[18, 4, 24, 18])/16 + (5729*W[18, 4, 24, 19])/224 + 
 W[18, 4, 24, 20]/8 + (166*W[18, 4, 24, 24])/7 + (6165*W[18, 4, 25, 1])/224 + 
 (12891*W[18, 4, 25, 2])/224 - (3035*W[18, 4, 25, 3])/56 + 
 (1055*W[18, 4, 25, 4])/224 + (2757*W[18, 4, 25, 5])/56 - 
 (503*W[18, 4, 25, 11])/112 - (891*W[18, 4, 25, 14])/448 + 
 (16901*W[18, 4, 25, 17])/448 - (9*W[18, 4, 25, 18])/28 - 
 (23*W[18, 4, 25, 19])/28 + (11911*W[18, 4, 25, 20])/448 - 
 (12121*W[18, 4, 25, 22])/224 - (14935*W[18, 4, 25, 23])/224 + 
 (71*W[18, 4, 26, 26])/112 - (51*W[18, 4, 26, 27])/56 + 
 (55*W[18, 4, 26, 28])/112 - (11*W[18, 4, 26, 29])/28 - 
 (45*W[18, 4, 26, 30])/112 - (527*W[18, 4, 27, 26])/224 - 
 (605*W[18, 4, 27, 27])/224 + (7*W[18, 4, 27, 28])/8 - 
 (163*W[18, 4, 27, 29])/56 - W[18, 4, 27, 30]/28 + 
 (207*W[18, 4, 28, 26])/32 + (263*W[18, 4, 28, 27])/32 - W[18, 4, 28, 28]/2 + 
 (107*W[18, 4, 28, 29])/112 + W[18, 4, 28, 30]/14 + 
 (95*W[18, 4, 29, 26])/112 - (3*W[18, 4, 29, 27])/28 + W[18, 4, 29, 28]/4 + 
 W[18, 4, 29, 29]/8 - W[18, 4, 30, 26]/7 + (15*W[18, 4, 30, 27])/56 - 
 (15*W[18, 4, 30, 30])/56 - (57*W[18, 5, 1, 1])/112 - 
 (633*W[18, 5, 1, 2])/112 + (7863*W[18, 5, 1, 3])/224 + 
 (1761*W[18, 5, 1, 4])/112 + (365*W[18, 5, 1, 5])/112 + 
 (67*W[18, 5, 1, 6])/14 - (447*W[18, 5, 1, 7])/112 - W[18, 5, 1, 8]/4 - 
 (1369*W[18, 5, 1, 11])/224 + (2511*W[18, 5, 1, 13])/224 - 
 W[18, 5, 1, 14]/4 - (5825*W[18, 5, 1, 16])/224 + 
 (6789*W[18, 5, 1, 17])/224 - (555*W[18, 5, 1, 18])/112 - 
 (6075*W[18, 5, 1, 19])/224 - (254*W[18, 5, 1, 20])/7 - 
 (3*W[18, 5, 1, 24])/7 - (531*W[18, 5, 2, 1])/112 - (23*W[18, 5, 2, 2])/112 + 
 (3037*W[18, 5, 2, 3])/224 + (311*W[18, 5, 2, 4])/8 - 
 (4047*W[18, 5, 2, 5])/224 - (7059*W[18, 5, 2, 7])/224 - 
 (1979*W[18, 5, 2, 10])/112 + (531*W[18, 5, 2, 11])/56 - 
 (53*W[18, 5, 2, 12])/28 - (7393*W[18, 5, 2, 13])/224 - 
 (2047*W[18, 5, 2, 15])/448 - (183*W[18, 5, 2, 16])/28 + 
 (587*W[18, 5, 2, 17])/64 - (1081*W[18, 5, 2, 18])/112 + 
 (6019*W[18, 5, 2, 19])/112 + (1223*W[18, 5, 2, 20])/32 - 
 (1839*W[18, 5, 2, 21])/112 - W[18, 5, 2, 23]/4 + 
 (2159*W[18, 5, 2, 24])/224 - (877*W[18, 5, 2, 25])/224 + 
 (551*W[18, 5, 3, 1])/112 + (1525*W[18, 5, 3, 2])/112 + 
 (523*W[18, 5, 3, 3])/224 + (3687*W[18, 5, 3, 4])/112 + 
 (171*W[18, 5, 3, 5])/112 - (1061*W[18, 5, 3, 6])/28 + 
 (867*W[18, 5, 3, 7])/112 + (13707*W[18, 5, 3, 8])/224 - 
 (313*W[18, 5, 3, 10])/14 - (3*W[18, 5, 3, 11])/4 - 
 (4639*W[18, 5, 3, 12])/448 + (603*W[18, 5, 3, 13])/14 + 
 (1671*W[18, 5, 3, 16])/56 - (1089*W[18, 5, 3, 17])/224 + 
 (61*W[18, 5, 3, 18])/112 - (557*W[18, 5, 3, 19])/112 - 
 (7157*W[18, 5, 3, 20])/112 + W[18, 5, 3, 23]/4 + 
 (2973*W[18, 5, 3, 25])/224 + (97*W[18, 5, 4, 1])/28 + 
 (7435*W[18, 5, 4, 2])/224 - (853*W[18, 5, 4, 3])/112 - 
 (1405*W[18, 5, 4, 4])/224 + (181*W[18, 5, 4, 5])/28 - 
 (1537*W[18, 5, 4, 6])/224 - (405*W[18, 5, 4, 10])/8 + 
 (1369*W[18, 5, 4, 11])/224 - (3201*W[18, 5, 4, 12])/448 - 
 (3035*W[18, 5, 4, 15])/56 - (347*W[18, 5, 4, 16])/32 + 
 (765*W[18, 5, 4, 17])/28 + (1403*W[18, 5, 4, 18])/56 + 
 (5221*W[18, 5, 4, 19])/224 - (3097*W[18, 5, 4, 20])/112 - 
 (1579*W[18, 5, 4, 24])/112 + (2757*W[18, 5, 4, 25])/56 + 
 (113*W[18, 5, 5, 1])/112 - (801*W[18, 5, 5, 2])/224 + 
 (26*W[18, 5, 5, 3])/7 - (83*W[18, 5, 5, 4])/7 - (1347*W[18, 5, 5, 5])/224 + 
 (1697*W[18, 5, 5, 7])/112 + W[18, 5, 5, 8]/4 + (9619*W[18, 5, 5, 10])/224 - 
 (1555*W[18, 5, 5, 12])/112 + (75*W[18, 5, 5, 13])/56 - 
 (4051*W[18, 5, 5, 16])/224 - (26039*W[18, 5, 5, 17])/448 - 
 (269*W[18, 5, 5, 19])/56 + (835*W[18, 5, 5, 20])/112 + 
 (1717*W[18, 5, 5, 24])/336 - (205*W[18, 5, 6, 1])/56 - 
 (10025*W[18, 5, 6, 4])/224 + (739*W[18, 5, 6, 7])/56 - W[18, 5, 6, 10]/4 + 
 W[18, 5, 6, 14]/4 - (267*W[18, 5, 6, 17])/14 - (9*W[18, 5, 6, 18])/8 + 
 (267*W[18, 5, 6, 19])/14 - (447*W[18, 5, 7, 1])/112 + 
 (8685*W[18, 5, 7, 2])/224 + (867*W[18, 5, 7, 3])/112 + 
 (2073*W[18, 5, 7, 4])/112 - (47*W[18, 5, 7, 5])/14 + 
 (447*W[18, 5, 7, 17])/56 - (1413*W[18, 5, 7, 18])/224 + 
 (3069*W[18, 5, 7, 19])/56 - (159*W[18, 5, 7, 20])/32 - 
 (4003*W[18, 5, 10, 2])/224 - (709*W[18, 5, 10, 3])/32 - 
 (405*W[18, 5, 10, 4])/8 + (341*W[18, 5, 10, 5])/48 + 
 (18097*W[18, 5, 10, 10])/336 - W[18, 5, 10, 14]/4 - 
 (6553*W[18, 5, 10, 16])/224 - (3253*W[18, 5, 10, 17])/224 + 
 (1325*W[18, 5, 10, 19])/224 - (279*W[18, 5, 10, 20])/64 + 
 W[18, 5, 10, 25]/4 - (841*W[18, 5, 12, 2])/112 - (1123*W[18, 5, 12, 3])/64 + 
 (4611*W[18, 5, 12, 4])/448 - (463*W[18, 5, 12, 5])/56 - 
 (489*W[18, 5, 12, 11])/56 - (503*W[18, 5, 12, 13])/112 - 
 (643*W[18, 5, 12, 17])/448 - (1055*W[18, 5, 12, 18])/224 - 
 (271*W[18, 5, 12, 19])/16 + (1895*W[18, 5, 12, 21])/112 + 
 (475*W[18, 5, 12, 24])/112 + (503*W[18, 5, 12, 25])/112 + 
 (10369*W[18, 5, 13, 1])/224 - (7393*W[18, 5, 13, 2])/224 + 
 (895*W[18, 5, 13, 3])/112 + (1865*W[18, 5, 13, 4])/224 + 3*W[18, 5, 13, 5] - 
 (1199*W[18, 5, 13, 17])/28 - (3033*W[18, 5, 13, 18])/224 - 
 (365*W[18, 5, 13, 19])/14 - (93*W[18, 5, 13, 20])/56 - 
 (381*W[18, 5, 15, 1])/28 - (2047*W[18, 5, 15, 2])/448 - 
 (3035*W[18, 5, 15, 4])/56 + (739*W[18, 5, 15, 6])/56 - 
 (739*W[18, 5, 15, 7])/56 + (1055*W[18, 5, 15, 18])/224 + 
 (2973*W[18, 5, 15, 19])/224 + (381*W[18, 5, 15, 20])/28 - 
 W[18, 5, 15, 21]/2 + W[18, 5, 15, 24]/2 - (1177*W[18, 5, 16, 1])/56 + 
 (2137*W[18, 5, 16, 2])/224 + (709*W[18, 5, 16, 3])/32 - 
 (5079*W[18, 5, 16, 4])/224 - (2455*W[18, 5, 16, 5])/96 - W[18, 5, 16, 8]/4 - 
 (531*W[18, 5, 16, 11])/56 + W[18, 5, 16, 14]/4 + 
 (1177*W[18, 5, 16, 19])/56 + (5079*W[18, 5, 16, 20])/224 + 
 (1451*W[18, 5, 16, 23])/112 - (1201*W[18, 5, 16, 24])/336 + 
 (1143*W[18, 5, 17, 1])/28 + (197*W[18, 5, 17, 2])/448 + 
 (6843*W[18, 5, 17, 4])/224 - (15083*W[18, 5, 17, 5])/1344 + 
 (447*W[18, 5, 17, 7])/56 - (16921*W[18, 5, 17, 10])/336 - 
 (3865*W[18, 5, 17, 12])/448 - (1199*W[18, 5, 17, 13])/28 + 
 (7005*W[18, 5, 17, 16])/224 - (5329*W[18, 5, 17, 17])/672 - 
 (937*W[18, 5, 17, 19])/448 + (1353*W[18, 5, 17, 20])/32 - 
 (9239*W[18, 5, 17, 23])/224 + (3627*W[18, 5, 17, 24])/224 + 
 (1453*W[18, 5, 17, 25])/224 + (531*W[18, 5, 18, 1])/112 - 
 (7285*W[18, 5, 18, 2])/224 + (1643*W[18, 5, 18, 3])/224 + 
 (127*W[18, 5, 18, 4])/16 - (67*W[18, 5, 18, 6])/7 - 
 (1263*W[18, 5, 18, 7])/112 - (6553*W[18, 5, 18, 10])/224 + 
 (3*W[18, 5, 18, 11])/4 - (1055*W[18, 5, 18, 12])/224 - 
 (73*W[18, 5, 18, 13])/14 + (1055*W[18, 5, 18, 15])/224 + 
 (6309*W[18, 5, 18, 16])/224 + (61*W[18, 5, 18, 17])/56 - 
 (71*W[18, 5, 18, 18])/8 + (331*W[18, 5, 18, 19])/112 + 
 (122*W[18, 5, 18, 20])/7 + (1839*W[18, 5, 18, 21])/112 + 
 (239*W[18, 5, 19, 1])/28 - (4421*W[18, 5, 19, 2])/224 + 
 (477*W[18, 5, 19, 5])/112 + (7005*W[18, 5, 19, 7])/56 + W[18, 5, 19, 8]/4 + 
 (1325*W[18, 5, 19, 10])/224 + W[18, 5, 19, 12]/2 - 
 (365*W[18, 5, 19, 13])/14 + (2973*W[18, 5, 19, 15])/224 + 
 (3347*W[18, 5, 19, 16])/224 + (8009*W[18, 5, 19, 17])/448 + 
 (83*W[18, 5, 19, 18])/16 + (353*W[18, 5, 19, 19])/112 - 
 (61*W[18, 5, 19, 20])/2 - (1041*W[18, 5, 19, 21])/56 + 
 (3*W[18, 5, 19, 24])/7 - (5729*W[18, 5, 20, 1])/224 + 
 (4077*W[18, 5, 20, 2])/112 - (967*W[18, 5, 20, 4])/224 + 
 (335*W[18, 5, 20, 5])/56 - (13707*W[18, 5, 20, 8])/224 - 
 (279*W[18, 5, 20, 10])/64 + (4663*W[18, 5, 20, 16])/224 + 
 (995*W[18, 5, 20, 17])/28 + (411*W[18, 5, 20, 18])/112 - 
 (11187*W[18, 5, 20, 19])/224 - (299*W[18, 5, 20, 20])/112 + 
 (1041*W[18, 5, 20, 21])/56 - (4265*W[18, 5, 20, 24])/64 + 
 (1537*W[18, 5, 20, 25])/224 - W[18, 5, 23, 2]/4 + W[18, 5, 23, 3]/4 - 
 (825*W[18, 5, 23, 4])/56 + (1895*W[18, 5, 23, 12])/112 - 
 (6337*W[18, 5, 23, 16])/224 + (825*W[18, 5, 23, 20])/56 - 
 (1895*W[18, 5, 23, 21])/112 - (1101*W[18, 5, 24, 1])/28 + 
 (2159*W[18, 5, 24, 2])/224 - (1579*W[18, 5, 24, 4])/112 + 
 (43*W[18, 5, 24, 5])/28 + (489*W[18, 5, 24, 11])/56 - 
 (503*W[18, 5, 24, 12])/112 + (3627*W[18, 5, 24, 17])/224 + 
 (1101*W[18, 5, 24, 19])/28 - (4265*W[18, 5, 24, 20])/64 + 
 W[18, 5, 24, 21]/2 - (955*W[18, 5, 25, 1])/112 + (845*W[18, 5, 25, 2])/112 + 
 (2973*W[18, 5, 25, 3])/224 + (2757*W[18, 5, 25, 4])/56 + 
 W[18, 5, 25, 10]/4 + (503*W[18, 5, 25, 13])/112 + 
 (3363*W[18, 5, 25, 17])/224 + (3*W[18, 5, 25, 18])/28 - 
 (3*W[18, 5, 25, 19])/28 - (515*W[18, 5, 25, 20])/112 + 
 (1181*W[18, 5, 26, 26])/224 + (39*W[18, 5, 26, 27])/4 + 
 (1095*W[18, 5, 26, 28])/224 + (41*W[18, 5, 26, 29])/112 + 
 (11*W[18, 5, 26, 30])/56 + (485*W[18, 5, 27, 26])/56 + 
 (71*W[18, 5, 27, 27])/8 - (7*W[18, 5, 27, 28])/8 + 
 (71*W[18, 5, 27, 29])/28 - (3*W[18, 5, 27, 30])/14 + 
 (81*W[18, 5, 28, 26])/14 - (45*W[18, 5, 28, 27])/14 - 
 (3159*W[18, 5, 28, 28])/224 - (247*W[18, 5, 28, 29])/224 - 
 (9*W[18, 5, 28, 30])/28 - (1429*W[18, 5, 29, 26])/224 - 
 (1401*W[18, 5, 29, 27])/224 - W[18, 5, 29, 28]/4 + (3*W[18, 5, 29, 29])/16 + 
 W[18, 5, 29, 30]/4 - (1095*W[18, 5, 30, 26])/112 + (7*W[18, 5, 30, 27])/8 + 
 (1233*W[18, 5, 30, 28])/224 - (45*W[18, 5, 30, 29])/28 + 
 W[18, 5, 30, 30]/28 - (61*W[18, 6, 1, 1])/32 - (67*W[18, 6, 1, 5])/14 - 
 (11*W[18, 6, 1, 16])/56 - (165*W[18, 6, 1, 17])/224 - W[18, 6, 1, 18]/4 + 
 (15*W[18, 6, 1, 19])/7 + (57*W[18, 6, 1, 20])/224 - W[18, 6, 1, 24]/4 + 
 (5*W[18, 6, 2, 1])/8 + 30*W[18, 6, 2, 3] - 30*W[18, 6, 2, 4] + 
 (503*W[18, 6, 2, 7])/112 - (503*W[18, 6, 2, 15])/112 + 
 (433*W[18, 6, 2, 17])/112 - (5*W[18, 6, 2, 18])/8 - 
 (461*W[18, 6, 2, 19])/112 - (187*W[18, 6, 3, 1])/224 + 
 (235*W[18, 6, 3, 2])/8 - (2035*W[18, 6, 3, 3])/672 + 
 (697*W[18, 6, 3, 4])/96 + (9*W[18, 6, 3, 5])/8 - 2*W[18, 6, 3, 6] + 
 (9333*W[18, 6, 3, 8])/224 - (279*W[18, 6, 3, 12])/16 - 
 (11*W[18, 6, 3, 16])/56 + (271*W[18, 6, 3, 17])/16 + 
 (23*W[18, 6, 3, 18])/28 - (4441*W[18, 6, 3, 19])/112 - 
 (10799*W[18, 6, 3, 20])/224 - (23*W[18, 6, 4, 1])/28 - 
 (235*W[18, 6, 4, 2])/8 + (1763*W[18, 6, 4, 3])/336 - 
 (697*W[18, 6, 4, 4])/96 - (7321*W[18, 6, 4, 5])/224 + 2*W[18, 6, 4, 6] - 
 (739*W[18, 6, 4, 7])/56 + (279*W[18, 6, 4, 12])/16 + 
 (11*W[18, 6, 4, 16])/56 - (109*W[18, 6, 4, 17])/224 + 
 (187*W[18, 6, 4, 18])/224 + (7897*W[18, 6, 4, 19])/224 + 
 (10799*W[18, 6, 4, 20])/224 - (9333*W[18, 6, 4, 23])/224 - 
 (205*W[18, 6, 5, 1])/56 - (10025*W[18, 6, 5, 4])/224 + 
 (739*W[18, 6, 5, 7])/56 - W[18, 6, 5, 10]/4 + W[18, 6, 5, 14]/4 - 
 (267*W[18, 6, 5, 17])/14 - (9*W[18, 6, 5, 18])/8 + 
 (267*W[18, 6, 5, 19])/14 - W[18, 6, 6, 1] - (1251*W[18, 6, 6, 17])/224 + 
 W[18, 6, 6, 18] + (1251*W[18, 6, 6, 19])/224 - (15*W[18, 6, 17, 1])/14 - 
 (1145*W[18, 6, 17, 5])/56 + W[18, 6, 17, 6]/4 - (503*W[18, 6, 17, 9])/112 + 
 W[18, 6, 17, 10]/4 + (279*W[18, 6, 17, 12])/16 + 
 (503*W[18, 6, 17, 15])/112 - (11*W[18, 6, 17, 16])/56 - 
 (187*W[18, 6, 17, 18])/224 - (1259*W[18, 6, 17, 20])/224 + 
 (77*W[18, 6, 18, 1])/32 + (11*W[18, 6, 18, 16])/56 - 
 (69*W[18, 6, 18, 17])/32 + W[18, 6, 18, 18]/4 - (57*W[18, 6, 18, 20])/224 + 
 (4*W[18, 6, 19, 1])/7 - W[18, 6, 19, 2]/4 - (8991*W[18, 6, 19, 3])/224 + 
 (11691*W[18, 6, 19, 4])/224 + (1145*W[18, 6, 19, 5])/56 - 
 W[18, 6, 19, 6]/4 - (503*W[18, 6, 19, 7])/112 - (279*W[18, 6, 19, 12])/16 - 
 W[18, 6, 19, 14]/4 + (11*W[18, 6, 19, 16])/56 + (191*W[18, 6, 19, 17])/28 + 
 (75*W[18, 6, 19, 18])/224 + (1315*W[18, 6, 19, 20])/224 + 
 (503*W[18, 6, 19, 21])/112 + W[18, 6, 19, 24]/4 - W[18, 6, 20, 1]/28 - 
 (1401*W[18, 6, 20, 3])/224 + (1401*W[18, 6, 20, 4])/224 - 
 (9333*W[18, 6, 20, 8])/224 + (503*W[18, 6, 20, 9])/112 - 
 (275*W[18, 6, 20, 17])/28 + W[18, 6, 20, 18]/28 + 
 (141*W[18, 6, 20, 19])/14 - (503*W[18, 6, 20, 21])/112 + 
 (9333*W[18, 6, 20, 23])/224 + (9*W[18, 6, 26, 26])/224 - 
 (41*W[18, 6, 26, 27])/32 - (53*W[18, 6, 26, 28])/56 - 
 (65*W[18, 6, 26, 29])/224 + (11*W[18, 6, 26, 30])/56 + 
 (9*W[18, 6, 27, 26])/224 - (41*W[18, 6, 27, 27])/32 - 
 (53*W[18, 6, 27, 28])/56 - (65*W[18, 6, 27, 29])/224 + 
 (11*W[18, 6, 27, 30])/56 + (9*W[18, 6, 28, 26])/224 - 
 (41*W[18, 6, 28, 27])/32 - (53*W[18, 6, 28, 28])/56 - 
 (65*W[18, 6, 28, 29])/224 + (11*W[18, 6, 28, 30])/56 + 
 (265*W[18, 17, 1, 1])/56 + (1525*W[18, 17, 1, 2])/112 + 
 (7193*W[18, 17, 1, 3])/112 - (593*W[18, 17, 1, 4])/64 + 
 (699*W[18, 17, 1, 5])/14 - W[18, 17, 1, 8]/4 - (2791*W[18, 17, 1, 9])/224 - 
 (115*W[18, 17, 1, 11])/224 - (15595*W[18, 17, 1, 13])/224 + 
 (2791*W[18, 17, 1, 15])/224 + (5*W[18, 17, 1, 16])/28 + 
 (981*W[18, 17, 1, 17])/112 - (859*W[18, 17, 1, 18])/224 - 
 (3011*W[18, 17, 1, 19])/112 - (1511*W[18, 17, 1, 20])/112 + 
 (871*W[18, 17, 1, 24])/224 - W[18, 17, 1, 25]/4 + (243*W[18, 17, 2, 1])/56 + 
 (275*W[18, 17, 2, 2])/112 - (1005*W[18, 17, 2, 3])/112 - 
 (79*W[18, 17, 2, 4])/28 - (3571*W[18, 17, 2, 5])/224 + 
 (2791*W[18, 17, 2, 9])/224 + (1979*W[18, 17, 2, 10])/112 - 
 (3*W[18, 17, 2, 11])/4 + (3865*W[18, 17, 2, 12])/448 - 
 (419*W[18, 17, 2, 14])/112 + (5*W[18, 17, 2, 16])/4 - 
 (27*W[18, 17, 2, 17])/8 + (389*W[18, 17, 2, 18])/32 + 
 (20473*W[18, 17, 2, 19])/896 - (821*W[18, 17, 2, 20])/112 - 
 W[18, 17, 2, 21]/2 - (19067*W[18, 17, 2, 25])/448 - (3*W[18, 17, 3, 1])/4 + 
 (3*W[18, 17, 3, 2])/16 + (3*W[18, 17, 3, 3])/16 - 
 (10387*W[18, 17, 3, 4])/112 - (997*W[18, 17, 3, 5])/32 + 
 (801*W[18, 17, 3, 6])/16 + (649*W[18, 17, 3, 8])/112 + 
 (313*W[18, 17, 3, 10])/14 + (3*W[18, 17, 3, 11])/4 - 
 (3*W[18, 17, 3, 12])/4 + (15595*W[18, 17, 3, 13])/224 - 
 (29*W[18, 17, 3, 16])/28 + (87*W[18, 17, 3, 17])/224 - 
 (2657*W[18, 17, 3, 18])/224 - (3963*W[18, 17, 3, 19])/448 + 
 (989*W[18, 17, 3, 20])/224 + W[18, 17, 3, 21]/2 + 
 (11227*W[18, 17, 3, 22])/224 + (2017*W[18, 17, 3, 24])/112 - 
 (2865*W[18, 17, 3, 25])/448 - (5647*W[18, 17, 4, 1])/448 - 
 (645*W[18, 17, 4, 2])/224 - (7125*W[18, 17, 4, 3])/224 + 
 (871*W[18, 17, 4, 4])/224 - (3239*W[18, 17, 4, 5])/224 - 
 (447*W[18, 17, 4, 7])/56 + (405*W[18, 17, 4, 10])/8 + 
 (115*W[18, 17, 4, 11])/224 - (15*W[18, 17, 4, 12])/4 + W[18, 17, 4, 13]/4 + 
 (419*W[18, 17, 4, 14])/112 - (123*W[18, 17, 4, 16])/112 - 
 (1567*W[18, 17, 4, 17])/224 + (2917*W[18, 17, 4, 18])/224 - 
 (14709*W[18, 17, 4, 19])/448 - (11771*W[18, 17, 4, 20])/224 - 
 W[18, 17, 4, 22]/4 - (5965*W[18, 17, 4, 23])/112 - (83*W[18, 17, 4, 24])/7 + 
 (2865*W[18, 17, 4, 25])/448 + (2307*W[18, 17, 5, 1])/56 - 
 (7809*W[18, 17, 5, 2])/448 - (709*W[18, 17, 5, 3])/32 - 
 (4801*W[18, 17, 5, 4])/224 - (251*W[18, 17, 5, 5])/64 + 
 (447*W[18, 17, 5, 7])/56 + W[18, 17, 5, 8]/4 + (11*W[18, 17, 5, 10])/2 - 
 (3865*W[18, 17, 5, 12])/448 - (1199*W[18, 17, 5, 13])/28 - 
 W[18, 17, 5, 14]/4 + (37*W[18, 17, 5, 16])/28 - (1955*W[18, 17, 5, 17])/84 - 
 (255*W[18, 17, 5, 18])/28 + (175*W[18, 17, 5, 19])/64 + 
 (17217*W[18, 17, 5, 20])/448 - (9239*W[18, 17, 5, 23])/224 + 
 (3627*W[18, 17, 5, 24])/224 + (1509*W[18, 17, 5, 25])/224 - 
 W[18, 17, 6, 1] - (3371*W[18, 17, 6, 3])/224 + (14585*W[18, 17, 6, 4])/224 + 
 W[18, 17, 6, 10]/4 - W[18, 17, 6, 14]/4 + (177*W[18, 17, 6, 17])/28 + 
 (163*W[18, 17, 6, 19])/16 - (3*W[18, 17, 6, 24])/4 + 
 (4003*W[18, 17, 10, 2])/224 + (709*W[18, 17, 10, 3])/32 + 
 (405*W[18, 17, 10, 4])/8 - (341*W[18, 17, 10, 5])/48 - 
 (18097*W[18, 17, 10, 10])/336 + W[18, 17, 10, 14]/4 + 
 (6553*W[18, 17, 10, 16])/224 + (3253*W[18, 17, 10, 17])/224 - 
 (1325*W[18, 17, 10, 19])/224 + (279*W[18, 17, 10, 20])/64 - 
 W[18, 17, 10, 25]/4 - (5*W[18, 17, 16, 1])/28 - (27*W[18, 17, 16, 4])/112 - 
 (11*W[18, 17, 16, 5])/56 - W[18, 17, 16, 8]/4 - W[18, 17, 16, 10] + 
 (3*W[18, 17, 16, 11])/4 + W[18, 17, 16, 16]/7 + (23*W[18, 17, 16, 17])/28 + 
 (13*W[18, 17, 16, 18])/56 + (75*W[18, 17, 16, 19])/56 + 
 W[18, 17, 16, 20]/4 - W[18, 17, 16, 21]/2 + (223*W[18, 17, 17, 1])/112 - 
 (587*W[18, 17, 17, 2])/224 - (1579*W[18, 17, 17, 4])/112 - 
 (165*W[18, 17, 17, 5])/14 + (1765*W[18, 17, 17, 6])/112 + 
 (1289*W[18, 17, 17, 10])/672 + (3*W[18, 17, 17, 12])/4 + 
 (79*W[18, 17, 17, 16])/56 - (1329*W[18, 17, 17, 17])/224 + 
 (255*W[18, 17, 17, 18])/28 - (353*W[18, 17, 17, 19])/112 + 
 (435*W[18, 17, 17, 20])/112 + W[18, 17, 17, 22]/4 + W[18, 17, 17, 25]/4 - 
 (149*W[18, 17, 18, 1])/32 + (313*W[18, 17, 18, 2])/112 - 
 (16*W[18, 17, 18, 3])/7 + (351*W[18, 17, 18, 4])/56 - 
 (11169*W[18, 17, 18, 5])/224 - W[18, 17, 18, 6] + W[18, 17, 18, 7]/4 + 
 (6777*W[18, 17, 18, 10])/224 - (3*W[18, 17, 18, 11])/4 - 
 W[18, 17, 18, 13]/4 - (6717*W[18, 17, 18, 16])/224 + 
 (961*W[18, 17, 18, 17])/112 + (13*W[18, 17, 18, 18])/112 - 
 (2307*W[18, 17, 18, 19])/112 + (51*W[18, 17, 18, 20])/28 + 
 W[18, 17, 18, 21]/2 + (9239*W[18, 17, 18, 23])/224 + 
 (487*W[18, 17, 18, 25])/28 - (509*W[18, 17, 19, 1])/32 + 
 (26237*W[18, 17, 19, 2])/896 + (20201*W[18, 17, 19, 3])/448 - 
 (15191*W[18, 17, 19, 4])/448 - (2967*W[18, 17, 19, 5])/448 + 
 (3*W[18, 17, 19, 6])/4 + W[18, 17, 19, 8]/4 - (1325*W[18, 17, 19, 10])/224 + 
 (15*W[18, 17, 19, 12])/4 + W[18, 17, 19, 14]/4 + (19*W[18, 17, 19, 16])/14 - 
 (23*W[18, 17, 19, 17])/112 + (1361*W[18, 17, 19, 18])/224 - 
 (2945*W[18, 17, 19, 19])/224 + (11125*W[18, 17, 19, 20])/896 + 
 (13723*W[18, 17, 19, 21])/448 - (11227*W[18, 17, 19, 22])/224 + 
 (169*W[18, 17, 19, 24])/224 - (1139*W[18, 17, 19, 25])/112 + 
 (157*W[18, 17, 20, 1])/56 + (41*W[18, 17, 20, 3])/7 - 
 (1597*W[18, 17, 20, 4])/16 - (1735*W[18, 17, 20, 5])/448 - 
 W[18, 17, 20, 7]/4 - (649*W[18, 17, 20, 8])/112 + 
 (279*W[18, 17, 20, 10])/64 + (1199*W[18, 17, 20, 13])/28 - 
 (2791*W[18, 17, 20, 15])/224 + (29*W[18, 17, 20, 16])/56 - 
 (533*W[18, 17, 20, 17])/224 - (995*W[18, 17, 20, 18])/224 + 
 (6033*W[18, 17, 20, 19])/128 + (3561*W[18, 17, 20, 20])/448 - 
 (13723*W[18, 17, 20, 21])/448 + (5965*W[18, 17, 20, 23])/112 - 
 (661*W[18, 17, 20, 24])/112 + (4761*W[18, 17, 20, 25])/448 + 
 (7*W[18, 17, 24, 1])/4 + (2017*W[18, 17, 24, 3])/112 - 
 (83*W[18, 17, 24, 4])/7 + (4107*W[18, 17, 24, 5])/224 - 
 (3*W[18, 17, 24, 6])/4 - (15*W[18, 17, 24, 16])/7 + 
 (81*W[18, 17, 24, 19])/28 - (661*W[18, 17, 24, 20])/112 - 
 W[18, 17, 25, 1]/2 - (21263*W[18, 17, 25, 2])/448 - 
 (2865*W[18, 17, 25, 3])/448 + (2865*W[18, 17, 25, 4])/448 + 
 (1509*W[18, 17, 25, 5])/224 - W[18, 17, 25, 10]/4 + W[18, 17, 25, 17]/2 - 
 (2605*W[18, 17, 25, 18])/224 + (4223*W[18, 17, 25, 19])/224 + 
 (6957*W[18, 17, 25, 20])/448 + (1223*W[18, 17, 25, 25])/112 + 
 (1329*W[18, 17, 26, 26])/224 + (25*W[18, 17, 26, 27])/56 + 
 (29*W[18, 17, 26, 28])/112 - (57*W[18, 17, 26, 29])/112 - 
 (25*W[18, 17, 26, 30])/56 + (109*W[18, 17, 27, 26])/112 - 
 (39*W[18, 17, 27, 27])/4 - (1037*W[18, 17, 27, 28])/224 - 
 (15*W[18, 17, 27, 29])/14 + W[18, 17, 27, 30]/28 - 
 (349*W[18, 17, 28, 26])/56 - (73*W[18, 17, 28, 27])/32 - 
 (153*W[18, 17, 28, 28])/56 + (49*W[18, 17, 28, 29])/32 + 
 (15*W[18, 17, 28, 30])/56 - (1517*W[18, 17, 29, 26])/224 - 
 (1699*W[18, 17, 29, 27])/224 - (143*W[18, 17, 29, 28])/56 - 
 (5*W[18, 17, 29, 29])/112 - W[18, 17, 29, 30]/8 + W[18, 17, 30, 26]/7 + 
 W[18, 17, 30, 29]/7 + W[18, 17, 30, 30]/7 - (753*W[18, 18, 1, 2])/112 - 
 (1551*W[18, 18, 1, 3])/224 - (17*W[18, 18, 1, 4])/28 + 
 (981*W[18, 18, 1, 5])/112 + W[18, 18, 1, 6]/2 + (55*W[18, 18, 1, 11])/32 - 
 (5*W[18, 18, 1, 13])/4 + (9*W[18, 18, 1, 16])/28 + 
 (1811*W[18, 18, 1, 17])/112 + (5*W[18, 18, 1, 18])/4 + 
 (123*W[18, 18, 1, 19])/112 - (445*W[18, 18, 1, 20])/56 - 
 (65*W[18, 18, 1, 24])/28 - (4163*W[18, 18, 1, 25])/224 - 
 (113*W[18, 18, 2, 3])/14 - (695*W[18, 18, 2, 4])/224 + 
 (109*W[18, 18, 2, 5])/16 - (2729*W[18, 18, 2, 7])/96 - 
 (2735*W[18, 18, 2, 12])/224 - (755*W[18, 18, 2, 14])/224 - 
 W[18, 18, 2, 16]/4 - (1657*W[18, 18, 2, 17])/112 - 
 (9819*W[18, 18, 2, 19])/448 - (421*W[18, 18, 2, 20])/28 + 
 W[18, 18, 2, 23]/4 + (4411*W[18, 18, 2, 25])/224 + 
 (251*W[18, 18, 3, 5])/112 - W[18, 18, 3, 7]/4 - 
 (1055*W[18, 18, 3, 15])/224 - W[18, 18, 3, 16]/4 + 
 (111*W[18, 18, 3, 17])/56 + (1357*W[18, 18, 3, 19])/112 - 
 (319*W[18, 18, 3, 20])/448 - W[18, 18, 3, 23]/4 - (16*W[18, 18, 3, 24])/7 - 
 (1185*W[18, 18, 4, 1])/224 + W[18, 18, 4, 3] + (907*W[18, 18, 4, 4])/112 - 
 (647*W[18, 18, 4, 5])/28 + (1263*W[18, 18, 4, 7])/112 - 
 (55*W[18, 18, 4, 11])/32 + (755*W[18, 18, 4, 14])/224 - 
 W[18, 18, 4, 16]/14 - (1145*W[18, 18, 4, 17])/56 + W[18, 18, 4, 18]/2 + 
 (599*W[18, 18, 4, 19])/224 + (19*W[18, 18, 4, 20])/14 + 
 (1997*W[18, 18, 4, 23])/112 - (16*W[18, 18, 4, 24])/7 + 
 (509*W[18, 18, 5, 1])/112 - (7341*W[18, 18, 5, 2])/224 + 
 (1699*W[18, 18, 5, 3])/224 - (291*W[18, 18, 5, 4])/56 - 
 (67*W[18, 18, 5, 6])/7 - (1263*W[18, 18, 5, 7])/112 - 
 (6777*W[18, 18, 5, 10])/224 + (2735*W[18, 18, 5, 12])/224 - 
 (73*W[18, 18, 5, 13])/14 + (1055*W[18, 18, 5, 15])/224 + 
 (3*W[18, 18, 5, 16])/7 + (61*W[18, 18, 5, 17])/56 + 
 (303*W[18, 18, 5, 19])/112 + (3517*W[18, 18, 5, 20])/112 - 
 (67*W[18, 18, 6, 5])/7 - (2395*W[18, 18, 6, 17])/224 + W[18, 18, 6, 18]/2 + 
 (2059*W[18, 18, 6, 19])/224 + W[18, 18, 6, 24]/2 - 
 (3365*W[18, 18, 7, 2])/224 - W[18, 18, 7, 3]/4 + 
 (1899*W[18, 18, 7, 4])/112 - (1899*W[18, 18, 7, 5])/112 + 
 W[18, 18, 7, 17]/4 + (3365*W[18, 18, 7, 19])/224 + W[18, 18, 7, 25] + 
 (257*W[18, 18, 13, 1])/224 - (537*W[18, 18, 13, 3])/224 + 
 (2543*W[18, 18, 13, 5])/112 - W[18, 18, 13, 17]/4 - 
 (2543*W[18, 18, 13, 20])/112 - (807*W[18, 18, 17, 1])/224 + 
 (505*W[18, 18, 17, 2])/112 - (261*W[18, 18, 17, 4])/112 - 
 (10413*W[18, 18, 17, 5])/224 - (3*W[18, 18, 17, 6])/2 + W[18, 18, 17, 7]/4 + 
 (6777*W[18, 18, 17, 10])/224 - W[18, 18, 17, 13]/4 - 
 (919*W[18, 18, 17, 16])/32 + (961*W[18, 18, 17, 17])/112 - 
 (265*W[18, 18, 17, 19])/16 - (105*W[18, 18, 17, 20])/32 + 
 (6337*W[18, 18, 17, 23])/224 + (127*W[18, 18, 17, 25])/7 - 
 (131*W[18, 18, 18, 1])/112 - (233*W[18, 18, 18, 2])/28 + 
 (233*W[18, 18, 18, 3])/28 - (549*W[18, 18, 18, 4])/112 + 
 (71*W[18, 18, 18, 5])/4 - (71*W[18, 18, 18, 17])/4 + 
 (2063*W[18, 18, 18, 19])/112 - (1439*W[18, 18, 18, 20])/112 + 
 W[18, 18, 18, 25]/2 + (439*W[18, 18, 19, 1])/112 - 
 (19381*W[18, 18, 19, 2])/1344 + (1467*W[18, 18, 19, 3])/112 - 
 (3235*W[18, 18, 19, 4])/224 - (121*W[18, 18, 19, 5])/112 + 
 (2729*W[18, 18, 19, 7])/96 - (3*W[18, 18, 19, 16])/4 + 
 (1963*W[18, 18, 19, 17])/224 - (5*W[18, 18, 19, 18])/4 + 
 (4457*W[18, 18, 19, 19])/224 + (17201*W[18, 18, 19, 20])/1344 + 
 (3469*W[18, 18, 19, 21])/224 + (27*W[18, 18, 19, 24])/112 - 
 W[18, 18, 19, 25]/2 - (731*W[18, 18, 20, 1])/56 + 
 (4009*W[18, 18, 20, 2])/336 - (647*W[18, 18, 20, 3])/448 - 
 (769*W[18, 18, 20, 4])/56 + (261*W[18, 18, 20, 5])/28 + 
 (73*W[18, 18, 20, 13])/14 + W[18, 18, 20, 16]/2 + 
 (461*W[18, 18, 20, 17])/32 - W[18, 18, 20, 18]/2 + 
 (2075*W[18, 18, 20, 19])/64 + (411*W[18, 18, 20, 20])/56 - 
 (491*W[18, 18, 20, 21])/168 - (1997*W[18, 18, 20, 23])/112 + 
 (57*W[18, 18, 20, 24])/14 - (1661*W[18, 18, 20, 25])/42 - 
 W[18, 18, 21, 3]/2 + (1895*W[18, 18, 21, 12])/112 + W[18, 18, 21, 16]/2 - 
 (82*W[18, 18, 21, 19])/21 + (527*W[18, 18, 21, 20])/32 + 
 W[18, 18, 23, 2]/4 - W[18, 18, 23, 3]/4 + (825*W[18, 18, 23, 4])/56 - 
 (1895*W[18, 18, 23, 12])/112 + (6337*W[18, 18, 23, 16])/224 - 
 (825*W[18, 18, 23, 20])/56 + (1895*W[18, 18, 23, 21])/112 - 
 (17*W[18, 18, 24, 1])/28 - (16*W[18, 18, 24, 3])/7 - 
 (16*W[18, 18, 24, 4])/7 + W[18, 18, 24, 6]/2 - (165*W[18, 18, 24, 19])/112 + 
 (57*W[18, 18, 24, 20])/14 - (3*W[18, 18, 25, 1])/7 - 
 (13343*W[18, 18, 25, 2])/672 + W[18, 18, 25, 7] - 
 (3*W[18, 18, 25, 17])/224 - W[18, 18, 25, 18]/2 + W[18, 18, 25, 19]/2 - 
 (485*W[18, 18, 26, 26])/28 - (71*W[18, 18, 26, 27])/4 + 
 (7*W[18, 18, 26, 28])/4 - (71*W[18, 18, 26, 29])/14 + 
 (3*W[18, 18, 26, 30])/7 + (2003*W[18, 18, 28, 26])/112 + 
 (2315*W[18, 18, 28, 27])/112 - (69*W[18, 18, 28, 28])/16 + 
 (13*W[18, 18, 28, 29])/56 - (3*W[18, 18, 28, 30])/4 + 
 (1413*W[18, 18, 29, 26])/112 + (1383*W[18, 18, 29, 27])/112 - 
 (3*W[18, 18, 29, 29])/4 - W[18, 18, 29, 30]/2 + (885*W[18, 19, 1, 1])/112 + 
 (3767*W[18, 19, 1, 2])/224 + (8237*W[18, 19, 1, 3])/112 - 
 (4615*W[18, 19, 1, 4])/112 + (529*W[18, 19, 1, 5])/28 - W[18, 19, 1, 6]/4 - 
 (2215*W[18, 19, 1, 7])/224 - W[18, 19, 1, 8]/4 - (271*W[18, 19, 1, 9])/32 + 
 (2215*W[18, 19, 1, 11])/224 - (7635*W[18, 19, 1, 13])/224 + 
 (255*W[18, 19, 1, 15])/32 + (39*W[18, 19, 1, 16])/56 - 
 (119*W[18, 19, 1, 17])/8 + (769*W[18, 19, 1, 18])/224 - 
 (3967*W[18, 19, 1, 19])/112 + (123*W[18, 19, 1, 20])/16 + 
 (2215*W[18, 19, 1, 21])/224 - (9*W[18, 19, 1, 24])/4 + 
 (4051*W[18, 19, 1, 25])/224 + (4139*W[18, 19, 2, 1])/224 + 
 (25261*W[18, 19, 2, 2])/1344 - (517*W[18, 19, 2, 3])/28 - 
 (32491*W[18, 19, 2, 4])/896 - (55*W[18, 19, 2, 5])/32 - W[18, 19, 2, 6]/4 + 
 (2091*W[18, 19, 2, 7])/224 + (271*W[18, 19, 2, 9])/32 - W[18, 19, 2, 10]/4 - 
 (97*W[18, 19, 2, 14])/7 + (447*W[18, 19, 2, 15])/112 + 
 (37*W[18, 19, 2, 16])/56 + (4993*W[18, 19, 2, 17])/896 - 
 (53213*W[18, 19, 2, 18])/1344 + (1959*W[18, 19, 2, 19])/112 - 
 (669*W[18, 19, 2, 20])/224 - W[18, 19, 2, 21]/2 + 
 (5317*W[18, 19, 2, 24])/448 + (11797*W[18, 19, 3, 1])/224 - 
 (397*W[18, 19, 3, 2])/32 + (1151*W[18, 19, 3, 3])/224 + 
 (109*W[18, 19, 3, 4])/112 + (65*W[18, 19, 3, 5])/112 - 
 (4285*W[18, 19, 3, 6])/112 + (1663*W[18, 19, 3, 7])/112 - 
 (173*W[18, 19, 3, 8])/224 + W[18, 19, 3, 10]/4 + (227*W[18, 19, 3, 12])/16 + 
 (7635*W[18, 19, 3, 13])/224 - (3085*W[18, 19, 3, 15])/224 - 
 (477*W[18, 19, 3, 16])/112 + (9413*W[18, 19, 3, 17])/448 + 
 (509*W[18, 19, 3, 18])/112 + (377*W[18, 19, 3, 19])/224 + 
 (369*W[18, 19, 3, 20])/896 + (9295*W[18, 19, 3, 21])/448 - 
 (13707*W[18, 19, 3, 24])/224 + (8*W[18, 19, 3, 25])/7 - 
 (288*W[18, 19, 4, 1])/7 - (35015*W[18, 19, 4, 2])/896 - 
 (1219*W[18, 19, 4, 3])/224 - (177*W[18, 19, 4, 4])/224 + 
 (25387*W[18, 19, 4, 5])/224 + W[18, 19, 4, 6]/4 - 
 (42677*W[18, 19, 4, 7])/448 - (2215*W[18, 19, 4, 11])/224 - 
 W[18, 19, 4, 12]/2 + W[18, 19, 4, 13]/2 + (97*W[18, 19, 4, 14])/7 - 
 (17*W[18, 19, 4, 16])/14 - (11479*W[18, 19, 4, 17])/448 - 
 (2099*W[18, 19, 4, 18])/224 + 2*W[18, 19, 4, 19] + 
 (3053*W[18, 19, 4, 20])/448 - (1677*W[18, 19, 4, 21])/448 + 
 (11227*W[18, 19, 4, 22])/224 - (8583*W[18, 19, 4, 23])/112 - 
 (1055*W[18, 19, 4, 24])/224 - (8*W[18, 19, 4, 25])/7 + 
 (897*W[18, 19, 5, 1])/112 - (761*W[18, 19, 5, 2])/32 - 
 (65*W[18, 19, 5, 3])/32 + (249*W[18, 19, 5, 4])/112 + 
 (41*W[18, 19, 5, 5])/14 + (7005*W[18, 19, 5, 7])/56 + W[18, 19, 5, 8]/4 + 
 (1381*W[18, 19, 5, 10])/224 - (186*W[18, 19, 5, 13])/7 + 
 (3085*W[18, 19, 5, 15])/224 + (3343*W[18, 19, 5, 16])/224 + 
 (8315*W[18, 19, 5, 17])/448 - W[18, 19, 5, 18] - (11*W[18, 19, 5, 19])/56 - 
 (453*W[18, 19, 5, 20])/14 - (1013*W[18, 19, 5, 21])/56 + 
 (3*W[18, 19, 5, 24])/7 + W[18, 19, 6, 1]/2 - W[18, 19, 6, 2]/4 - 
 (1405*W[18, 19, 6, 3])/56 - (1447*W[18, 19, 6, 4])/112 - 
 (503*W[18, 19, 6, 7])/112 - (503*W[18, 19, 6, 9])/112 + 
 (503*W[18, 19, 6, 15])/112 + W[18, 19, 6, 17]/2 - W[18, 19, 6, 18]/2 - 
 (163*W[18, 19, 6, 19])/16 + W[18, 19, 6, 20]/4 + 
 (503*W[18, 19, 6, 21])/112 + W[18, 19, 6, 24] - (2215*W[18, 19, 7, 1])/224 + 
 (1663*W[18, 19, 7, 3])/112 + (11997*W[18, 19, 7, 4])/448 + 
 (683*W[18, 19, 7, 5])/224 - (271*W[18, 19, 7, 9])/32 - 
 (503*W[18, 19, 7, 15])/112 + (2729*W[18, 19, 7, 18])/96 - 
 (2427*W[18, 19, 7, 19])/224 + (891*W[18, 19, 7, 24])/448 + 
 (11*W[18, 19, 16, 1])/28 - W[18, 19, 16, 2]/4 - W[18, 19, 16, 8]/4 - 
 W[18, 19, 16, 10]/4 - W[18, 19, 16, 16]/8 + (9*W[18, 19, 16, 19])/28 + 
 W[18, 19, 16, 20]/4 - W[18, 19, 16, 21]/2 - (2643*W[18, 19, 17, 1])/224 + 
 (22685*W[18, 19, 17, 2])/896 + (13595*W[18, 19, 17, 3])/448 + 
 (1993*W[18, 19, 17, 4])/64 + (6193*W[18, 19, 17, 5])/448 + 
 W[18, 19, 17, 6]/4 + (503*W[18, 19, 17, 9])/112 - 
 (1381*W[18, 19, 17, 10])/224 - (227*W[18, 19, 17, 12])/16 - 
 (447*W[18, 19, 17, 15])/112 + (87*W[18, 19, 17, 16])/56 + 
 (701*W[18, 19, 17, 17])/224 + (2477*W[18, 19, 17, 18])/224 + 
 (31*W[18, 19, 17, 19])/112 + (2103*W[18, 19, 17, 20])/128 + 
 (13947*W[18, 19, 17, 21])/448 - (11227*W[18, 19, 17, 22])/224 + 
 W[18, 19, 17, 24]/224 - (1167*W[18, 19, 17, 25])/112 - 
 (39*W[18, 19, 18, 1])/56 - (77873*W[18, 19, 18, 2])/1344 + 
 (2463*W[18, 19, 18, 3])/224 - (2675*W[18, 19, 18, 4])/224 + 
 (1053*W[18, 19, 18, 5])/112 + W[18, 19, 18, 6]/4 + 
 (2729*W[18, 19, 18, 7])/96 + W[18, 19, 18, 10]/4 - W[18, 19, 18, 13]/2 - 
 (73*W[18, 19, 18, 16])/56 + (391*W[18, 19, 18, 17])/32 - 
 (29*W[18, 19, 18, 18])/224 + (1683*W[18, 19, 18, 19])/112 - 
 (6709*W[18, 19, 18, 20])/1344 + (3357*W[18, 19, 18, 21])/224 - 
 (29*W[18, 19, 18, 24])/112 - W[18, 19, 18, 25]/4 - 
 (1427*W[18, 19, 19, 1])/56 + (4239*W[18, 19, 19, 2])/112 - 
 (7*W[18, 19, 19, 3])/32 + (361*W[18, 19, 19, 4])/224 - 
 (1269*W[18, 19, 19, 5])/112 - (159*W[18, 19, 19, 6])/16 - 
 (2259*W[18, 19, 19, 7])/112 + W[18, 19, 19, 8]/4 + W[18, 19, 19, 12]/2 + 
 (15*W[18, 19, 19, 16])/56 + (407*W[18, 19, 19, 17])/224 + 
 (347*W[18, 19, 19, 18])/224 + (149*W[18, 19, 19, 19])/112 - 
 (1957*W[18, 19, 19, 20])/32 + (39545*W[18, 19, 19, 21])/672 + 
 W[18, 19, 19, 25]/4 + (2931*W[18, 19, 20, 1])/224 - 
 (1929*W[18, 19, 20, 2])/224 + (1509*W[18, 19, 20, 3])/896 - 
 (34799*W[18, 19, 20, 4])/448 - (6541*W[18, 19, 20, 5])/112 + 
 W[18, 19, 20, 6]/4 + (173*W[18, 19, 20, 8])/224 - 
 (503*W[18, 19, 20, 9])/112 + (186*W[18, 19, 20, 13])/7 - 
 (255*W[18, 19, 20, 15])/32 - (5*W[18, 19, 20, 16])/56 + 
 (3727*W[18, 19, 20, 17])/128 + (449*W[18, 19, 20, 18])/192 - 
 (9979*W[18, 19, 20, 19])/672 - (11939*W[18, 19, 20, 20])/672 - 
 (3053*W[18, 19, 20, 21])/112 + (8583*W[18, 19, 20, 23])/112 - 
 (1291*W[18, 19, 20, 24])/64 + (3217*W[18, 19, 20, 25])/84 + 
 (2215*W[18, 19, 21, 1])/224 + (2789*W[18, 19, 21, 2])/224 + 
 (7323*W[18, 19, 21, 3])/448 - (1677*W[18, 19, 21, 4])/448 - 
 (1013*W[18, 19, 21, 5])/56 + (503*W[18, 19, 21, 9])/112 + 
 (271*W[18, 19, 21, 15])/32 + (437*W[18, 19, 21, 16])/112 + 
 (13947*W[18, 19, 21, 17])/448 + (57*W[18, 19, 21, 18])/28 + 
 (2427*W[18, 19, 21, 19])/224 + (6973*W[18, 19, 21, 20])/336 - 
 (891*W[18, 19, 21, 24])/448 - (5*W[18, 19, 24, 1])/4 + 
 (5317*W[18, 19, 24, 2])/448 - (13707*W[18, 19, 24, 3])/224 - 
 (1055*W[18, 19, 24, 4])/224 + (3551*W[18, 19, 24, 5])/224 + 
 W[18, 19, 24, 6] - (2903*W[18, 19, 24, 7])/448 + (271*W[18, 19, 24, 9])/32 - 
 (271*W[18, 19, 24, 15])/32 - (3455*W[18, 19, 24, 16])/224 - 
 (2353*W[18, 19, 24, 17])/224 + (41*W[18, 19, 24, 18])/4 - 
 W[18, 19, 24, 19] - (1291*W[18, 19, 24, 20])/64 + 
 (2903*W[18, 19, 24, 21])/448 + (1669*W[18, 19, 25, 1])/224 + 
 (8*W[18, 19, 25, 3])/7 - (8*W[18, 19, 25, 4])/7 + (3*W[18, 19, 25, 17])/14 + 
 W[18, 19, 25, 18]/2 - W[18, 19, 25, 19]/2 + (3217*W[18, 19, 25, 20])/84 + 
 (19*W[18, 19, 26, 26])/14 + (57*W[18, 19, 26, 27])/16 - 
 (401*W[18, 19, 26, 28])/224 - (1105*W[18, 19, 26, 29])/224 - 
 (87*W[18, 19, 26, 30])/56 + (723*W[18, 19, 27, 26])/56 + 
 (313*W[18, 19, 27, 27])/112 - (181*W[18, 19, 27, 28])/28 - 
 (133*W[18, 19, 27, 29])/32 - (11*W[18, 19, 27, 30])/14 + 
 (1403*W[18, 19, 28, 27])/224 - (149*W[18, 19, 28, 28])/112 - 
 (431*W[18, 19, 28, 29])/112 + (11*W[18, 19, 28, 30])/56 + 
 (731*W[18, 19, 29, 26])/224 + (711*W[18, 19, 29, 27])/224 - 
 (15*W[18, 19, 29, 28])/7 + (319*W[18, 19, 29, 29])/112 + 
 (27*W[18, 19, 29, 30])/56 + (15*W[18, 19, 30, 27])/56 + 
 W[18, 19, 30, 29]/7 - W[18, 19, 30, 30]/8 + (93*W[18, 20, 1, 1])/28 + 
 (3345*W[18, 20, 1, 2])/112 - (3047*W[18, 20, 1, 3])/64 + 
 (9381*W[18, 20, 1, 4])/224 - (109*W[18, 20, 1, 5])/4 + 
 (5611*W[18, 20, 1, 8])/112 - W[18, 20, 1, 9]/2 + W[18, 20, 1, 11]/2 + 
 (1273*W[18, 20, 1, 13])/56 - (23*W[18, 20, 1, 16])/56 - 
 (1847*W[18, 20, 1, 17])/112 - (355*W[18, 20, 1, 18])/112 + 
 (181*W[18, 20, 1, 19])/112 - (271*W[18, 20, 1, 20])/56 - 
 (2215*W[18, 20, 1, 21])/224 - (11227*W[18, 20, 1, 23])/224 + 
 (1117*W[18, 20, 1, 24])/112 - (713*W[18, 20, 1, 25])/32 + 
 (479*W[18, 20, 2, 1])/28 + (9325*W[18, 20, 2, 3])/112 - 
 (8629*W[18, 20, 2, 4])/112 - (1195*W[18, 20, 2, 5])/224 + 
 W[18, 20, 2, 8]/8 + W[18, 20, 2, 9]/2 + (835*W[18, 20, 2, 10])/224 + 
 (7393*W[18, 20, 2, 13])/224 + (2791*W[18, 20, 2, 15])/224 + 
 (2603*W[18, 20, 2, 19])/224 - (10285*W[18, 20, 2, 20])/672 - 
 (8107*W[18, 20, 2, 21])/672 + (7969*W[18, 20, 2, 23])/112 + 
 W[18, 20, 2, 24]/8 - (3335*W[18, 20, 2, 25])/224 + 
 (8553*W[18, 20, 3, 1])/448 + (10111*W[18, 20, 3, 2])/112 - 
 (1151*W[18, 20, 3, 3])/224 - (109*W[18, 20, 3, 4])/112 + 
 (355*W[18, 20, 3, 5])/32 + W[18, 20, 3, 7]/4 - W[18, 20, 3, 8]/4 - 
 (835*W[18, 20, 3, 10])/224 - (17251*W[18, 20, 3, 13])/224 + 
 (463*W[18, 20, 3, 16])/112 - (25*W[18, 20, 3, 17])/112 - 
 (2197*W[18, 20, 3, 18])/448 + (21475*W[18, 20, 3, 19])/896 + 
 (1803*W[18, 20, 3, 20])/224 - (9295*W[18, 20, 3, 21])/448 - 
 (677*W[18, 20, 3, 24])/112 - (15651*W[18, 20, 3, 25])/448 + 
 (12235*W[18, 20, 4, 1])/224 - (5015*W[18, 20, 4, 2])/56 - 
 W[18, 20, 4, 3]/16 + (7*W[18, 20, 4, 4])/2 + (9*W[18, 20, 4, 5])/28 - 
 W[18, 20, 4, 11]/2 + (15*W[18, 20, 4, 16])/56 - 
 (20991*W[18, 20, 4, 17])/224 - 12*W[18, 20, 4, 18] - 
 (8949*W[18, 20, 4, 19])/112 - (205*W[18, 20, 4, 20])/16 + 
 (1677*W[18, 20, 4, 21])/448 + W[18, 20, 4, 24]/8 + 
 (22471*W[18, 20, 4, 25])/448 + (2311*W[18, 20, 5, 1])/112 + 
 (845*W[18, 20, 5, 2])/224 + (923*W[18, 20, 5, 3])/112 + 
 (85*W[18, 20, 5, 4])/16 + (485*W[18, 20, 5, 5])/56 - 
 (13707*W[18, 20, 5, 8])/224 - (263*W[18, 20, 5, 10])/64 + 
 (4663*W[18, 20, 5, 16])/224 - (355*W[18, 20, 5, 17])/56 - 
 (1445*W[18, 20, 5, 18])/224 - (8247*W[18, 20, 5, 19])/112 - 
 (2091*W[18, 20, 5, 20])/224 + (1013*W[18, 20, 5, 21])/56 - 
 (4265*W[18, 20, 5, 24])/64 + (1537*W[18, 20, 5, 25])/224 - 
 W[18, 20, 6, 1]/28 - (1401*W[18, 20, 6, 3])/224 + 
 (1401*W[18, 20, 6, 4])/224 - (9333*W[18, 20, 6, 8])/224 + 
 (503*W[18, 20, 6, 9])/112 - (275*W[18, 20, 6, 17])/28 + 
 W[18, 20, 6, 18]/28 + (141*W[18, 20, 6, 19])/14 - 
 (503*W[18, 20, 6, 21])/112 + (9333*W[18, 20, 6, 23])/224 + 
 (3365*W[18, 20, 7, 2])/224 + W[18, 20, 7, 3]/4 - 
 (1899*W[18, 20, 7, 4])/112 + (1899*W[18, 20, 7, 5])/112 - 
 W[18, 20, 7, 17]/4 - (3365*W[18, 20, 7, 19])/224 - W[18, 20, 7, 25] + 
 W[18, 20, 8, 2]/8 - (355*W[18, 20, 8, 5])/32 + (779*W[18, 20, 8, 10])/224 - 
 (377*W[18, 20, 8, 16])/112 - (677*W[18, 20, 8, 17])/112 + 
 (983*W[18, 20, 8, 19])/224 - (9333*W[18, 20, 8, 23])/224 + 
 (865*W[18, 20, 8, 24])/56 - (2903*W[18, 20, 8, 25])/448 - 
 (10369*W[18, 20, 13, 1])/224 + (7393*W[18, 20, 13, 2])/224 - 
 (895*W[18, 20, 13, 3])/112 - (1865*W[18, 20, 13, 4])/224 - 
 3*W[18, 20, 13, 5] + (1199*W[18, 20, 13, 17])/28 + 
 (3033*W[18, 20, 13, 18])/224 + (365*W[18, 20, 13, 19])/14 + 
 (93*W[18, 20, 13, 20])/56 - (11*W[18, 20, 16, 1])/28 + W[18, 20, 16, 2]/4 + 
 W[18, 20, 16, 8]/4 + W[18, 20, 16, 10]/4 + W[18, 20, 16, 16]/8 - 
 (9*W[18, 20, 16, 19])/28 - W[18, 20, 16, 20]/4 + W[18, 20, 16, 21]/2 + 
 (349*W[18, 20, 17, 1])/112 + W[18, 20, 17, 2]/16 + 
 (663*W[18, 20, 17, 3])/112 - (11033*W[18, 20, 17, 4])/112 - 
 (1879*W[18, 20, 17, 5])/448 - W[18, 20, 17, 7]/4 - 
 (677*W[18, 20, 17, 8])/112 + (263*W[18, 20, 17, 10])/64 + 
 (1199*W[18, 20, 17, 13])/28 - (2791*W[18, 20, 17, 15])/224 + 
 (37*W[18, 20, 17, 16])/56 - (1003*W[18, 20, 17, 17])/112 + 
 (577*W[18, 20, 17, 18])/112 + (44491*W[18, 20, 17, 19])/896 + 
 (1515*W[18, 20, 17, 20])/448 - (13947*W[18, 20, 17, 21])/448 + 
 (5965*W[18, 20, 17, 23])/112 - (661*W[18, 20, 17, 24])/112 + 
 (4761*W[18, 20, 17, 25])/448 - (731*W[18, 20, 18, 1])/56 - 
 (2119*W[18, 20, 18, 2])/672 - (843*W[18, 20, 18, 3])/448 + 
 (361*W[18, 20, 18, 4])/112 - (855*W[18, 20, 18, 5])/112 - 
 W[18, 20, 18, 10]/4 + (73*W[18, 20, 18, 13])/14 + 
 (43*W[18, 20, 18, 16])/56 + (799*W[18, 20, 18, 17])/112 + 
 (1271*W[18, 20, 18, 18])/224 + (3025*W[18, 20, 18, 19])/64 + 
 (843*W[18, 20, 18, 20])/112 - (407*W[18, 20, 18, 21])/168 - 
 (1997*W[18, 20, 18, 23])/112 + (57*W[18, 20, 18, 24])/14 - 
 (1619*W[18, 20, 18, 25])/42 + (767*W[18, 20, 19, 1])/28 + 
 (20759*W[18, 20, 19, 3])/896 - (4505*W[18, 20, 19, 4])/56 - 
 (8567*W[18, 20, 19, 5])/112 + W[18, 20, 19, 6]/4 + 
 (173*W[18, 20, 19, 8])/224 + (365*W[18, 20, 19, 13])/14 + 
 (443*W[18, 20, 19, 16])/112 + (7785*W[18, 20, 19, 17])/128 + 
 (6959*W[18, 20, 19, 18])/1344 - (1217*W[18, 20, 19, 19])/336 - 
 (3165*W[18, 20, 19, 21])/112 + (8583*W[18, 20, 19, 23])/112 - 
 (1241*W[18, 20, 19, 24])/56 + (1619*W[18, 20, 19, 25])/42 - 
 (17*W[18, 20, 20, 1])/56 - (32665*W[18, 20, 20, 2])/672 + 
 (933*W[18, 20, 20, 3])/112 - (429*W[18, 20, 20, 4])/28 - 
 (1277*W[18, 20, 20, 5])/112 + W[18, 20, 20, 8]/4 - 
 (75*W[18, 20, 20, 13])/56 - (9*W[18, 20, 20, 16])/14 - 
 (579*W[18, 20, 20, 17])/448 + (843*W[18, 20, 20, 18])/112 - 
 (281*W[18, 20, 20, 19])/16 + (733*W[18, 20, 20, 20])/224 - 
 (2237*W[18, 20, 20, 21])/672 + (1697*W[18, 20, 20, 23])/112 + 
 (1215*W[18, 20, 20, 24])/224 + (7491*W[18, 20, 20, 25])/224 - 
 (2215*W[18, 20, 21, 1])/224 - (2789*W[18, 20, 21, 2])/224 - 
 (7323*W[18, 20, 21, 3])/448 + (1677*W[18, 20, 21, 4])/448 + 
 (1013*W[18, 20, 21, 5])/56 - (503*W[18, 20, 21, 9])/112 - 
 (271*W[18, 20, 21, 15])/32 - (437*W[18, 20, 21, 16])/112 - 
 (13947*W[18, 20, 21, 17])/448 - (57*W[18, 20, 21, 18])/28 - 
 (2427*W[18, 20, 21, 19])/224 - (6973*W[18, 20, 21, 20])/336 + 
 (891*W[18, 20, 21, 24])/448 - (11227*W[18, 20, 23, 1])/224 + 
 (7969*W[18, 20, 23, 2])/112 + (1697*W[18, 20, 23, 4])/224 - 
 (40*W[18, 20, 23, 5])/7 - (15*W[18, 20, 23, 16])/28 + 
 (6025*W[18, 20, 23, 17])/112 - (1357*W[18, 20, 23, 18])/112 + 
 (8583*W[18, 20, 23, 19])/112 + (1697*W[18, 20, 23, 20])/224 - 
 (381*W[18, 20, 24, 1])/28 + W[18, 20, 24, 2]/8 - 
 (677*W[18, 20, 24, 3])/112 + W[18, 20, 24, 4]/8 - 
 (20241*W[18, 20, 24, 5])/448 + (865*W[18, 20, 24, 8])/56 + 
 (271*W[18, 20, 24, 15])/32 - (4807*W[18, 20, 24, 16])/224 - 
 (337*W[18, 20, 24, 17])/224 - (73*W[18, 20, 24, 18])/224 + 
 (159*W[18, 20, 24, 19])/112 + (1215*W[18, 20, 24, 20])/224 - 
 (2903*W[18, 20, 24, 21])/448 + (561*W[18, 20, 24, 24])/56 - 
 (7653*W[18, 20, 25, 1])/224 + (1039*W[18, 20, 25, 2])/56 - 
 (15651*W[18, 20, 25, 3])/448 + (22471*W[18, 20, 25, 4])/448 + 
 (1537*W[18, 20, 25, 5])/224 - W[18, 20, 25, 7] - 
 (1345*W[18, 20, 25, 8])/448 - (779*W[18, 20, 25, 10])/224 + 
 (10085*W[18, 20, 25, 17])/448 - (3607*W[18, 20, 25, 25])/84 - 
 (33*W[18, 20, 26, 26])/16 + W[18, 20, 26, 27]/14 + W[18, 20, 26, 28]/4 + 
 (1367*W[18, 20, 26, 29])/224 - W[18, 20, 26, 30]/8 - 
 (1413*W[18, 20, 27, 26])/224 - (1383*W[18, 20, 27, 27])/224 + 
 (3*W[18, 20, 27, 29])/8 + W[18, 20, 27, 30]/4 + (51*W[18, 20, 28, 26])/32 + 
 (793*W[18, 20, 28, 27])/224 - (1189*W[18, 20, 28, 28])/224 + 
 (25*W[18, 20, 28, 29])/224 + (37*W[18, 20, 28, 30])/56 + 
 (10*W[18, 20, 29, 26])/7 + (3*W[18, 20, 29, 27])/8 + W[18, 20, 29, 28]/4 - 
 (1517*W[18, 20, 29, 29])/224 + W[18, 20, 29, 30]/4 - 
 (15*W[18, 20, 30, 27])/56 - W[18, 20, 30, 29]/7 + W[18, 20, 30, 30]/8 - 
 (107*W[18, 24, 1, 1])/14 - (19*W[18, 24, 1, 2])/8 + 
 (563*W[18, 24, 1, 3])/28 - (129*W[18, 24, 1, 4])/7 - 
 (14941*W[18, 24, 1, 5])/224 + W[18, 24, 1, 8]/2 + (271*W[18, 24, 1, 9])/32 + 
 (283*W[18, 24, 1, 11])/224 - (2903*W[18, 24, 1, 13])/224 + 
 W[18, 24, 1, 14]/4 - (271*W[18, 24, 1, 15])/32 + 
 (5853*W[18, 24, 1, 16])/224 - (1005*W[18, 24, 1, 17])/224 + 
 (981*W[18, 24, 1, 18])/224 + (93*W[18, 24, 1, 19])/14 - 
 (1479*W[18, 24, 1, 20])/224 - (95*W[18, 24, 1, 24])/28 + 
 (3*W[18, 24, 1, 25])/4 + (275*W[18, 24, 2, 5])/32 + 
 (2903*W[18, 24, 2, 7])/448 - (271*W[18, 24, 2, 9])/32 - 
 (489*W[18, 24, 2, 11])/56 + (503*W[18, 24, 2, 12])/112 + 
 (37*W[18, 24, 2, 16])/7 + (981*W[18, 24, 2, 17])/224 - 
 (981*W[18, 24, 2, 18])/224 + (1269*W[18, 24, 2, 19])/112 + 
 W[18, 24, 2, 20]/8 - W[18, 24, 3, 4]/8 + (1641*W[18, 24, 3, 5])/56 - 
 (865*W[18, 24, 3, 8])/56 + (2903*W[18, 24, 3, 13])/224 - 
 (1613*W[18, 24, 3, 16])/56 + (1921*W[18, 24, 3, 17])/224 + 
 (1601*W[18, 24, 3, 18])/224 + (1643*W[18, 24, 3, 19])/112 + 
 (1053*W[18, 24, 3, 20])/112 - W[18, 24, 3, 21]/2 - 
 (12121*W[18, 24, 3, 22])/224 - (1889*W[18, 24, 3, 24])/56 - 
 (1319*W[18, 24, 4, 1])/224 - W[18, 24, 4, 3]/8 - (605*W[18, 24, 4, 4])/112 - 
 (5765*W[18, 24, 4, 5])/224 - (283*W[18, 24, 4, 11])/224 + 
 (3*W[18, 24, 4, 12])/4 + (2607*W[18, 24, 4, 16])/224 + 
 (719*W[18, 24, 4, 17])/112 - (329*W[18, 24, 4, 18])/16 + 
 (5729*W[18, 24, 4, 19])/224 + W[18, 24, 4, 20]/8 + 
 (166*W[18, 24, 4, 24])/7 - (3389*W[18, 24, 5, 1])/56 + 
 (537*W[18, 24, 5, 2])/28 + (709*W[18, 24, 5, 3])/32 - 
 (8291*W[18, 24, 5, 4])/224 - (16285*W[18, 24, 5, 5])/672 - 
 W[18, 24, 5, 8]/2 - W[18, 24, 5, 10] - (503*W[18, 24, 5, 12])/112 + 
 W[18, 24, 5, 14]/4 + W[18, 24, 5, 16]/7 + (3811*W[18, 24, 5, 17])/224 + 
 (13*W[18, 24, 5, 18])/56 + (1727*W[18, 24, 5, 19])/28 - 
 (19585*W[18, 24, 5, 20])/448 + (1451*W[18, 24, 5, 23])/112 - 
 (1201*W[18, 24, 5, 24])/336 + (1187*W[18, 24, 16, 1])/56 - 
 (2137*W[18, 24, 16, 2])/224 - (709*W[18, 24, 16, 3])/32 + 
 (5133*W[18, 24, 16, 4])/224 + (17317*W[18, 24, 16, 5])/672 + 
 W[18, 24, 16, 8]/2 + W[18, 24, 16, 10] + (489*W[18, 24, 16, 11])/56 - 
 W[18, 24, 16, 14]/4 - W[18, 24, 16, 16]/7 - (23*W[18, 24, 16, 17])/28 - 
 (13*W[18, 24, 16, 18])/56 - (313*W[18, 24, 16, 19])/14 - 
 (5135*W[18, 24, 16, 20])/224 + W[18, 24, 16, 21]/2 - 
 (1451*W[18, 24, 16, 23])/112 + (1201*W[18, 24, 16, 24])/336 + 
 (25*W[18, 24, 17, 1])/28 - (12*W[18, 24, 17, 2])/7 + 
 (1761*W[18, 24, 17, 3])/112 - (34*W[18, 24, 17, 4])/7 + 
 (3351*W[18, 24, 17, 5])/224 - W[18, 24, 17, 6]/4 + W[18, 24, 17, 10] - 
 (111*W[18, 24, 17, 16])/28 - (981*W[18, 24, 17, 18])/112 - 
 (25*W[18, 24, 17, 19])/28 - (9*W[18, 24, 17, 20])/224 + 
 (1451*W[18, 24, 17, 23])/112 - (3*W[18, 24, 17, 25])/4 + 
 W[18, 24, 18, 1]/4 + (12*W[18, 24, 18, 2])/7 - (65*W[18, 24, 18, 4])/7 + 
 (27*W[18, 24, 18, 5])/8 - W[18, 24, 18, 10] + (51*W[18, 24, 18, 16])/28 + 
 (981*W[18, 24, 18, 18])/112 + (37*W[18, 24, 18, 19])/16 - 
 (401*W[18, 24, 18, 20])/224 - (1451*W[18, 24, 18, 23])/112 + 
 (3*W[18, 24, 18, 25])/4 + (207*W[18, 24, 19, 1])/28 + 
 (5249*W[18, 24, 19, 2])/448 - (2609*W[18, 24, 19, 3])/56 + 
 (8423*W[18, 24, 19, 4])/224 + (12711*W[18, 24, 19, 5])/224 + 
 W[18, 24, 19, 6]/4 - (2903*W[18, 24, 19, 7])/448 - W[18, 24, 19, 8]/2 - 
 (3*W[18, 24, 19, 12])/4 - W[18, 24, 19, 14]/4 - 
 (3623*W[18, 24, 19, 16])/224 - (1181*W[18, 24, 19, 17])/224 + 
 (1723*W[18, 24, 19, 18])/224 - (523*W[18, 24, 19, 19])/224 - 
 (1611*W[18, 24, 19, 20])/448 + (2903*W[18, 24, 19, 21])/448 + 
 (12121*W[18, 24, 19, 22])/224 - (5*W[18, 24, 19, 24])/4 - 
 (3*W[18, 24, 19, 25])/4 - (381*W[18, 24, 20, 1])/28 + W[18, 24, 20, 2]/8 - 
 (677*W[18, 24, 20, 3])/112 + W[18, 24, 20, 4]/8 - 
 (20241*W[18, 24, 20, 5])/448 + (865*W[18, 24, 20, 8])/56 + 
 (271*W[18, 24, 20, 15])/32 - (4807*W[18, 24, 20, 16])/224 - 
 (337*W[18, 24, 20, 17])/224 - (73*W[18, 24, 20, 18])/224 + 
 (159*W[18, 24, 20, 19])/112 + (1215*W[18, 24, 20, 20])/224 - 
 (2903*W[18, 24, 20, 21])/448 + (561*W[18, 24, 20, 24])/56 - 
 (65*W[18, 24, 24, 1])/14 - (1889*W[18, 24, 24, 3])/56 + 
 (166*W[18, 24, 24, 4])/7 - (4107*W[18, 24, 24, 5])/224 + 
 (4107*W[18, 24, 24, 16])/224 + (561*W[18, 24, 24, 20])/56 + 
 (1079*W[18, 24, 26, 26])/112 - (7*W[18, 24, 26, 27])/8 - 
 (1233*W[18, 24, 26, 28])/224 + (41*W[18, 24, 26, 29])/28 - 
 (5*W[18, 24, 26, 30])/28 - (1079*W[18, 24, 27, 26])/112 + 
 (7*W[18, 24, 27, 27])/8 + (1233*W[18, 24, 27, 28])/224 - 
 (41*W[18, 24, 27, 29])/28 + (5*W[18, 24, 27, 30])/28 - 
 (1079*W[18, 24, 28, 26])/112 + (7*W[18, 24, 28, 27])/8 + 
 (1233*W[18, 24, 28, 28])/224 - (41*W[18, 24, 28, 29])/28 + 
 (5*W[18, 24, 28, 30])/28 + (1079*W[18, 24, 30, 26])/112 - 
 (7*W[18, 24, 30, 27])/8 - (1233*W[18, 24, 30, 28])/224 + 
 (41*W[18, 24, 30, 29])/28 - (5*W[18, 24, 30, 30])/28 - 
 (3555*W[18, 25, 1, 2])/112 - (3197*W[18, 25, 1, 3])/112 + 
 (5135*W[18, 25, 1, 4])/224 - (1145*W[18, 25, 1, 5])/56 + 
 (2903*W[18, 25, 1, 9])/224 + (503*W[18, 25, 1, 11])/112 - 
 (283*W[18, 25, 1, 13])/16 - (2679*W[18, 25, 1, 15])/224 + 
 (23*W[18, 25, 1, 16])/56 - W[18, 25, 1, 17]/2 - (9*W[18, 25, 1, 18])/28 + 
 (4035*W[18, 25, 1, 19])/224 + (1209*W[18, 25, 1, 20])/112 + 
 W[18, 25, 1, 24]/2 + W[18, 25, 1, 25]/4 - (4139*W[18, 25, 2, 1])/224 + 
 (545*W[18, 25, 2, 2])/112 - (561*W[18, 25, 2, 3])/16 + 
 (24939*W[18, 25, 2, 4])/448 - (35*W[18, 25, 2, 5])/8 - 
 (2903*W[18, 25, 2, 9])/224 - (779*W[18, 25, 2, 10])/224 + 
 (891*W[18, 25, 2, 14])/448 - (2679*W[18, 25, 2, 15])/224 - 
 (23*W[18, 25, 2, 16])/56 - (7337*W[18, 25, 2, 17])/448 + 
 (5219*W[18, 25, 2, 18])/224 - (10543*W[18, 25, 2, 19])/336 - 
 (1627*W[18, 25, 2, 20])/336 + (2593*W[18, 25, 2, 25])/336 - 
 (1307*W[18, 25, 3, 1])/28 - (8733*W[18, 25, 3, 2])/224 - 
 (3035*W[18, 25, 3, 4])/56 + (2973*W[18, 25, 3, 5])/224 + 
 (1345*W[18, 25, 3, 8])/448 + (779*W[18, 25, 3, 10])/224 - 
 (283*W[18, 25, 3, 12])/16 + (283*W[18, 25, 3, 13])/16 + 
 (17935*W[18, 25, 3, 17])/448 + (3*W[18, 25, 3, 18])/14 + 
 (13*W[18, 25, 3, 19])/14 - (729*W[18, 25, 3, 20])/224 + 
 (6165*W[18, 25, 4, 1])/224 + (12891*W[18, 25, 4, 2])/224 - 
 (3035*W[18, 25, 4, 3])/56 + (1055*W[18, 25, 4, 4])/224 + 
 (2757*W[18, 25, 4, 5])/56 - (503*W[18, 25, 4, 11])/112 - 
 (891*W[18, 25, 4, 14])/448 + (16901*W[18, 25, 4, 17])/448 - 
 (9*W[18, 25, 4, 18])/28 - (23*W[18, 25, 4, 19])/28 + 
 (11911*W[18, 25, 4, 20])/448 - (12121*W[18, 25, 4, 22])/224 - 
 (14935*W[18, 25, 4, 23])/224 - (955*W[18, 25, 5, 1])/112 + 
 (845*W[18, 25, 5, 2])/112 + (2973*W[18, 25, 5, 3])/224 + 
 (2757*W[18, 25, 5, 4])/56 + W[18, 25, 5, 10]/4 + 
 (503*W[18, 25, 5, 13])/112 + (3363*W[18, 25, 5, 17])/224 + 
 (3*W[18, 25, 5, 18])/28 - (3*W[18, 25, 5, 19])/28 - 
 (515*W[18, 25, 5, 20])/112 - (17835*W[18, 25, 17, 2])/448 + 
 (9811*W[18, 25, 17, 3])/448 - (7293*W[18, 25, 17, 4])/448 + 
 (6089*W[18, 25, 17, 5])/224 - (2903*W[18, 25, 17, 9])/224 - 
 W[18, 25, 17, 10]/4 + (283*W[18, 25, 17, 12])/16 + 
 (2679*W[18, 25, 17, 15])/224 - (23*W[18, 25, 17, 16])/56 + 
 W[18, 25, 17, 17]/2 - (2421*W[18, 25, 17, 18])/224 + 
 (19*W[18, 25, 17, 19])/56 + (12913*W[18, 25, 17, 20])/448 + 
 (12121*W[18, 25, 17, 22])/224 - W[18, 25, 17, 24]/2 + 
 (1195*W[18, 25, 17, 25])/112 + W[18, 25, 18, 1]/56 + 
 (5227*W[18, 25, 18, 2])/224 - (13*W[18, 25, 18, 3])/56 - 
 (3*W[18, 25, 18, 4])/14 - (189*W[18, 25, 18, 5])/16 + W[18, 25, 18, 7] + 
 (23*W[18, 25, 18, 16])/56 + (45*W[18, 25, 18, 17])/224 - 
 (1339*W[18, 25, 18, 18])/112 - (25*W[18, 25, 18, 19])/28 + 
 (3985*W[18, 25, 18, 20])/224 + W[18, 25, 18, 24]/2 + 
 (1569*W[18, 25, 19, 1])/224 - (907*W[18, 25, 19, 2])/21 + 
 (11*W[18, 25, 19, 3])/8 - (13*W[18, 25, 19, 4])/14 + 
 (189*W[18, 25, 19, 5])/16 - (23*W[18, 25, 19, 16])/56 + 
 (1339*W[18, 25, 19, 18])/112 + (25*W[18, 25, 19, 19])/28 + 
 (13781*W[18, 25, 19, 20])/672 - W[18, 25, 19, 24]/2 - 
 (2831*W[18, 25, 20, 1])/224 + (1641*W[18, 25, 20, 2])/112 - 
 (313*W[18, 25, 20, 3])/448 - (18007*W[18, 25, 20, 4])/448 + 
 (189*W[18, 25, 20, 5])/16 - W[18, 25, 20, 7] - (1345*W[18, 25, 20, 8])/448 + 
 (2903*W[18, 25, 20, 9])/224 - (503*W[18, 25, 20, 13])/112 + 
 (2679*W[18, 25, 20, 15])/224 + (23*W[18, 25, 20, 16])/56 + 
 (6971*W[18, 25, 20, 17])/448 + (1563*W[18, 25, 20, 18])/224 + 
 (13805*W[18, 25, 20, 19])/672 - (1321*W[18, 25, 20, 20])/672 + 
 (14935*W[18, 25, 20, 23])/224 - (15461*W[18, 25, 20, 25])/336 + 
 (1223*W[18, 25, 25, 1])/112 - W[18, 25, 25, 18] + W[18, 25, 25, 19] - 
 (3217*W[18, 25, 25, 20])/84 - (127*W[18, 25, 26, 26])/32 + 
 (1689*W[18, 25, 26, 27])/224 + (965*W[18, 25, 26, 28])/224 + 
 (957*W[18, 25, 26, 29])/224 + (23*W[18, 25, 26, 30])/56 - 
 (127*W[18, 25, 27, 26])/32 + (1689*W[18, 25, 27, 27])/224 + 
 (965*W[18, 25, 27, 28])/224 + (957*W[18, 25, 27, 29])/224 + 
 (23*W[18, 25, 27, 30])/56 + (127*W[18, 25, 28, 26])/32 - 
 (1689*W[18, 25, 28, 27])/224 - (965*W[18, 25, 28, 28])/224 - 
 (957*W[18, 25, 28, 29])/224 - (23*W[18, 25, 28, 30])/56 + 
 (127*W[18, 25, 29, 26])/32 - (1689*W[18, 25, 29, 27])/224 - 
 (965*W[18, 25, 29, 28])/224 - (957*W[18, 25, 29, 29])/224 - 
 (23*W[18, 25, 29, 30])/56 + W[18, 26, 2, 26]/8 + W[18, 26, 2, 27]/4 - 
 W[18, 26, 2, 28]/4 - (3*W[18, 26, 2, 29])/8 - (11*W[18, 26, 2, 30])/56 - 
 (3*W[18, 26, 3, 26])/56 + (25*W[18, 26, 3, 27])/56 - W[18, 26, 3, 28]/4 + 
 W[18, 26, 3, 29]/4 + W[18, 26, 3, 30]/2 + (59*W[18, 26, 4, 26])/112 - 
 (123*W[18, 26, 4, 27])/112 + (83*W[18, 26, 4, 28])/112 - 
 (23*W[18, 26, 4, 29])/112 - (15*W[18, 26, 4, 30])/112 + 
 (1431*W[18, 26, 5, 26])/224 + (29*W[18, 26, 5, 28])/112 - 
 (9*W[18, 26, 5, 29])/16 + (3*W[18, 26, 5, 30])/8 - W[18, 26, 16, 26]/7 - 
 W[18, 26, 16, 29]/7 - W[18, 26, 16, 30]/7 + (1329*W[18, 26, 17, 26])/224 + 
 (25*W[18, 26, 17, 27])/56 + (29*W[18, 26, 17, 28])/112 - 
 (57*W[18, 26, 17, 29])/112 - (25*W[18, 26, 17, 30])/56 - 
 (485*W[18, 26, 18, 26])/56 - (71*W[18, 26, 18, 27])/8 + 
 (7*W[18, 26, 18, 28])/8 - (71*W[18, 26, 18, 29])/28 + 
 (3*W[18, 26, 18, 30])/14 - (207*W[18, 26, 19, 26])/112 - 
 (697*W[18, 26, 19, 28])/224 - (453*W[18, 26, 19, 29])/224 - 
 (61*W[18, 26, 19, 30])/56 - (29*W[18, 26, 20, 26])/16 + 
 (29*W[18, 26, 20, 27])/112 + (1357*W[18, 26, 20, 29])/224 - 
 W[18, 26, 20, 30]/4 + (3*W[18, 26, 26, 1])/16 + (27*W[18, 26, 26, 4])/28 + 
 (1391*W[18, 26, 26, 5])/224 + W[18, 26, 26, 10] - (3*W[18, 26, 26, 12])/4 - 
 (29*W[18, 26, 26, 16])/56 + (1329*W[18, 26, 26, 17])/224 - 
 (255*W[18, 26, 26, 18])/28 - (89*W[18, 26, 26, 19])/56 - 
 (15*W[18, 26, 26, 20])/8 + (11*W[18, 26, 27, 1])/56 - 
 (179*W[18, 26, 27, 4])/112 + W[18, 26, 27, 10] + (3*W[18, 26, 27, 11])/4 - 
 (31*W[18, 26, 27, 16])/56 - (71*W[18, 26, 27, 18])/8 + W[18, 26, 27, 19]/4 + 
 (85*W[18, 26, 27, 20])/112 - W[18, 26, 27, 21]/2 + W[18, 26, 28, 1]/112 + 
 W[18, 26, 28, 8]/4 + (3*W[18, 26, 28, 12])/4 + (9*W[18, 26, 28, 18])/8 - 
 (697*W[18, 26, 28, 19])/224 - W[18, 26, 28, 21]/2 - 
 (9*W[18, 26, 29, 1])/16 + W[18, 26, 29, 2]/8 - (15*W[18, 26, 29, 4])/56 + 
 W[18, 26, 29, 8]/4 - W[18, 26, 29, 16]/7 - (25*W[18, 26, 29, 17])/56 - 
 (85*W[18, 26, 29, 18])/28 - (565*W[18, 26, 29, 19])/224 + 
 (1357*W[18, 26, 29, 20])/224 + W[18, 26, 29, 21]/2 + 
 (5*W[18, 26, 30, 1])/28 + (27*W[18, 26, 30, 4])/112 + 
 (11*W[18, 26, 30, 5])/56 + W[18, 26, 30, 8]/4 + W[18, 26, 30, 10] - 
 (3*W[18, 26, 30, 11])/4 - W[18, 26, 30, 16]/7 - (23*W[18, 26, 30, 17])/28 - 
 (13*W[18, 26, 30, 18])/56 - (75*W[18, 26, 30, 19])/56 - 
 W[18, 26, 30, 20]/4 + W[18, 26, 30, 21]/2 + W[18, 28, 1, 30]/7 + 
 (11*W[18, 28, 2, 26])/28 + W[18, 28, 2, 27]/7 + (15*W[18, 28, 2, 29])/56 + 
 (41*W[18, 28, 3, 26])/112 + (593*W[18, 28, 3, 27])/224 - 
 (57*W[18, 28, 3, 28])/56 + (1947*W[18, 28, 3, 29])/224 - 
 (5*W[18, 28, 3, 30])/8 + (51*W[18, 28, 4, 27])/28 + 
 (51*W[18, 28, 4, 29])/56 - (439*W[18, 28, 5, 26])/112 - 
 (19*W[18, 28, 5, 27])/7 - (1415*W[18, 28, 5, 28])/224 + W[18, 28, 5, 30]/8 + 
 (15*W[18, 28, 16, 27])/56 + W[18, 28, 16, 29]/7 - W[18, 28, 16, 30]/8 - 
 (669*W[18, 28, 17, 26])/224 - (33*W[18, 28, 17, 28])/14 - 
 (187*W[18, 28, 17, 29])/112 + (2003*W[18, 28, 18, 26])/224 + 
 (2315*W[18, 28, 18, 27])/224 - (69*W[18, 28, 18, 28])/32 + 
 (13*W[18, 28, 18, 29])/112 - (3*W[18, 28, 18, 30])/8 + 
 (1403*W[18, 28, 19, 27])/224 - (149*W[18, 28, 19, 28])/112 - 
 (431*W[18, 28, 19, 29])/112 + (11*W[18, 28, 19, 30])/56 - 
 (187*W[18, 28, 20, 26])/112 + (7*W[18, 28, 20, 27])/16 - 
 (781*W[18, 28, 20, 28])/224 - (669*W[18, 28, 20, 29])/224 + 
 W[18, 28, 20, 30]/4 + (453*W[18, 28, 26, 1])/112 - 
 (111*W[18, 28, 26, 2])/28 + (17*W[18, 28, 26, 3])/56 - W[18, 28, 26, 4]/16 - 
 W[18, 28, 26, 6]/4 - W[18, 28, 26, 10]/4 + W[18, 28, 26, 12]/4 + 
 W[18, 28, 26, 15]/2 - (669*W[18, 28, 26, 17])/224 + 
 (1181*W[18, 28, 26, 18])/224 + W[18, 28, 26, 19]/8 - 
 (45*W[18, 28, 26, 20])/28 - W[18, 28, 26, 25]/4 + 
 (467*W[18, 28, 27, 1])/112 + (37*W[18, 28, 27, 2])/112 + 
 (523*W[18, 28, 27, 3])/224 - (16*W[18, 28, 27, 4])/7 + 
 (149*W[18, 28, 27, 5])/112 - W[18, 28, 27, 6]/4 - W[18, 28, 27, 10]/4 + 
 W[18, 28, 27, 13]/2 + W[18, 28, 27, 16]/7 - (411*W[18, 28, 27, 17])/112 + 
 (2315*W[18, 28, 27, 18])/224 + (1403*W[18, 28, 27, 19])/224 + 
 W[18, 28, 27, 21]/2 - W[18, 28, 27, 25]/4 + W[18, 28, 28, 1]/8 - 
 (439*W[18, 28, 28, 2])/112 - (77*W[18, 28, 28, 3])/16 + 
 (467*W[18, 28, 28, 4])/112 - (1415*W[18, 28, 28, 5])/224 - 
 W[18, 28, 28, 6]/4 - W[18, 28, 28, 8]/4 - W[18, 28, 28, 12]/4 + 
 W[18, 28, 28, 16]/8 - (125*W[18, 28, 28, 17])/56 - 
 (77*W[18, 28, 28, 18])/32 - (149*W[18, 28, 28, 19])/112 - 
 (15*W[18, 28, 28, 20])/224 + W[18, 28, 28, 21]/2 + W[18, 28, 28, 25]/4 + 
 (495*W[18, 28, 29, 1])/112 - (215*W[18, 28, 29, 2])/56 + 
 (1237*W[18, 28, 29, 3])/224 + (109*W[18, 28, 29, 4])/112 - 
 W[18, 28, 29, 8]/4 - W[18, 28, 29, 13]/2 - W[18, 28, 29, 15]/2 + 
 W[18, 28, 29, 16]/7 - (97*W[18, 28, 29, 17])/56 + 
 (31*W[18, 28, 29, 18])/56 + W[18, 28, 29, 19]/14 - 
 (669*W[18, 28, 29, 20])/224 - W[18, 28, 29, 21]/2 + W[18, 28, 29, 25]/4 + 
 (11*W[18, 28, 30, 1])/28 - W[18, 28, 30, 2]/4 - W[18, 28, 30, 8]/4 - 
 W[18, 28, 30, 10]/4 - W[18, 28, 30, 16]/8 + (9*W[18, 28, 30, 19])/28 + 
 W[18, 28, 30, 20]/4 - W[18, 28, 30, 21]/2 - W[18, 29, 1, 28]/4 + 
 (11*W[18, 29, 1, 30])/28 + (11*W[18, 29, 2, 29])/28 - W[18, 29, 2, 30]/4 + 
 (43*W[18, 29, 3, 28])/112 + (1301*W[18, 29, 3, 29])/224 - 
 W[18, 29, 3, 30]/2 + (123*W[18, 29, 4, 26])/112 - (3*W[18, 29, 4, 27])/16 - 
 W[18, 29, 4, 29]/16 - (9*W[18, 29, 5, 26])/28 + (15*W[18, 29, 16, 27])/56 + 
 W[18, 29, 16, 29]/7 - W[18, 29, 16, 30]/8 - (1573*W[18, 29, 17, 26])/224 - 
 (1741*W[18, 29, 17, 27])/224 - (129*W[18, 29, 17, 28])/56 + 
 (1413*W[18, 29, 18, 26])/224 + (1383*W[18, 29, 18, 27])/224 - 
 (3*W[18, 29, 18, 29])/8 - W[18, 29, 18, 30]/4 + W[18, 29, 19, 27]/14 - 
 (9*W[18, 29, 19, 28])/28 - W[18, 29, 19, 29]/4 + W[18, 29, 19, 30]/14 + 
 (10*W[18, 29, 20, 26])/7 + (3*W[18, 29, 20, 27])/8 + W[18, 29, 20, 28]/4 - 
 (1517*W[18, 29, 20, 29])/224 + W[18, 29, 20, 30]/4 - W[18, 29, 26, 1]/4 + 
 (3*W[18, 29, 26, 2])/16 + W[18, 29, 26, 3]/16 + (29*W[18, 29, 26, 4])/28 - 
 (9*W[18, 29, 26, 5])/28 - W[18, 29, 26, 10]/4 - 
 (1573*W[18, 29, 26, 17])/224 + (1469*W[18, 29, 26, 18])/224 + 
 (167*W[18, 29, 26, 20])/112 - W[18, 29, 27, 2]/16 - 
 (3*W[18, 29, 27, 3])/16 - W[18, 29, 27, 10]/4 + (15*W[18, 29, 27, 16])/56 - 
 (1685*W[18, 29, 27, 17])/224 + (1383*W[18, 29, 27, 18])/224 - 
 (5*W[18, 29, 27, 19])/28 + (3*W[18, 29, 27, 20])/16 + W[18, 29, 27, 21]/2 + 
 (43*W[18, 29, 28, 3])/112 - W[18, 29, 28, 8]/4 - 
 (129*W[18, 29, 28, 17])/56 - W[18, 29, 28, 18]/4 - 
 (9*W[18, 29, 28, 19])/28 + W[18, 29, 28, 21]/2 + (51*W[18, 29, 29, 2])/112 + 
 (1413*W[18, 29, 29, 3])/224 - W[18, 29, 29, 5]/4 - W[18, 29, 29, 8]/4 + 
 W[18, 29, 29, 16]/7 - W[18, 29, 29, 17]/16 - (3*W[18, 29, 29, 18])/16 - 
 (1517*W[18, 29, 29, 20])/224 - W[18, 29, 29, 21]/2 + 
 (11*W[18, 29, 30, 1])/28 - W[18, 29, 30, 2]/4 - W[18, 29, 30, 8]/4 - 
 W[18, 29, 30, 10]/4 - W[18, 29, 30, 16]/8 + (9*W[18, 29, 30, 19])/28 + 
 W[18, 29, 30, 20]/4 - W[18, 29, 30, 21]/2 + W[19, 1, 1, 1]/4 - 
 (267*W[19, 1, 1, 2])/14 - (22*W[19, 1, 1, 3])/7 + (137*W[19, 1, 1, 4])/7 - 
 (237*W[19, 1, 1, 5])/32 - W[19, 1, 1, 6]/4 - W[19, 1, 1, 13]/2 + 
 W[19, 1, 1, 15]/2 - W[19, 1, 1, 16]/4 + (921*W[19, 1, 1, 17])/224 - 
 (429*W[19, 1, 1, 18])/56 + (245*W[19, 1, 1, 19])/32 + 
 (1515*W[19, 1, 1, 20])/224 + W[19, 1, 1, 25]/4 - (435*W[19, 1, 2, 1])/56 - 
 (15*W[19, 1, 2, 2])/56 - (53*W[19, 1, 2, 3])/112 - (221*W[19, 1, 2, 4])/14 + 
 (353*W[19, 1, 2, 5])/224 + W[19, 1, 2, 6]/4 - W[19, 1, 2, 12]/4 + 
 (23*W[19, 1, 2, 14])/16 - (447*W[19, 1, 2, 15])/56 - 
 (329*W[19, 1, 2, 16])/16 + (539*W[19, 1, 2, 17])/32 + 
 (1633*W[19, 1, 2, 18])/224 + (705*W[19, 1, 2, 19])/224 + 
 (527*W[19, 1, 2, 20])/28 - (1537*W[19, 1, 2, 21])/224 - 
 (8511*W[19, 1, 2, 25])/224 + W[19, 1, 3, 1]/28 + (71*W[19, 1, 3, 2])/56 + 
 (7*W[19, 1, 3, 3])/4 + (695*W[19, 1, 3, 4])/16 + (1395*W[19, 1, 3, 5])/224 - 
 (3757*W[19, 1, 3, 6])/224 - (287*W[19, 1, 3, 12])/16 - 
 (30*W[19, 1, 3, 13])/7 + W[19, 1, 3, 15]/2 + (1289*W[19, 1, 3, 16])/224 + 
 (3111*W[19, 1, 3, 17])/112 - (7157*W[19, 1, 3, 18])/224 - 
 (2267*W[19, 1, 3, 19])/224 - (3611*W[19, 1, 3, 20])/224 + 
 W[19, 1, 3, 21]/4 + W[19, 1, 3, 25]/4 + (443*W[19, 1, 4, 1])/56 - 
 (505*W[19, 1, 4, 2])/112 - (15*W[19, 1, 4, 3])/32 + 
 (277*W[19, 1, 4, 4])/112 + (2841*W[19, 1, 4, 5])/224 + 
 (1753*W[19, 1, 4, 6])/32 + W[19, 1, 4, 12]/4 - W[19, 1, 4, 13]/2 - 
 (23*W[19, 1, 4, 14])/16 + (12*W[19, 1, 4, 16])/7 + 
 (3621*W[19, 1, 4, 17])/56 - (1129*W[19, 1, 4, 18])/16 + 
 (625*W[19, 1, 4, 19])/224 + (43*W[19, 1, 4, 20])/14 - W[19, 1, 4, 25]/4 - 
 W[19, 1, 5, 1]/8 + (481*W[19, 1, 5, 2])/112 + (379*W[19, 1, 5, 3])/112 - 
 (107*W[19, 1, 5, 4])/32 + (4299*W[19, 1, 5, 5])/224 + W[19, 1, 5, 12]/4 + 
 W[19, 1, 5, 13]/2 - W[19, 1, 5, 15]/2 - W[19, 1, 5, 16]/8 - 
 (325*W[19, 1, 5, 17])/16 + (899*W[19, 1, 5, 18])/224 - 
 (165*W[19, 1, 5, 19])/14 + (5037*W[19, 1, 5, 20])/224 - W[19, 1, 6, 1]/2 + 
 W[19, 1, 6, 2]/4 + (1405*W[19, 1, 6, 3])/56 + (1447*W[19, 1, 6, 4])/112 + 
 (503*W[19, 1, 6, 7])/112 + (503*W[19, 1, 6, 9])/112 - 
 (503*W[19, 1, 6, 15])/112 - W[19, 1, 6, 17]/2 + W[19, 1, 6, 18]/2 + 
 (163*W[19, 1, 6, 19])/16 - W[19, 1, 6, 20]/4 - (503*W[19, 1, 6, 21])/112 - 
 W[19, 1, 6, 24] - (15*W[19, 1, 7, 2])/56 + (145*W[19, 1, 7, 4])/7 - 
 (145*W[19, 1, 7, 5])/7 + (503*W[19, 1, 7, 15])/112 - 
 (15*W[19, 1, 7, 18])/56 + (15*W[19, 1, 7, 19])/56 - 
 (473*W[19, 1, 7, 20])/112 + (3*W[19, 1, 11, 1])/28 - 
 (2139*W[19, 1, 11, 2])/112 - (12105*W[19, 1, 11, 3])/224 - 
 (3*W[19, 1, 11, 4])/28 + (2139*W[19, 1, 11, 16])/112 + 
 (7663*W[19, 1, 11, 18])/112 + (12121*W[19, 1, 11, 22])/224 - 
 (13127*W[19, 1, 11, 25])/224 - (211*W[19, 1, 13, 1])/56 - 
 (57*W[19, 1, 13, 3])/56 - (11055*W[19, 1, 13, 4])/224 - 
 (71*W[19, 1, 13, 5])/56 + (283*W[19, 1, 13, 12])/16 + W[19, 1, 13, 14]/4 - 
 (327*W[19, 1, 13, 18])/112 + (71*W[19, 1, 13, 20])/56 - W[19, 1, 13, 21]/4 + 
 (3*W[19, 1, 17, 1])/4 + (465*W[19, 1, 17, 2])/112 + 
 (3343*W[19, 1, 17, 3])/224 + (1609*W[19, 1, 17, 4])/28 - 
 (331*W[19, 1, 17, 5])/16 - W[19, 1, 17, 6]/4 - (475*W[19, 1, 17, 9])/56 + 
 (287*W[19, 1, 17, 12])/16 + (447*W[19, 1, 17, 15])/56 - 
 (13*W[19, 1, 17, 16])/8 - (171*W[19, 1, 17, 17])/16 + 
 (297*W[19, 1, 17, 18])/224 - (4133*W[19, 1, 17, 19])/224 + 
 (187*W[19, 1, 17, 20])/14 + (3*W[19, 1, 17, 24])/4 - W[19, 1, 17, 25]/4 + 
 (237*W[19, 1, 18, 1])/56 - (1647*W[19, 1, 18, 2])/224 + 
 (2693*W[19, 1, 18, 3])/112 - (7909*W[19, 1, 18, 4])/224 + 
 (1067*W[19, 1, 18, 5])/224 + W[19, 1, 18, 6]/4 - 
 (3221*W[19, 1, 18, 7])/224 + (3221*W[19, 1, 18, 11])/224 - 
 (11597*W[19, 1, 18, 13])/224 + (5*W[19, 1, 18, 16])/4 - 
 (1355*W[19, 1, 18, 17])/112 + 6*W[19, 1, 18, 18] - 
 (5969*W[19, 1, 18, 19])/224 + (639*W[19, 1, 18, 20])/32 + 
 (3221*W[19, 1, 18, 21])/224 - (3*W[19, 1, 18, 24])/4 + 
 (4107*W[19, 1, 18, 25])/224 + W[19, 1, 19, 1]/8 - (263*W[19, 1, 19, 2])/28 - 
 (737*W[19, 1, 19, 3])/56 + (1835*W[19, 1, 19, 4])/224 - 
 (925*W[19, 1, 19, 5])/224 + (159*W[19, 1, 19, 6])/16 - W[19, 1, 19, 12]/4 - 
 W[19, 1, 19, 16]/8 - (325*W[19, 1, 19, 17])/16 + 
 (205*W[19, 1, 19, 18])/112 - (113*W[19, 1, 19, 19])/112 + 
 (1263*W[19, 1, 19, 20])/224 - (4107*W[19, 1, 19, 25])/224 + 
 W[19, 1, 20, 1]/14 - (109*W[19, 1, 20, 2])/4 - (1441*W[19, 1, 20, 3])/112 + 
 (671*W[19, 1, 20, 4])/56 + (6315*W[19, 1, 20, 5])/224 - W[19, 1, 20, 6]/4 + 
 (2215*W[19, 1, 20, 7])/224 + (475*W[19, 1, 20, 9])/56 - W[19, 1, 20, 13]/2 - 
 W[19, 1, 20, 15]/2 - (5*W[19, 1, 20, 16])/56 - (221*W[19, 1, 20, 17])/56 - 
 (783*W[19, 1, 20, 18])/112 - (655*W[19, 1, 20, 19])/224 + 
 (1433*W[19, 1, 20, 20])/224 + (8511*W[19, 1, 20, 25])/224 + 
 (1025*W[19, 1, 21, 2])/224 + (1297*W[19, 1, 21, 3])/224 - 
 (503*W[19, 1, 21, 9])/112 - W[19, 1, 21, 14]/4 - 
 (1241*W[19, 1, 21, 16])/224 + (659*W[19, 1, 21, 18])/224 + 
 (1209*W[19, 1, 21, 19])/224 - (1209*W[19, 1, 21, 20])/224 - 
 W[19, 1, 24, 5]/2 - W[19, 1, 24, 6] + W[19, 1, 24, 16]/2 + 
 (2727*W[19, 1, 24, 17])/224 - (2727*W[19, 1, 24, 18])/224 - 
 W[19, 1, 25, 1]/2 + (1349*W[19, 1, 25, 2])/56 + W[19, 1, 25, 3]/4 - 
 W[19, 1, 25, 4]/4 - (503*W[19, 1, 25, 11])/112 - (283*W[19, 1, 25, 12])/16 + 
 (283*W[19, 1, 25, 13])/16 + W[19, 1, 25, 17]/2 - W[19, 1, 25, 18]/2 + 
 W[19, 1, 25, 19]/2 - (1349*W[19, 1, 25, 20])/56 - 
 (12121*W[19, 1, 25, 22])/224 + (1053*W[19, 1, 26, 26])/224 + 
 (605*W[19, 1, 26, 27])/224 + (473*W[19, 1, 26, 28])/224 + 
 (1119*W[19, 1, 26, 29])/224 + (13*W[19, 1, 26, 30])/8 + 
 (1053*W[19, 1, 27, 26])/224 - (25*W[19, 1, 27, 27])/7 + 
 (755*W[19, 1, 27, 28])/224 + (275*W[19, 1, 27, 29])/32 + 
 (5*W[19, 1, 27, 30])/4 - (1405*W[19, 1, 28, 27])/224 + 
 (113*W[19, 1, 28, 28])/112 + (403*W[19, 1, 28, 29])/112 - 
 W[19, 1, 28, 30]/8 - (857*W[19, 1, 29, 26])/224 - 
 (953*W[19, 1, 29, 27])/224 + (1515*W[19, 1, 29, 28])/224 + 
 (729*W[19, 1, 29, 29])/224 + (5*W[19, 1, 29, 30])/56 + 
 (39*W[19, 2, 1, 1])/56 - (445*W[19, 2, 1, 2])/56 - (71*W[19, 2, 1, 3])/112 - 
 (1319*W[19, 2, 1, 4])/112 - (249*W[19, 2, 1, 5])/112 - W[19, 2, 1, 8]/4 - 
 W[19, 2, 1, 11]/2 - W[19, 2, 1, 13]/2 + (19*W[19, 2, 1, 14])/16 - 
 (447*W[19, 2, 1, 15])/56 - (2313*W[19, 2, 1, 16])/112 + 
 (3151*W[19, 2, 1, 17])/224 + (1537*W[19, 2, 1, 18])/224 + 
 (1059*W[19, 2, 1, 19])/112 + (4993*W[19, 2, 1, 20])/224 - 
 (1537*W[19, 2, 1, 21])/224 - (8511*W[19, 2, 1, 25])/224 - 
 (279*W[19, 2, 2, 1])/28 + (3*W[19, 2, 2, 2])/14 + 
 (3443*W[19, 2, 2, 3])/224 + (649*W[19, 2, 2, 4])/56 - 
 (1549*W[19, 2, 2, 5])/224 + (5*W[19, 2, 2, 7])/4 - 
 (1895*W[19, 2, 2, 10])/112 - W[19, 2, 2, 11]/2 - (3*W[19, 2, 2, 12])/4 - 
 (18*W[19, 2, 2, 14])/7 - (1839*W[19, 2, 2, 15])/112 + 
 (3*W[19, 2, 2, 16])/7 + (671*W[19, 2, 2, 17])/28 + 
 (4729*W[19, 2, 2, 18])/192 + (65*W[19, 2, 2, 19])/4 + 
 (23731*W[19, 2, 2, 20])/1344 + W[19, 2, 2, 21]/28 + 
 (251*W[19, 2, 2, 25])/32 - (509*W[19, 2, 3, 1])/112 - 
 (477*W[19, 2, 3, 2])/112 + (837*W[19, 2, 3, 3])/224 - 
 (9029*W[19, 2, 3, 4])/224 - (7325*W[19, 2, 3, 5])/112 + 
 (6443*W[19, 2, 3, 6])/224 - (5317*W[19, 2, 3, 8])/448 + 
 (1895*W[19, 2, 3, 10])/112 - (2959*W[19, 2, 3, 11])/224 + 
 (5981*W[19, 2, 3, 12])/224 + W[19, 2, 3, 13]/2 + W[19, 2, 3, 14]/4 - 
 (279*W[19, 2, 3, 15])/28 - (307*W[19, 2, 3, 16])/16 - 
 (1527*W[19, 2, 3, 17])/112 + (1209*W[19, 2, 3, 18])/56 + 
 (113*W[19, 2, 3, 19])/8 - (293*W[19, 2, 3, 20])/128 + 
 (9085*W[19, 2, 3, 21])/448 + (185*W[19, 2, 3, 25])/224 - 
 (935*W[19, 2, 4, 1])/112 + (215*W[19, 2, 4, 2])/28 - 
 (2771*W[19, 2, 4, 3])/224 + (379*W[19, 2, 4, 4])/16 + 
 (2297*W[19, 2, 4, 5])/224 - (6443*W[19, 2, 4, 6])/224 - W[19, 2, 4, 7] + 
 W[19, 2, 4, 11]/2 + W[19, 2, 4, 12]/4 - (1079*W[19, 2, 4, 13])/56 - 
 (191*W[19, 2, 4, 14])/7 - (177*W[19, 2, 4, 16])/112 + 
 (33*W[19, 2, 4, 17])/2 + (5137*W[19, 2, 4, 18])/128 - 
 (3321*W[19, 2, 4, 19])/224 - (63149*W[19, 2, 4, 20])/896 - 
 (11587*W[19, 2, 4, 21])/448 - (526*W[19, 2, 4, 22])/7 - 
 (14935*W[19, 2, 4, 23])/224 + (15539*W[19, 2, 4, 25])/448 + 
 (1011*W[19, 2, 5, 1])/112 - (323*W[19, 2, 5, 2])/112 - 
 (1241*W[19, 2, 5, 3])/16 + (1717*W[19, 2, 5, 4])/112 + 
 (309*W[19, 2, 5, 5])/14 + (3*W[19, 2, 5, 7])/4 + W[19, 2, 5, 8]/4 + 
 (951*W[19, 2, 5, 10])/224 + (3*W[19, 2, 5, 12])/4 + 
 (447*W[19, 2, 5, 13])/112 - W[19, 2, 5, 14]/4 + (279*W[19, 2, 5, 15])/28 - 
 W[19, 2, 5, 16]/8 + (15401*W[19, 2, 5, 17])/448 - (191*W[19, 2, 5, 18])/28 - 
 (3485*W[19, 2, 5, 19])/224 + (1189*W[19, 2, 5, 20])/64 + 
 (3149*W[19, 2, 5, 21])/224 - (5371*W[19, 2, 5, 23])/224 - 
 (129*W[19, 2, 5, 25])/224 + W[19, 2, 7, 2]/2 - W[19, 2, 7, 5]/4 - 
 W[19, 2, 7, 14]/4 - (67*W[19, 2, 7, 17])/14 + (1867*W[19, 2, 7, 18])/112 - 
 W[19, 2, 7, 19]/2 + (3*W[19, 2, 7, 21])/4 - W[19, 2, 12, 2]/2 + 
 (3075*W[19, 2, 12, 3])/32 - (437*W[19, 2, 12, 4])/28 + W[19, 2, 12, 5]/2 - 
 (503*W[19, 2, 12, 13])/112 - (3335*W[19, 2, 12, 17])/56 + 
 W[19, 2, 12, 18]/4 - (587*W[19, 2, 12, 19])/224 - 
 (365*W[19, 2, 12, 20])/224 - (7321*W[19, 2, 12, 21])/224 + 
 (5371*W[19, 2, 12, 23])/224 + (503*W[19, 2, 12, 25])/112 - 
 (169*W[19, 2, 14, 1])/8 - W[19, 2, 14, 2] + W[19, 2, 14, 3]/4 - 
 (202*W[19, 2, 14, 4])/7 + (633*W[19, 2, 14, 5])/112 - W[19, 2, 14, 7]/4 + 
 (1107*W[19, 2, 14, 13])/56 + (353*W[19, 2, 14, 16])/16 - 
 (2809*W[19, 2, 14, 17])/224 - (5317*W[19, 2, 14, 18])/448 + 
 W[19, 2, 14, 19] + (16217*W[19, 2, 14, 20])/448 - 
 (6519*W[19, 2, 14, 21])/448 + (14935*W[19, 2, 14, 23])/224 - 
 (30761*W[19, 2, 14, 25])/448 - W[19, 2, 16, 1]/4 + W[19, 2, 16, 2]/4 + 
 (13*W[19, 2, 16, 3])/56 + W[19, 2, 16, 4]/112 + (57*W[19, 2, 16, 5])/56 + 
 W[19, 2, 16, 8]/4 + W[19, 2, 16, 11]/2 - W[19, 2, 16, 14]/4 + 
 (15*W[19, 2, 16, 16])/56 - (29*W[19, 2, 16, 19])/56 + 
 (4*W[19, 2, 16, 20])/7 - W[19, 2, 16, 21]/2 - (2413*W[19, 2, 17, 1])/224 + 
 (669*W[19, 2, 17, 2])/112 - (18713*W[19, 2, 17, 3])/224 - 
 (2859*W[19, 2, 17, 4])/56 + (18237*W[19, 2, 17, 5])/448 + 
 (3*W[19, 2, 17, 6])/4 - (67*W[19, 2, 17, 7])/14 - 
 (1003*W[19, 2, 17, 9])/224 - (951*W[19, 2, 17, 10])/224 + 
 (551*W[19, 2, 17, 12])/56 - (2809*W[19, 2, 17, 14])/224 + 
 (1839*W[19, 2, 17, 15])/112 + (53*W[19, 2, 17, 16])/56 + 
 (2997*W[19, 2, 17, 17])/224 - (2691*W[19, 2, 17, 18])/896 + 
 (1133*W[19, 2, 17, 19])/56 - (17*W[19, 2, 17, 20])/8 + 
 (1165*W[19, 2, 17, 21])/224 + (526*W[19, 2, 17, 22])/7 - 
 (5317*W[19, 2, 17, 24])/448 + (26107*W[19, 2, 17, 25])/448 + 
 (203*W[19, 2, 18, 1])/32 + (36985*W[19, 2, 18, 2])/1344 + 
 (649*W[19, 2, 18, 3])/112 + (21475*W[19, 2, 18, 4])/896 - 
 (3811*W[19, 2, 18, 5])/112 + (1923*W[19, 2, 18, 7])/224 + 
 (2959*W[19, 2, 18, 11])/224 + W[19, 2, 18, 12]/4 + 
 (1079*W[19, 2, 18, 13])/56 - (5317*W[19, 2, 18, 14])/448 + 
 (11*W[19, 2, 18, 16])/56 - (10609*W[19, 2, 18, 17])/896 + 
 (1675*W[19, 2, 18, 18])/192 + (347*W[19, 2, 18, 19])/56 - 
 (685*W[19, 2, 18, 20])/112 - W[19, 2, 18, 21]/2 + 
 (5371*W[19, 2, 18, 23])/224 + (5317*W[19, 2, 18, 24])/448 + 
 (29*W[19, 2, 18, 25])/7 - (15*W[19, 2, 19, 1])/112 + 
 (3373*W[19, 2, 19, 2])/224 + (433*W[19, 2, 19, 3])/28 - 
 (827*W[19, 2, 19, 4])/112 - (2487*W[19, 2, 19, 5])/224 - 
 (3*W[19, 2, 19, 6])/4 - (5*W[19, 2, 19, 7])/4 - W[19, 2, 19, 8]/4 - 
 (4139*W[19, 2, 19, 12])/224 + (773*W[19, 2, 19, 14])/112 - 
 (29*W[19, 2, 19, 16])/28 + (6285*W[19, 2, 19, 17])/224 + 
 (9661*W[19, 2, 19, 18])/224 + (849*W[19, 2, 19, 19])/224 + 
 (1779*W[19, 2, 19, 20])/32 - (4715*W[19, 2, 19, 21])/112 - 
 (5283*W[19, 2, 19, 25])/224 + (199*W[19, 2, 20, 1])/32 + 
 (34969*W[19, 2, 20, 2])/1344 - (13773*W[19, 2, 20, 3])/896 - 
 (131113*W[19, 2, 20, 4])/896 + (14279*W[19, 2, 20, 5])/448 + 
 (1811*W[19, 2, 20, 7])/224 + (5317*W[19, 2, 20, 8])/448 + 
 (1003*W[19, 2, 20, 9])/224 - (365*W[19, 2, 20, 12])/224 - 
 (447*W[19, 2, 20, 13])/112 + (16217*W[19, 2, 20, 14])/448 + 
 (447*W[19, 2, 20, 15])/56 + (17*W[19, 2, 20, 16])/14 + 
 (433*W[19, 2, 20, 17])/224 - (3209*W[19, 2, 20, 18])/224 + 
 (367*W[19, 2, 20, 19])/56 - (52931*W[19, 2, 20, 20])/1344 + 
 (1097*W[19, 2, 20, 21])/56 + (14935*W[19, 2, 20, 23])/224 - 
 2*W[19, 2, 20, 25] - (1537*W[19, 2, 21, 1])/224 - (13*W[19, 2, 21, 2])/28 + 
 (47*W[19, 2, 21, 3])/64 - (11587*W[19, 2, 21, 4])/448 + 
 (3149*W[19, 2, 21, 5])/224 + (3*W[19, 2, 21, 7])/4 - 
 (975*W[19, 2, 21, 12])/112 - (1107*W[19, 2, 21, 13])/56 + 
 (2337*W[19, 2, 21, 14])/448 + (2133*W[19, 2, 21, 16])/112 + 
 (1165*W[19, 2, 21, 17])/224 + (1683*W[19, 2, 21, 19])/224 - 
 (6725*W[19, 2, 21, 20])/224 - (5371*W[19, 2, 21, 23])/224 - 
 (683*W[19, 2, 25, 1])/224 - (27*W[19, 2, 25, 2])/28 + 
 (185*W[19, 2, 25, 3])/224 + (15539*W[19, 2, 25, 4])/448 - 
 (129*W[19, 2, 25, 5])/224 + (503*W[19, 2, 25, 13])/112 - 
 (891*W[19, 2, 25, 14])/448 + (1493*W[19, 2, 25, 17])/64 - 
 (3391*W[19, 2, 25, 18])/112 + (2427*W[19, 2, 25, 19])/224 + 
 (1525*W[19, 2, 25, 20])/224 - (14935*W[19, 2, 25, 23])/224 - 
 (65*W[19, 2, 25, 25])/14 - (971*W[19, 2, 26, 26])/112 + 
 (521*W[19, 2, 26, 27])/112 + (109*W[19, 2, 26, 28])/56 - 
 (111*W[19, 2, 26, 29])/112 - (53*W[19, 2, 26, 30])/56 + 
 (363*W[19, 2, 27, 26])/224 - (2245*W[19, 2, 27, 27])/224 - 
 (43*W[19, 2, 27, 28])/4 - (339*W[19, 2, 27, 29])/112 - W[19, 2, 27, 30]/14 + 
 (2021*W[19, 2, 28, 26])/224 - (2971*W[19, 2, 28, 27])/224 - 
 (611*W[19, 2, 28, 28])/28 - (299*W[19, 2, 28, 29])/28 - 
 (43*W[19, 2, 28, 30])/56 + (845*W[19, 2, 29, 26])/112 - 
 (353*W[19, 2, 29, 27])/112 - (45*W[19, 2, 29, 28])/4 - 
 (827*W[19, 2, 29, 29])/112 - (9*W[19, 2, 29, 30])/14 - 
 (15*W[19, 2, 30, 27])/56 + (15*W[19, 2, 30, 30])/56 + 
 (9*W[19, 3, 1, 1])/16 + (79*W[19, 3, 1, 2])/56 + (527*W[19, 3, 1, 3])/112 - 
 (1347*W[19, 3, 1, 4])/224 + (1675*W[19, 3, 1, 5])/224 - 
 (3701*W[19, 3, 1, 6])/224 - W[19, 3, 1, 11]/2 - (67*W[19, 3, 1, 13])/14 + 
 (1301*W[19, 3, 1, 16])/224 + (3111*W[19, 3, 1, 17])/112 - 
 (1787*W[19, 3, 1, 18])/56 - (321*W[19, 3, 1, 19])/112 - 
 (2273*W[19, 3, 1, 20])/224 + W[19, 3, 1, 25]/4 + W[19, 3, 2, 1]/4 - 
 (55*W[19, 3, 2, 2])/14 + (979*W[19, 3, 2, 3])/56 - 
 (9425*W[19, 3, 2, 4])/224 - (13439*W[19, 3, 2, 5])/224 + 
 (6499*W[19, 3, 2, 6])/224 + (3*W[19, 3, 2, 7])/4 - 
 (5205*W[19, 3, 2, 8])/448 + (1867*W[19, 3, 2, 10])/112 - 
 (2959*W[19, 3, 2, 11])/224 + (6037*W[19, 3, 2, 12])/224 - 
 (293*W[19, 3, 2, 15])/28 - (2117*W[19, 3, 2, 16])/112 - 
 (4411*W[19, 3, 2, 17])/224 + (5499*W[19, 3, 2, 18])/224 + 
 (1755*W[19, 3, 2, 19])/112 - (4715*W[19, 3, 2, 20])/896 + 
 (8861*W[19, 3, 2, 21])/448 + (185*W[19, 3, 2, 25])/224 - 
 (93*W[19, 3, 3, 1])/16 + (9047*W[19, 3, 3, 2])/224 + (71*W[19, 3, 3, 3])/8 + 
 (23*W[19, 3, 3, 4])/224 - (211*W[19, 3, 3, 5])/112 + 
 (1847*W[19, 3, 3, 6])/112 - (1867*W[19, 3, 3, 10])/112 - W[19, 3, 3, 11]/2 + 
 (67*W[19, 3, 3, 13])/7 - (6309*W[19, 3, 3, 16])/224 - 
 (815*W[19, 3, 3, 17])/32 - (3405*W[19, 3, 3, 18])/224 - 
 (61*W[19, 3, 3, 20])/56 + (6553*W[19, 3, 3, 21])/224 + 
 (51*W[19, 3, 4, 1])/112 - (1021*W[19, 3, 4, 2])/28 - 
 (1405*W[19, 3, 4, 3])/112 + (51*W[19, 3, 4, 4])/112 + 
 (579*W[19, 3, 4, 5])/32 + (3*W[19, 3, 4, 7])/4 + W[19, 3, 4, 11]/2 - 
 (2757*W[19, 3, 4, 15])/56 - (1409*W[19, 3, 4, 16])/112 + 
 (6555*W[19, 3, 4, 17])/224 + (51*W[19, 3, 4, 18])/224 - 
 (327*W[19, 3, 4, 19])/28 - (8117*W[19, 3, 4, 20])/224 + 
 (25545*W[19, 3, 4, 21])/448 + (3035*W[19, 3, 4, 25])/56 + 
 (311*W[19, 3, 5, 1])/28 + (1853*W[19, 3, 5, 2])/112 - 
 (79*W[19, 3, 5, 3])/16 + (953*W[19, 3, 5, 4])/112 - 
 (359*W[19, 3, 5, 5])/112 + (481*W[19, 3, 5, 6])/16 - (3*W[19, 3, 5, 7])/4 + 
 (5645*W[19, 3, 5, 10])/224 - (13415*W[19, 3, 5, 12])/112 + 
 W[19, 3, 5, 14]/4 + (1177*W[19, 3, 5, 16])/224 + 
 (4657*W[19, 3, 5, 17])/224 + (475*W[19, 3, 5, 18])/112 - 
 (521*W[19, 3, 5, 19])/112 - (17041*W[19, 3, 5, 20])/448 - 
 (1325*W[19, 3, 5, 21])/224 - (2973*W[19, 3, 5, 25])/224 - 
 (12269*W[19, 3, 6, 1])/224 + (6499*W[19, 3, 6, 2])/224 + 
 (2223*W[19, 3, 6, 3])/112 - (47*W[19, 3, 6, 4])/14 + 
 (481*W[19, 3, 6, 5])/16 - (1887*W[19, 3, 6, 17])/112 - 
 (29*W[19, 3, 6, 18])/112 + (5*W[19, 3, 6, 19])/14 + 
 (1951*W[19, 3, 6, 20])/56 + (865*W[19, 3, 7, 2])/112 + 
 (1807*W[19, 3, 7, 4])/112 - (1807*W[19, 3, 7, 5])/112 - 
 (779*W[19, 3, 7, 8])/448 - (1895*W[19, 3, 7, 10])/112 + 
 (2847*W[19, 3, 7, 11])/224 - (3779*W[19, 3, 7, 18])/224 + 
 (515*W[19, 3, 7, 19])/56 - (815*W[19, 3, 7, 20])/448 - 
 (5205*W[19, 3, 8, 2])/448 + (4915*W[19, 3, 8, 7])/448 + 
 (779*W[19, 3, 8, 10])/224 - (2847*W[19, 3, 8, 11])/224 + 
 (36171*W[19, 3, 8, 17])/448 + (887*W[19, 3, 8, 18])/448 - 
 (43*W[19, 3, 8, 19])/28 - (3627*W[19, 3, 8, 20])/224 - 
 (2903*W[19, 3, 8, 25])/448 - (10417*W[19, 3, 12, 2])/224 - 
 (1297*W[19, 3, 12, 5])/28 - (15*W[19, 3, 12, 18])/4 + 
 (211*W[19, 3, 13, 1])/56 + (57*W[19, 3, 13, 3])/56 + 
 (11055*W[19, 3, 13, 4])/224 + (71*W[19, 3, 13, 5])/56 - 
 (283*W[19, 3, 13, 12])/16 - W[19, 3, 13, 14]/4 + 
 (327*W[19, 3, 13, 18])/112 - (71*W[19, 3, 13, 20])/56 + W[19, 3, 13, 21]/4 - 
 (189*W[19, 3, 15, 1])/16 - (293*W[19, 3, 15, 2])/28 - 
 (2757*W[19, 3, 15, 4])/56 - (2973*W[19, 3, 15, 18])/224 + 
 (1193*W[19, 3, 15, 20])/224 - W[19, 3, 15, 21]/4 - 
 (4355*W[19, 3, 16, 2])/112 + (1201*W[19, 3, 16, 8])/336 - 
 (835*W[19, 3, 16, 10])/224 + (2959*W[19, 3, 16, 11])/224 + 
 (115*W[19, 3, 16, 18])/16 + (2455*W[19, 3, 16, 19])/96 - 
 (1451*W[19, 3, 16, 22])/112 - (3545*W[19, 3, 17, 1])/224 - 
 (6499*W[19, 3, 17, 2])/224 - (453*W[19, 3, 17, 3])/28 + 
 (303*W[19, 3, 17, 4])/112 + (10309*W[19, 3, 17, 5])/224 + 
 (36171*W[19, 3, 17, 8])/448 - (5645*W[19, 3, 17, 10])/224 + 
 (73*W[19, 3, 17, 16])/28 + (1901*W[19, 3, 17, 17])/224 + 
 (733*W[19, 3, 17, 18])/224 - (43*W[19, 3, 17, 19])/56 - 
 (5963*W[19, 3, 17, 20])/224 - (57*W[19, 3, 17, 21])/28 + 
 (13707*W[19, 3, 17, 24])/224 + (2865*W[19, 3, 17, 25])/448 + 
 (299*W[19, 3, 18, 1])/224 - (5793*W[19, 3, 18, 2])/112 - 
 (67*W[19, 3, 18, 3])/8 - (2881*W[19, 3, 18, 4])/56 + 
 (265*W[19, 3, 18, 5])/28 - (4313*W[19, 3, 18, 6])/112 + 
 (1579*W[19, 3, 18, 7])/112 + (887*W[19, 3, 18, 8])/448 + 
 (835*W[19, 3, 18, 10])/224 + W[19, 3, 18, 11]/2 - (15*W[19, 3, 18, 12])/4 + 
 (11709*W[19, 3, 18, 13])/224 - (2973*W[19, 3, 18, 15])/224 - 
 (493*W[19, 3, 18, 16])/112 + (15031*W[19, 3, 18, 17])/224 + 
 (403*W[19, 3, 18, 18])/224 + (195*W[19, 3, 18, 19])/224 + 
 (853*W[19, 3, 18, 20])/896 + (9071*W[19, 3, 18, 21])/448 - 
 (13707*W[19, 3, 18, 24])/224 + (8*W[19, 3, 18, 25])/7 - 
 (11*W[19, 3, 19, 1])/16 - (1329*W[19, 3, 19, 4])/112 + 
 (251*W[19, 3, 19, 5])/56 - (1847*W[19, 3, 19, 6])/112 + 
 (1811*W[19, 3, 19, 7])/112 - (1717*W[19, 3, 19, 8])/336 - 
 W[19, 3, 19, 14]/4 + (4051*W[19, 3, 19, 16])/224 + 
 (911*W[19, 3, 19, 17])/56 - (31*W[19, 3, 19, 18])/224 + 
 (1347*W[19, 3, 19, 19])/224 + (26039*W[19, 3, 19, 20])/448 - 
 (9619*W[19, 3, 19, 21])/224 - (16*W[19, 3, 19, 25])/7 - 
 (31595*W[19, 3, 20, 2])/896 - (278*W[19, 3, 20, 4])/7 - 
 (17351*W[19, 3, 20, 5])/448 + (1951*W[19, 3, 20, 6])/56 - 
 (14689*W[19, 3, 20, 7])/448 - (3627*W[19, 3, 20, 8])/224 - 
 (1453*W[19, 3, 20, 15])/224 - (7005*W[19, 3, 20, 16])/224 - 
 (3709*W[19, 3, 20, 17])/112 + (31201*W[19, 3, 20, 18])/896 + 
 (15083*W[19, 3, 20, 19])/1344 + (5329*W[19, 3, 20, 20])/672 + 
 (16921*W[19, 3, 20, 21])/336 + (9239*W[19, 3, 20, 22])/224 + 
 (9277*W[19, 3, 20, 25])/224 + (43271*W[19, 3, 21, 2])/448 + 
 (25545*W[19, 3, 21, 4])/448 - (1325*W[19, 3, 21, 5])/224 + 
 W[19, 3, 21, 14]/4 - W[19, 3, 21, 15]/4 + (6553*W[19, 3, 21, 16])/224 - 
 (57*W[19, 3, 21, 17])/28 - (25339*W[19, 3, 21, 18])/448 - 
 (341*W[19, 3, 21, 19])/48 + (3253*W[19, 3, 21, 20])/224 - 
 (18097*W[19, 3, 21, 21])/336 + (1955*W[19, 3, 22, 4])/112 - 
 (1895*W[19, 3, 22, 7])/112 + (1895*W[19, 3, 22, 10])/112 + 
 (6337*W[19, 3, 22, 16])/224 - (1955*W[19, 3, 22, 17])/112 + 
 (1307*W[19, 3, 25, 1])/28 + (8733*W[19, 3, 25, 2])/224 + 
 (3035*W[19, 3, 25, 4])/56 - (2973*W[19, 3, 25, 5])/224 - 
 (1345*W[19, 3, 25, 8])/448 - (779*W[19, 3, 25, 10])/224 + 
 (283*W[19, 3, 25, 12])/16 - (283*W[19, 3, 25, 13])/16 - 
 (17935*W[19, 3, 25, 17])/448 - (3*W[19, 3, 25, 18])/14 - 
 (13*W[19, 3, 25, 19])/14 + (729*W[19, 3, 25, 20])/224 + 
 W[19, 3, 26, 26]/16 - (29*W[19, 3, 26, 27])/112 + (3*W[19, 3, 26, 28])/8 + 
 (1357*W[19, 3, 26, 29])/224 - (4*W[19, 3, 26, 30])/7 - 
 (649*W[19, 3, 27, 26])/224 + (1345*W[19, 3, 27, 27])/224 - 
 (107*W[19, 3, 27, 28])/112 + (495*W[19, 3, 27, 29])/224 - 
 (11*W[19, 3, 27, 30])/14 + (9*W[19, 3, 28, 26])/16 + 
 (79*W[19, 3, 28, 27])/56 - (1347*W[19, 3, 28, 28])/224 - 
 (1431*W[19, 3, 28, 29])/224 - (3*W[19, 3, 28, 30])/8 - 
 (7*W[19, 3, 29, 26])/16 + (1145*W[19, 3, 29, 27])/224 + 
 (1047*W[19, 3, 29, 28])/224 - (1181*W[19, 3, 29, 29])/224 - 
 (11*W[19, 3, 29, 30])/56 + (57*W[19, 3, 30, 26])/28 + 
 (1585*W[19, 3, 30, 27])/224 + (171*W[19, 3, 30, 28])/16 + 
 (1095*W[19, 3, 30, 29])/112 - W[19, 3, 30, 30]/28 - (25*W[19, 4, 1, 1])/56 - 
 (223*W[19, 4, 1, 2])/14 - (6087*W[19, 4, 1, 3])/112 - 
 (23*W[19, 4, 1, 4])/14 + (923*W[19, 4, 1, 5])/56 + 
 (1761*W[19, 4, 1, 6])/32 + W[19, 4, 1, 8]/4 + W[19, 4, 1, 11]/2 - 
 (19*W[19, 4, 1, 14])/16 + (2341*W[19, 4, 1, 16])/112 + 
 (1079*W[19, 4, 1, 17])/16 - (12*W[19, 4, 1, 18])/7 - 
 (197*W[19, 4, 1, 19])/56 - (89*W[19, 4, 1, 20])/224 + 
 (12121*W[19, 4, 1, 22])/224 - (13183*W[19, 4, 1, 25])/224 - 
 (2381*W[19, 4, 2, 1])/112 - (3*W[19, 4, 2, 2])/4 - 
 (2699*W[19, 4, 2, 3])/224 - (129*W[19, 4, 2, 4])/112 + 
 (105*W[19, 4, 2, 5])/8 - (6499*W[19, 4, 2, 6])/224 - (5*W[19, 4, 2, 7])/4 + 
 W[19, 4, 2, 11]/2 + W[19, 4, 2, 12]/2 - (389*W[19, 4, 2, 14])/14 + 
 (1157*W[19, 4, 2, 16])/56 + (265*W[19, 4, 2, 17])/224 + 
 (3563*W[19, 4, 2, 18])/128 - (225*W[19, 4, 2, 19])/28 - 
 (27095*W[19, 4, 2, 20])/896 - (9165*W[19, 4, 2, 21])/224 - 
 (526*W[19, 4, 2, 22])/7 - (7611*W[19, 4, 2, 25])/224 - 
 (12247*W[19, 4, 3, 1])/224 - (1711*W[19, 4, 3, 2])/224 - 
 (501*W[19, 4, 3, 3])/224 - (137*W[19, 4, 3, 4])/112 + 
 (324*W[19, 4, 3, 5])/7 - W[19, 4, 3, 8]/4 + W[19, 4, 3, 11]/2 - 
 W[19, 4, 3, 14]/4 - (2757*W[19, 4, 3, 15])/56 - (1419*W[19, 4, 3, 16])/112 + 
 (2069*W[19, 4, 3, 17])/112 - W[19, 4, 3, 18]/32 - 
 (1301*W[19, 4, 3, 19])/224 + (1591*W[19, 4, 3, 20])/224 + 
 (25321*W[19, 4, 3, 21])/448 + (3035*W[19, 4, 3, 25])/56 + 
 (295*W[19, 4, 4, 1])/112 - (3691*W[19, 4, 4, 2])/112 + 
 (3357*W[19, 4, 4, 3])/224 - (3*W[19, 4, 4, 4])/2 - 
 (4825*W[19, 4, 4, 5])/224 - (1847*W[19, 4, 4, 6])/112 + 
 (4307*W[19, 4, 4, 7])/224 - W[19, 4, 4, 11]/2 + (807*W[19, 4, 4, 14])/14 - 
 (37*W[19, 4, 4, 16])/56 + (307*W[19, 4, 4, 17])/224 + 
 (199*W[19, 4, 4, 18])/32 + (401*W[19, 4, 4, 19])/224 + 
 (23*W[19, 4, 4, 20])/64 + (1055*W[19, 4, 4, 21])/224 + W[19, 4, 4, 23]/4 - 
 (1055*W[19, 4, 4, 25])/224 + (1265*W[19, 4, 5, 1])/112 + 8*W[19, 4, 5, 2] + 
 (401*W[19, 4, 5, 3])/112 - (75*W[19, 4, 5, 4])/56 + (3*W[19, 4, 5, 5])/8 - 
 (481*W[19, 4, 5, 6])/16 - (4307*W[19, 4, 5, 7])/224 - W[19, 4, 5, 8]/4 + 
 (615*W[19, 4, 5, 10])/224 - W[19, 4, 5, 12]/2 + (2567*W[19, 4, 5, 13])/56 + 
 W[19, 4, 5, 14]/4 + (2757*W[19, 4, 5, 15])/56 + (11*W[19, 4, 5, 16])/56 + 
 (2637*W[19, 4, 5, 17])/112 + (977*W[19, 4, 5, 18])/56 + 
 (607*W[19, 4, 5, 19])/224 - (10321*W[19, 4, 5, 20])/224 - 
 (615*W[19, 4, 5, 21])/224 - (1017*W[19, 4, 5, 22])/14 + 
 (32101*W[19, 4, 5, 23])/224 - (2757*W[19, 4, 5, 25])/56 + 
 (12269*W[19, 4, 6, 1])/224 - (6499*W[19, 4, 6, 2])/224 - 
 (2223*W[19, 4, 6, 3])/112 + (47*W[19, 4, 6, 4])/14 - 
 (481*W[19, 4, 6, 5])/16 + (1887*W[19, 4, 6, 17])/112 + 
 (29*W[19, 4, 6, 18])/112 - (5*W[19, 4, 6, 19])/14 - 
 (1951*W[19, 4, 6, 20])/56 - W[19, 4, 7, 2]/2 + W[19, 4, 7, 14]/4 - 
 (887*W[19, 4, 7, 17])/224 - (5335*W[19, 4, 7, 18])/64 + W[19, 4, 7, 19]/2 + 
 (8661*W[19, 4, 7, 20])/448 - (3*W[19, 4, 11, 1])/28 + 
 (2139*W[19, 4, 11, 2])/112 + (12105*W[19, 4, 11, 3])/224 + 
 (3*W[19, 4, 11, 4])/28 - (2139*W[19, 4, 11, 16])/112 - 
 (7663*W[19, 4, 11, 18])/112 - (12121*W[19, 4, 11, 22])/224 + 
 (13127*W[19, 4, 11, 25])/224 + (3*W[19, 4, 12, 2])/7 - 
 (3*W[19, 4, 12, 5])/7 - W[19, 4, 12, 18]/4 + W[19, 4, 12, 20]/4 + 
 (169*W[19, 4, 14, 1])/8 + W[19, 4, 14, 2] - W[19, 4, 14, 3]/4 + 
 (202*W[19, 4, 14, 4])/7 - (633*W[19, 4, 14, 5])/112 + W[19, 4, 14, 7]/4 - 
 (1107*W[19, 4, 14, 13])/56 - (353*W[19, 4, 14, 16])/16 + 
 (2809*W[19, 4, 14, 17])/224 + (5317*W[19, 4, 14, 18])/448 - 
 W[19, 4, 14, 19] - (16217*W[19, 4, 14, 20])/448 + 
 (6519*W[19, 4, 14, 21])/448 - (14935*W[19, 4, 14, 23])/224 + 
 (30761*W[19, 4, 14, 25])/448 + W[19, 4, 16, 1]/4 - W[19, 4, 16, 2]/4 - 
 (13*W[19, 4, 16, 3])/56 - W[19, 4, 16, 4]/112 - (57*W[19, 4, 16, 5])/56 - 
 W[19, 4, 16, 8]/4 - W[19, 4, 16, 11]/2 + W[19, 4, 16, 14]/4 - 
 (15*W[19, 4, 16, 16])/56 + (29*W[19, 4, 16, 19])/56 - 
 (4*W[19, 4, 16, 20])/7 + W[19, 4, 16, 21]/2 + (7991*W[19, 4, 17, 1])/224 + 
 (63*W[19, 4, 17, 2])/32 + (229*W[19, 4, 17, 3])/14 + 
 (193*W[19, 4, 17, 4])/112 + (6187*W[19, 4, 17, 5])/224 - 
 (887*W[19, 4, 17, 7])/224 - (615*W[19, 4, 17, 10])/224 + 
 (2809*W[19, 4, 17, 14])/224 - (581*W[19, 4, 17, 17])/32 - 
 (621*W[19, 4, 17, 18])/224 + (87*W[19, 4, 17, 19])/28 + 
 151*W[19, 4, 17, 20] + (22525*W[19, 4, 17, 21])/224 + 
 (1055*W[19, 4, 17, 24])/224 - (2865*W[19, 4, 17, 25])/448 - 
 (1075*W[19, 4, 18, 1])/224 + (9837*W[19, 4, 18, 2])/896 - 
 (5629*W[19, 4, 18, 3])/112 + (25*W[19, 4, 18, 4])/4 + 
 (35983*W[19, 4, 18, 5])/224 - (42341*W[19, 4, 18, 7])/448 - 
 (3333*W[19, 4, 18, 11])/224 - W[19, 4, 18, 12]/4 + 
 (5317*W[19, 4, 18, 14])/448 - (17*W[19, 4, 18, 16])/14 + 
 (183*W[19, 4, 18, 17])/56 - (2267*W[19, 4, 18, 18])/224 + 
 (221*W[19, 4, 18, 19])/112 + (6355*W[19, 4, 18, 20])/224 - 
 (1453*W[19, 4, 18, 21])/448 - (447*W[19, 4, 18, 22])/112 - 
 (32101*W[19, 4, 18, 23])/224 - (1055*W[19, 4, 18, 24])/224 - 
 (8*W[19, 4, 18, 25])/7 + (29*W[19, 4, 19, 1])/112 - (4*W[19, 4, 19, 2])/7 - 
 (3*W[19, 4, 19, 3])/56 - (493*W[19, 4, 19, 4])/224 + 
 (983*W[19, 4, 19, 5])/224 + (1847*W[19, 4, 19, 6])/112 + 
 (5*W[19, 4, 19, 7])/4 + W[19, 4, 19, 8]/4 - (773*W[19, 4, 19, 14])/112 + 
 (5*W[19, 4, 19, 16])/7 - (3473*W[19, 4, 19, 17])/224 - 
 (337*W[19, 4, 19, 18])/224 - (1275*W[19, 4, 19, 19])/224 + 
 (1093*W[19, 4, 19, 20])/112 - (25*W[19, 4, 19, 21])/14 + 
 (16*W[19, 4, 19, 25])/7 + (601*W[19, 4, 20, 1])/112 - 
 (11455*W[19, 4, 20, 2])/896 - (177*W[19, 4, 20, 4])/448 + 
 (191*W[19, 4, 20, 5])/224 - (1951*W[19, 4, 20, 6])/56 + 
 (1951*W[19, 4, 20, 7])/64 + W[19, 4, 20, 8]/4 + W[19, 4, 20, 12]/4 - 
 (2567*W[19, 4, 20, 13])/56 - (16217*W[19, 4, 20, 14])/448 - 
 (51*W[19, 4, 20, 16])/112 + (33903*W[19, 4, 20, 17])/224 + 
 (1919*W[19, 4, 20, 18])/112 + (31*W[19, 4, 20, 19])/32 - 
 (627*W[19, 4, 20, 20])/224 + (89*W[19, 4, 20, 21])/28 - 
 (4233*W[19, 4, 20, 22])/112 - W[19, 4, 20, 23]/4 - 
 (22471*W[19, 4, 20, 25])/448 - (837*W[19, 4, 21, 2])/32 + 
 (20241*W[19, 4, 21, 3])/448 + (1055*W[19, 4, 21, 4])/224 - 
 (615*W[19, 4, 21, 5])/224 + (1107*W[19, 4, 21, 13])/56 - 
 (2337*W[19, 4, 21, 14])/448 + (663*W[19, 4, 21, 16])/56 + 
 (22525*W[19, 4, 21, 17])/224 - (8065*W[19, 4, 21, 18])/448 + 
 (1479*W[19, 4, 21, 19])/112 - (189*W[19, 4, 21, 20])/16 - 
 (103*W[19, 4, 21, 21])/14 + (12121*W[19, 4, 22, 1])/224 - 
 (526*W[19, 4, 22, 2])/7 - (1017*W[19, 4, 22, 5])/14 + 
 (15*W[19, 4, 22, 16])/28 - (447*W[19, 4, 22, 18])/112 - 
 (4293*W[19, 4, 22, 20])/112 - (6165*W[19, 4, 25, 1])/224 - 
 (12891*W[19, 4, 25, 2])/224 + (3035*W[19, 4, 25, 3])/56 - 
 (1055*W[19, 4, 25, 4])/224 - (2757*W[19, 4, 25, 5])/56 + 
 (503*W[19, 4, 25, 11])/112 + (891*W[19, 4, 25, 14])/448 - 
 (16901*W[19, 4, 25, 17])/448 + (9*W[19, 4, 25, 18])/28 + 
 (23*W[19, 4, 25, 19])/28 - (11911*W[19, 4, 25, 20])/448 + 
 (12121*W[19, 4, 25, 22])/224 + (14935*W[19, 4, 25, 23])/224 - 
 (181*W[19, 4, 26, 26])/224 - (3*W[19, 4, 26, 27])/28 + 
 (269*W[19, 4, 26, 28])/224 + (23*W[19, 4, 26, 29])/224 - 
 (23*W[19, 4, 27, 26])/16 + (57*W[19, 4, 27, 27])/28 - 
 (769*W[19, 4, 27, 28])/224 - (269*W[19, 4, 27, 29])/224 - 
 (53*W[19, 4, 27, 30])/56 - (9*W[19, 4, 28, 26])/16 - 
 (159*W[19, 4, 28, 27])/112 + (1275*W[19, 4, 28, 28])/224 + 
 (1375*W[19, 4, 28, 29])/224 + (25*W[19, 4, 28, 30])/56 + 
 (51*W[19, 4, 29, 26])/112 - (9*W[19, 4, 29, 27])/7 - W[19, 4, 29, 28]/16 - 
 (43*W[19, 4, 29, 29])/112 - (73*W[19, 4, 29, 30])/112 + 
 (15*W[19, 4, 30, 27])/56 - (15*W[19, 4, 30, 30])/56 + (3*W[19, 5, 1, 2])/8 - 
 (83*W[19, 5, 1, 3])/56 - (3*W[19, 5, 1, 4])/8 + (1433*W[19, 5, 1, 5])/112 - 
 W[19, 5, 1, 6]/4 + W[19, 5, 1, 13]/2 - W[19, 5, 1, 15]/2 - 
 (2525*W[19, 5, 1, 17])/112 + (45*W[19, 5, 1, 18])/28 - 
 (1433*W[19, 5, 1, 19])/112 + (2511*W[19, 5, 1, 20])/112 + 
 W[19, 5, 1, 25]/4 + W[19, 5, 2, 1]/4 + W[19, 5, 2, 2]/8 + 
 (3057*W[19, 5, 2, 3])/224 - W[19, 5, 2, 4]/8 + (533*W[19, 5, 2, 5])/28 + 
 (951*W[19, 5, 2, 10])/224 + W[19, 5, 2, 12]/4 + (279*W[19, 5, 2, 15])/28 - 
 (11063*W[19, 5, 2, 17])/448 - (1915*W[19, 5, 2, 18])/224 - 
 (135*W[19, 5, 2, 19])/7 + (8779*W[19, 5, 2, 20])/448 - 
 (149*W[19, 5, 2, 21])/8 + (933*W[19, 5, 2, 25])/224 + 
 (495*W[19, 5, 3, 1])/112 + (697*W[19, 5, 3, 2])/112 - 
 (41*W[19, 5, 3, 3])/56 - (653*W[19, 5, 3, 4])/16 + (37*W[19, 5, 3, 5])/112 + 
 (485*W[19, 5, 3, 6])/16 + (5589*W[19, 5, 3, 10])/224 - 
 (13387*W[19, 5, 3, 12])/112 - W[19, 5, 3, 13]/2 - W[19, 5, 3, 15]/2 + 
 (1181*W[19, 5, 3, 16])/224 + (4671*W[19, 5, 3, 17])/224 - 
 (85*W[19, 5, 3, 18])/14 - (101*W[19, 5, 3, 19])/28 - 
 (15205*W[19, 5, 3, 20])/448 - (1381*W[19, 5, 3, 21])/224 - 
 (2973*W[19, 5, 3, 25])/224 - W[19, 5, 4, 1]/4 - W[19, 5, 4, 2]/4 - 
 (1217*W[19, 5, 4, 3])/56 + W[19, 5, 4, 4]/4 - (557*W[19, 5, 4, 5])/224 - 
 (485*W[19, 5, 4, 6])/16 - (4083*W[19, 5, 4, 7])/224 + 
 (615*W[19, 5, 4, 10])/224 + (4027*W[19, 5, 4, 12])/224 + 
 (2473*W[19, 5, 4, 13])/112 + (2757*W[19, 5, 4, 15])/56 + 
 (18451*W[19, 5, 4, 17])/224 + (4541*W[19, 5, 4, 18])/112 + 
 (613*W[19, 5, 4, 19])/224 - (22665*W[19, 5, 4, 20])/224 - 
 (615*W[19, 5, 4, 21])/224 - (20637*W[19, 5, 4, 22])/224 + 
 (22537*W[19, 5, 4, 23])/224 - (2757*W[19, 5, 4, 25])/56 + W[19, 5, 5, 1]/8 - 
 (509*W[19, 5, 5, 2])/112 + (1635*W[19, 5, 5, 3])/112 + 
 (83*W[19, 5, 5, 4])/14 - (113*W[19, 5, 5, 5])/112 - W[19, 5, 5, 12]/4 - 
 (3*W[19, 5, 5, 13])/4 + W[19, 5, 5, 15]/2 - W[19, 5, 5, 16]/8 + 
 (995*W[19, 5, 5, 17])/112 - (617*W[19, 5, 5, 18])/112 + 
 (1433*W[19, 5, 5, 19])/224 - (151*W[19, 5, 5, 20])/112 - 
 (451*W[19, 5, 7, 4])/28 - (475*W[19, 5, 7, 5])/224 - 
 (6315*W[19, 5, 7, 10])/224 - (309*W[19, 5, 7, 17])/224 + 
 (16129*W[19, 5, 7, 18])/224 - (993*W[19, 5, 7, 20])/28 + 
 (4365*W[19, 5, 7, 22])/224 + (1635*W[19, 5, 10, 2])/56 + 
 (615*W[19, 5, 10, 4])/224 - (57*W[19, 5, 10, 5])/28 - 
 (975*W[19, 5, 10, 7])/112 - (3175*W[19, 5, 10, 16])/224 + 
 (1139*W[19, 5, 10, 18])/56 - (4365*W[19, 5, 10, 22])/224 - 
 W[19, 5, 10, 25]/4 + W[19, 5, 12, 2]/2 - (3075*W[19, 5, 12, 3])/32 + 
 (437*W[19, 5, 12, 4])/28 - W[19, 5, 12, 5]/2 + (503*W[19, 5, 12, 13])/112 + 
 (3335*W[19, 5, 12, 17])/56 - W[19, 5, 12, 18]/4 + 
 (587*W[19, 5, 12, 19])/224 + (365*W[19, 5, 12, 20])/224 + 
 (7321*W[19, 5, 12, 21])/224 - (5371*W[19, 5, 12, 23])/224 - 
 (503*W[19, 5, 12, 25])/112 + (189*W[19, 5, 15, 1])/16 + 
 (293*W[19, 5, 15, 2])/28 + (2757*W[19, 5, 15, 4])/56 + 
 (2973*W[19, 5, 15, 18])/224 - (1193*W[19, 5, 15, 20])/224 + 
 W[19, 5, 15, 21]/4 - (1063*W[19, 5, 17, 1])/28 - (1241*W[19, 5, 17, 2])/64 + 
 (5*W[19, 5, 17, 3])/28 - (1157*W[19, 5, 17, 4])/112 + 
 (33*W[19, 5, 17, 5])/14 - W[19, 5, 17, 6]/2 - (309*W[19, 5, 17, 7])/224 - 
 (57*W[19, 5, 17, 10])/28 + (18589*W[19, 5, 17, 12])/224 + 
 W[19, 5, 17, 15]/2 - (43*W[19, 5, 17, 16])/56 - 
 (1425*W[19, 5, 17, 17])/112 + (19657*W[19, 5, 17, 18])/448 - 
 W[19, 5, 17, 19]/14 - (395*W[19, 5, 17, 20])/224 + 
 (20637*W[19, 5, 17, 22])/224 - (3*W[19, 5, 17, 24])/7 - 
 (1509*W[19, 5, 17, 25])/224 - (467*W[19, 5, 18, 1])/112 - 
 (2819*W[19, 5, 18, 2])/224 + (169*W[19, 5, 18, 3])/16 + 
 (2885*W[19, 5, 18, 4])/56 + (41*W[19, 5, 18, 5])/14 + W[19, 5, 18, 6]/4 + 
 (7005*W[19, 5, 18, 7])/56 + (1381*W[19, 5, 18, 10])/224 - 
 W[19, 5, 18, 12]/4 - (2473*W[19, 5, 18, 13])/112 + 
 (2973*W[19, 5, 18, 15])/224 + (3375*W[19, 5, 18, 16])/224 + 
 (15285*W[19, 5, 18, 17])/448 + (5*W[19, 5, 18, 18])/56 - 
 (41*W[19, 5, 18, 19])/112 - (995*W[19, 5, 18, 20])/28 - 
 (1013*W[19, 5, 18, 21])/56 + (3*W[19, 5, 18, 24])/7 + W[19, 5, 18, 25]/4 - 
 W[19, 5, 19, 1]/8 + (467*W[19, 5, 19, 2])/112 + (545*W[19, 5, 19, 3])/112 - 
 (311*W[19, 5, 19, 4])/56 - (1433*W[19, 5, 19, 5])/224 + W[19, 5, 19, 6]/2 + 
 W[19, 5, 19, 12]/4 + W[19, 5, 19, 16]/8 + (181*W[19, 5, 19, 17])/112 - 
 (1665*W[19, 5, 19, 18])/112 + (113*W[19, 5, 19, 19])/112 - 
 (923*W[19, 5, 19, 20])/112 - W[19, 5, 19, 25]/4 + (139*W[19, 5, 20, 1])/8 + 
 (11369*W[19, 5, 20, 2])/448 - (19401*W[19, 5, 20, 3])/448 - 
 (19835*W[19, 5, 20, 7])/224 + (365*W[19, 5, 20, 12])/224 + 
 (3*W[19, 5, 20, 13])/4 + (1565*W[19, 5, 20, 15])/224 + 
 (43*W[19, 5, 20, 16])/56 - (695*W[19, 5, 20, 17])/224 + 
 (3333*W[19, 5, 20, 18])/224 - (11*W[19, 5, 20, 19])/7 + 
 (1413*W[19, 5, 20, 20])/112 + (57*W[19, 5, 20, 21])/28 - 
 (22537*W[19, 5, 20, 23])/224 - (1593*W[19, 5, 20, 25])/224 - 
 (3597*W[19, 5, 21, 2])/112 - (615*W[19, 5, 21, 4])/224 + 
 (975*W[19, 5, 21, 12])/112 + W[19, 5, 21, 15]/4 - 
 (1381*W[19, 5, 21, 16])/224 - (515*W[19, 5, 21, 18])/112 + 
 (27*W[19, 5, 21, 19])/14 + (3*W[19, 5, 21, 20])/28 + 
 (5371*W[19, 5, 21, 23])/224 + (955*W[19, 5, 25, 1])/112 - 
 (845*W[19, 5, 25, 2])/112 - (2973*W[19, 5, 25, 3])/224 - 
 (2757*W[19, 5, 25, 4])/56 - W[19, 5, 25, 10]/4 - 
 (503*W[19, 5, 25, 13])/112 - (3363*W[19, 5, 25, 17])/224 - 
 (3*W[19, 5, 25, 18])/28 + (3*W[19, 5, 25, 19])/28 + 
 (515*W[19, 5, 25, 20])/112 + (935*W[19, 5, 26, 26])/112 - 
 (513*W[19, 5, 26, 27])/112 - (35*W[19, 5, 26, 28])/16 + 
 (69*W[19, 5, 26, 29])/112 + (43*W[19, 5, 26, 30])/56 + 
 (19*W[19, 5, 27, 26])/4 - (817*W[19, 5, 27, 27])/112 - 
 (1923*W[19, 5, 27, 28])/224 + (69*W[19, 5, 27, 29])/112 + 
 (25*W[19, 5, 27, 30])/28 + (1405*W[19, 5, 28, 27])/224 - 
 (113*W[19, 5, 28, 28])/112 - (403*W[19, 5, 28, 29])/112 + 
 W[19, 5, 28, 30]/8 - (81*W[19, 5, 29, 26])/112 - (115*W[19, 5, 29, 27])/56 - 
 (683*W[19, 5, 29, 28])/56 - (951*W[19, 5, 29, 29])/112 - 
 (43*W[19, 5, 29, 30])/56 - (15*W[19, 7, 1, 2])/56 + (145*W[19, 7, 1, 4])/7 - 
 (145*W[19, 7, 1, 5])/7 + (503*W[19, 7, 1, 15])/112 - 
 (15*W[19, 7, 1, 18])/56 + (15*W[19, 7, 1, 19])/56 - 
 (473*W[19, 7, 1, 20])/112 + (4059*W[19, 7, 2, 2])/224 + W[19, 7, 2, 4]/2 - 
 W[19, 7, 2, 5]/4 + (1895*W[19, 7, 2, 10])/112 - (4083*W[19, 7, 2, 12])/224 - 
 W[19, 7, 2, 14]/4 + (1895*W[19, 7, 2, 15])/112 - (11*W[19, 7, 2, 16])/56 - 
 (335*W[19, 7, 2, 17])/32 - 9*W[19, 7, 2, 18] - (25*W[19, 7, 2, 19])/28 - 
 (1731*W[19, 7, 2, 20])/224 - W[19, 7, 2, 25] + (865*W[19, 7, 3, 2])/112 + 
 (1807*W[19, 7, 3, 4])/112 - (1807*W[19, 7, 3, 5])/112 - 
 (779*W[19, 7, 3, 8])/448 - (1895*W[19, 7, 3, 10])/112 + 
 (2847*W[19, 7, 3, 11])/224 - (3779*W[19, 7, 3, 18])/224 + 
 (515*W[19, 7, 3, 19])/56 - (815*W[19, 7, 3, 20])/448 + 
 (1145*W[19, 7, 4, 1])/56 + (9*W[19, 7, 4, 2])/28 + 
 (2837*W[19, 7, 4, 3])/112 + (275*W[19, 7, 4, 4])/224 - W[19, 7, 4, 7]/4 - 
 (4083*W[19, 7, 4, 12])/224 + (2605*W[19, 7, 4, 13])/112 + 
 W[19, 7, 4, 14]/4 + (11*W[19, 7, 4, 16])/56 - (131*W[19, 7, 4, 17])/2 - 
 (47885*W[19, 7, 4, 18])/448 + (4*W[19, 7, 4, 19])/7 + 
 (32133*W[19, 7, 4, 20])/448 + (4365*W[19, 7, 4, 22])/224 + 
 (2391*W[19, 7, 4, 23])/56 - (1145*W[19, 7, 5, 1])/56 - 
 (23*W[19, 7, 5, 2])/28 - (2837*W[19, 7, 5, 3])/112 - 
 (3883*W[19, 7, 5, 4])/224 - (475*W[19, 7, 5, 5])/224 + W[19, 7, 5, 7]/4 - 
 (6315*W[19, 7, 5, 10])/224 + (4083*W[19, 7, 5, 12])/224 - 
 (2605*W[19, 7, 5, 13])/112 - (11*W[19, 7, 5, 16])/56 + 
 (3369*W[19, 7, 5, 17])/56 + (3057*W[19, 7, 5, 18])/32 - W[19, 7, 5, 19]/14 - 
 (615*W[19, 7, 5, 20])/7 - (2391*W[19, 7, 5, 23])/56 - W[19, 7, 7, 2] - 
 W[19, 7, 7, 4]/2 + W[19, 7, 7, 5]/2 + (166*W[19, 7, 7, 17])/7 - 
 (1731*W[19, 7, 7, 18])/224 + W[19, 7, 7, 19] + (1731*W[19, 7, 7, 20])/224 - 
 (225*W[19, 7, 17, 2])/112 - (6101*W[19, 7, 17, 4])/112 + 
 (283*W[19, 7, 17, 5])/7 + (166*W[19, 7, 17, 7])/7 + 
 (271*W[19, 7, 17, 9])/32 + (6315*W[19, 7, 17, 10])/224 - 
 (1895*W[19, 7, 17, 15])/112 - (605*W[19, 7, 17, 17])/112 - 
 (2899*W[19, 7, 17, 18])/448 - W[19, 7, 17, 20]/112 - 
 (4365*W[19, 7, 17, 22])/224 - (891*W[19, 7, 17, 24])/448 - 
 (187*W[19, 7, 18, 3])/14 - (33465*W[19, 7, 18, 4])/448 + 
 (1237*W[19, 7, 18, 5])/28 - (2847*W[19, 7, 18, 11])/224 - 
 (2605*W[19, 7, 18, 13])/112 + (11*W[19, 7, 18, 16])/56 + 
 (1127*W[19, 7, 18, 18])/96 - (1167*W[19, 7, 18, 19])/112 + 
 (2391*W[19, 7, 18, 23])/56 + (891*W[19, 7, 18, 24])/448 - 
 (3947*W[19, 7, 19, 2])/224 + (4083*W[19, 7, 19, 12])/224 + 
 (11*W[19, 7, 19, 16])/56 - (1895*W[19, 7, 19, 17])/224 - 
 (379*W[19, 7, 19, 18])/224 + (25*W[19, 7, 19, 19])/28 - 
 (3*W[19, 7, 19, 21])/4 + (1263*W[19, 7, 20, 3])/224 + 
 (7877*W[19, 7, 20, 4])/64 - (13445*W[19, 7, 20, 5])/112 + 
 (779*W[19, 7, 20, 8])/448 - (271*W[19, 7, 20, 9])/32 + 
 (2605*W[19, 7, 20, 13])/112 - (503*W[19, 7, 20, 15])/112 - 
 (11*W[19, 7, 20, 16])/56 + 8*W[19, 7, 20, 18] - (39*W[19, 7, 20, 19])/4 + 
 (7337*W[19, 7, 20, 20])/672 + (3*W[19, 7, 20, 21])/4 - 
 (2391*W[19, 7, 20, 23])/56 + W[19, 7, 20, 25] - 
 (1895*W[19, 7, 27, 26])/224 + (471*W[19, 7, 27, 27])/56 + 
 (3839*W[19, 7, 27, 28])/224 + (1823*W[19, 7, 27, 29])/224 + 
 (11*W[19, 7, 27, 30])/56 - (1895*W[19, 7, 28, 26])/224 + 
 (471*W[19, 7, 28, 27])/56 + (3839*W[19, 7, 28, 28])/224 + 
 (1823*W[19, 7, 28, 29])/224 + (11*W[19, 7, 28, 30])/56 - 
 (1895*W[19, 7, 29, 26])/224 + (471*W[19, 7, 29, 27])/56 + 
 (3839*W[19, 7, 29, 28])/224 + (1823*W[19, 7, 29, 29])/224 + 
 (11*W[19, 7, 29, 30])/56 - (425*W[19, 17, 1, 1])/112 + 
 (45*W[19, 17, 1, 2])/112 - (3159*W[19, 17, 1, 3])/224 + 79*W[19, 17, 1, 4] - 
 (577*W[19, 17, 1, 5])/14 + W[19, 17, 1, 8]/4 + (1003*W[19, 17, 1, 9])/224 - 
 (1003*W[19, 17, 1, 15])/224 - (53*W[19, 17, 1, 16])/56 - 
 (71*W[19, 17, 1, 17])/7 + (333*W[19, 17, 1, 18])/224 + 
 (69*W[19, 17, 1, 20])/56 - (12121*W[19, 17, 1, 22])/224 + 
 (5*W[19, 17, 1, 24])/4 + W[19, 17, 1, 25]/4 - (1521*W[19, 17, 2, 1])/224 + 
 (239*W[19, 17, 2, 2])/112 - (10349*W[19, 17, 2, 3])/112 - 
 (791*W[19, 17, 2, 4])/16 + (17399*W[19, 17, 2, 5])/448 + W[19, 17, 2, 6]/2 - 
 (67*W[19, 17, 2, 7])/14 - (1003*W[19, 17, 2, 9])/224 - 
 (895*W[19, 17, 2, 10])/224 + (565*W[19, 17, 2, 12])/56 - 
 (2809*W[19, 17, 2, 14])/224 + (1895*W[19, 17, 2, 15])/112 + 
 (15*W[19, 17, 2, 16])/28 + (2123*W[19, 17, 2, 17])/112 - 
 (3571*W[19, 17, 2, 18])/896 + (2217*W[19, 17, 2, 19])/112 - 
 (403*W[19, 17, 2, 20])/224 + (1277*W[19, 17, 2, 21])/224 + 
 (526*W[19, 17, 2, 22])/7 - (5317*W[19, 17, 2, 24])/448 + 
 (25995*W[19, 17, 2, 25])/448 - (517*W[19, 17, 3, 1])/32 - 
 (8437*W[19, 17, 3, 2])/112 - (1487*W[19, 17, 3, 3])/224 + 
 (115*W[19, 17, 3, 4])/112 + (11*W[19, 17, 3, 5])/7 + 
 (36283*W[19, 17, 3, 8])/448 - (5645*W[19, 17, 3, 10])/224 + 
 (23*W[19, 17, 3, 16])/8 + (265*W[19, 17, 3, 17])/112 - 
 (107*W[19, 17, 3, 18])/224 - (15*W[19, 17, 3, 19])/56 - 
 (3177*W[19, 17, 3, 20])/112 - (71*W[19, 17, 3, 21])/28 + 
 (13707*W[19, 17, 3, 24])/224 + (2865*W[19, 17, 3, 25])/448 + 
 (10093*W[19, 17, 4, 1])/112 - (16433*W[19, 17, 4, 2])/224 + 
 (1515*W[19, 17, 4, 3])/224 + (493*W[19, 17, 4, 4])/224 - 
 (5261*W[19, 17, 4, 5])/112 - (887*W[19, 17, 4, 7])/224 - 
 (615*W[19, 17, 4, 10])/224 + (2809*W[19, 17, 4, 14])/224 + 
 (15*W[19, 17, 4, 16])/56 - (337*W[19, 17, 4, 17])/28 - 
 (1515*W[19, 17, 4, 18])/224 + (41*W[19, 17, 4, 19])/14 + 
 (25629*W[19, 17, 4, 20])/224 + (22525*W[19, 17, 4, 21])/224 + 
 (1055*W[19, 17, 4, 24])/224 - (2865*W[19, 17, 4, 25])/448 - 
 (4661*W[19, 17, 5, 1])/112 + (6029*W[19, 17, 5, 2])/448 - 
 W[19, 17, 5, 3]/2 - (1685*W[19, 17, 5, 4])/224 + (9*W[19, 17, 5, 5])/28 - 
 W[19, 17, 5, 6]/4 - (2259*W[19, 17, 5, 7])/224 - W[19, 17, 5, 8]/4 - 
 (16*W[19, 17, 5, 10])/7 + (18533*W[19, 17, 5, 12])/224 - 
 (3315*W[19, 17, 5, 16])/224 - (341*W[19, 17, 5, 17])/28 + 
 (29209*W[19, 17, 5, 18])/448 - (15*W[19, 17, 5, 19])/112 - 
 (11*W[19, 17, 5, 20])/32 + (1017*W[19, 17, 5, 22])/14 - 
 (3*W[19, 17, 5, 24])/7 - (1509*W[19, 17, 5, 25])/224 + 
 (10*W[19, 17, 6, 1])/7 + W[19, 17, 6, 2]/2 - W[19, 17, 6, 5]/4 - 
 (1895*W[19, 17, 6, 7])/112 + (1895*W[19, 17, 6, 15])/112 - 
 (3*W[19, 17, 6, 18])/7 - W[19, 17, 6, 20]/4 - W[19, 17, 6, 24] - 
 (225*W[19, 17, 7, 2])/112 - (6101*W[19, 17, 7, 4])/112 + 
 (283*W[19, 17, 7, 5])/7 + (166*W[19, 17, 7, 7])/7 + 
 (271*W[19, 17, 7, 9])/32 + (6315*W[19, 17, 7, 10])/224 - 
 (1895*W[19, 17, 7, 15])/112 - (605*W[19, 17, 7, 17])/112 - 
 (2899*W[19, 17, 7, 18])/448 - W[19, 17, 7, 20]/112 - 
 (4365*W[19, 17, 7, 22])/224 - (891*W[19, 17, 7, 24])/448 - 
 (1635*W[19, 17, 10, 2])/56 - (615*W[19, 17, 10, 4])/224 + 
 (57*W[19, 17, 10, 5])/28 + (975*W[19, 17, 10, 7])/112 + 
 (3175*W[19, 17, 10, 16])/224 - (1139*W[19, 17, 10, 18])/56 + 
 (4365*W[19, 17, 10, 22])/224 + W[19, 17, 10, 25]/4 + 
 (10417*W[19, 17, 12, 2])/224 + (1297*W[19, 17, 12, 5])/28 + 
 (15*W[19, 17, 12, 18])/4 - (11*W[19, 17, 16, 1])/28 + W[19, 17, 16, 2]/4 + 
 W[19, 17, 16, 8]/4 + W[19, 17, 16, 10]/4 + W[19, 17, 16, 16]/8 - 
 (9*W[19, 17, 16, 19])/28 - W[19, 17, 16, 20]/4 + W[19, 17, 16, 21]/2 - 
 (10*W[19, 17, 17, 1])/7 + (1055*W[19, 17, 17, 2])/32 - 
 (827*W[19, 17, 17, 3])/224 - (1339*W[19, 17, 17, 4])/224 - 
 (211*W[19, 17, 17, 5])/28 - (605*W[19, 17, 17, 7])/112 + 
 (121*W[19, 17, 17, 10])/28 - (1895*W[19, 17, 17, 15])/112 + 
 (1499*W[19, 17, 17, 17])/224 - (1485*W[19, 17, 17, 18])/224 + 
 W[19, 17, 17, 19] - (2501*W[19, 17, 17, 20])/224 - 
 (5*W[19, 17, 17, 21])/224 + (3*W[19, 17, 17, 24])/4 - W[19, 17, 17, 25]/4 - 
 (2017*W[19, 17, 18, 1])/224 - (5847*W[19, 17, 18, 2])/896 - 
 (463*W[19, 17, 18, 3])/56 + (565*W[19, 17, 18, 4])/56 + 
 (3639*W[19, 17, 18, 5])/64 + W[19, 17, 18, 6] - 
 (2903*W[19, 17, 18, 7])/448 - (1437*W[19, 17, 18, 10])/224 + 
 (15*W[19, 17, 18, 12])/4 - (3259*W[19, 17, 18, 16])/224 - 
 (831*W[19, 17, 18, 17])/112 + (533*W[19, 17, 18, 18])/56 + 
 (21425*W[19, 17, 18, 20])/896 + (8313*W[19, 17, 18, 21])/224 + 
 (447*W[19, 17, 18, 22])/112 - (111*W[19, 17, 18, 24])/224 + 
 (11*W[19, 17, 19, 1])/112 + (1945*W[19, 17, 19, 2])/112 + 
 (3*W[19, 17, 19, 3])/56 + (73*W[19, 17, 19, 4])/28 - 
 (9*W[19, 17, 19, 5])/56 + (311*W[19, 17, 19, 7])/112 - W[19, 17, 19, 8]/4 - 
 W[19, 17, 19, 16]/7 + W[19, 17, 19, 17] - (2627*W[19, 17, 19, 18])/224 - 
 (9*W[19, 17, 19, 19])/28 - (769*W[19, 17, 19, 20])/224 + 
 (39*W[19, 17, 19, 21])/14 + W[19, 17, 19, 24] - 
 (809*W[19, 17, 19, 25])/112 - (121*W[19, 17, 20, 1])/224 + 
 (3369*W[19, 17, 20, 3])/64 + (869*W[19, 17, 20, 4])/8 - 
 (687*W[19, 17, 20, 5])/224 - W[19, 17, 20, 6]/4 - 
 (36283*W[19, 17, 20, 8])/448 + (1003*W[19, 17, 20, 15])/224 + 
 W[19, 17, 20, 16]/56 - (143*W[19, 17, 20, 17])/28 + 
 (29045*W[19, 17, 20, 18])/896 - (897*W[19, 17, 20, 19])/112 - 
 (13*W[19, 17, 20, 20])/28 + (1577*W[19, 17, 20, 21])/112 + 
 (4233*W[19, 17, 20, 22])/112 + (1291*W[19, 17, 20, 24])/64 - 
 (11689*W[19, 17, 20, 25])/448 + (533*W[19, 17, 21, 2])/32 + 
 (22525*W[19, 17, 21, 4])/224 - (271*W[19, 17, 21, 15])/32 - 
 (57*W[19, 17, 21, 16])/28 - (5*W[19, 17, 21, 17])/224 + 
 (837*W[19, 17, 21, 18])/32 + (1705*W[19, 17, 21, 19])/224 + 
 (2073*W[19, 17, 21, 20])/224 - (1889*W[19, 17, 21, 21])/56 + 
 (891*W[19, 17, 21, 24])/448 - (12121*W[19, 17, 22, 1])/224 + 
 (526*W[19, 17, 22, 2])/7 + (1017*W[19, 17, 22, 5])/14 - 
 (15*W[19, 17, 22, 16])/28 + (447*W[19, 17, 22, 18])/112 + 
 (4293*W[19, 17, 22, 20])/112 + (5*W[19, 17, 24, 1])/4 - 
 (5317*W[19, 17, 24, 2])/448 + (13707*W[19, 17, 24, 3])/224 + 
 (1055*W[19, 17, 24, 4])/224 - (3551*W[19, 17, 24, 5])/224 - 
 W[19, 17, 24, 6] + (2903*W[19, 17, 24, 7])/448 - (271*W[19, 17, 24, 9])/32 + 
 (271*W[19, 17, 24, 15])/32 + (3455*W[19, 17, 24, 16])/224 + 
 (2353*W[19, 17, 24, 17])/224 - (41*W[19, 17, 24, 18])/4 + 
 W[19, 17, 24, 19] + (1291*W[19, 17, 24, 20])/64 - 
 (2903*W[19, 17, 24, 21])/448 + W[19, 17, 25, 1]/2 + 
 (21263*W[19, 17, 25, 2])/448 + (2865*W[19, 17, 25, 3])/448 - 
 (2865*W[19, 17, 25, 4])/448 - (1509*W[19, 17, 25, 5])/224 + 
 W[19, 17, 25, 10]/4 - W[19, 17, 25, 17]/2 + (2605*W[19, 17, 25, 18])/224 - 
 (4223*W[19, 17, 25, 19])/224 - (6957*W[19, 17, 25, 20])/448 - 
 (1223*W[19, 17, 25, 25])/112 - (435*W[19, 17, 26, 26])/224 - 
 (603*W[19, 17, 26, 27])/224 - (373*W[19, 17, 27, 26])/32 + 
 (543*W[19, 17, 27, 27])/112 - (5*W[19, 17, 27, 28])/56 - 
 (15*W[19, 17, 27, 29])/7 - (25*W[19, 17, 27, 30])/28 + 
 W[19, 17, 28, 27]/112 + (9*W[19, 17, 28, 28])/28 + W[19, 17, 28, 29]/4 - 
 W[19, 17, 28, 30]/14 + (1357*W[19, 17, 29, 26])/224 + 
 (1427*W[19, 17, 29, 27])/224 - (117*W[19, 17, 29, 29])/112 + 
 W[19, 17, 29, 30]/8 - (15*W[19, 17, 30, 27])/56 - W[19, 17, 30, 29]/7 + 
 W[19, 17, 30, 30]/8 + (885*W[19, 18, 1, 1])/112 - 
 (3343*W[19, 18, 1, 2])/224 + 45*W[19, 18, 1, 3] - (585*W[19, 18, 1, 4])/32 - 
 (87*W[19, 18, 1, 5])/56 - W[19, 18, 1, 6]/4 - (2215*W[19, 18, 1, 7])/224 - 
 W[19, 18, 1, 8]/4 + (503*W[19, 18, 1, 9])/112 + 
 (3221*W[19, 18, 1, 11])/224 - (11597*W[19, 18, 1, 13])/224 - 
 (447*W[19, 18, 1, 15])/112 + (31*W[19, 18, 1, 16])/28 - 
 (123*W[19, 18, 1, 17])/8 + (697*W[19, 18, 1, 18])/224 - 
 (557*W[19, 18, 1, 19])/32 + (1035*W[19, 18, 1, 20])/56 + 
 (2215*W[19, 18, 1, 21])/224 - (7*W[19, 18, 1, 24])/4 + 
 (4107*W[19, 18, 1, 25])/224 + (4543*W[19, 18, 2, 2])/192 - 
 (5995*W[19, 18, 2, 3])/112 + (17387*W[19, 18, 2, 4])/896 - 
 (195*W[19, 18, 2, 5])/32 - W[19, 18, 2, 6]/4 + (2091*W[19, 18, 2, 7])/224 - 
 (503*W[19, 18, 2, 9])/112 - (835*W[19, 18, 2, 10])/224 - 
 (5317*W[19, 18, 2, 14])/448 - (255*W[19, 18, 2, 15])/32 + 
 W[19, 18, 2, 16]/4 - (1383*W[19, 18, 2, 17])/128 - 
 (21899*W[19, 18, 2, 18])/1344 - (2333*W[19, 18, 2, 19])/168 - 
 (5261*W[19, 18, 2, 20])/672 - W[19, 18, 2, 21]/2 + 
 (5317*W[19, 18, 2, 24])/448 + (2593*W[19, 18, 2, 25])/336 + 
 (1341*W[19, 18, 3, 1])/224 - (1439*W[19, 18, 3, 2])/28 + 
 (1151*W[19, 18, 3, 3])/224 - (5961*W[19, 18, 3, 4])/112 + 
 (3103*W[19, 18, 3, 5])/224 - (4285*W[19, 18, 3, 6])/112 + 
 (1663*W[19, 18, 3, 7])/112 + (999*W[19, 18, 3, 8])/448 + 
 (835*W[19, 18, 3, 10])/224 - (7*W[19, 18, 3, 12])/2 + 
 (11597*W[19, 18, 3, 13])/224 - (3085*W[19, 18, 3, 15])/224 - 
 (477*W[19, 18, 3, 16])/112 + (6837*W[19, 18, 3, 17])/112 + 
 (533*W[19, 18, 3, 18])/112 + (585*W[19, 18, 3, 19])/224 - 
 (2547*W[19, 18, 3, 20])/896 + (9295*W[19, 18, 3, 21])/448 - 
 (13707*W[19, 18, 3, 24])/224 + (8*W[19, 18, 3, 25])/7 - 
 (3051*W[19, 18, 4, 1])/224 + (16549*W[19, 18, 4, 2])/896 - 
 (13359*W[19, 18, 4, 3])/224 + (439*W[19, 18, 4, 4])/112 + 
 (36415*W[19, 18, 4, 5])/224 + W[19, 18, 4, 6]/4 - 
 (42677*W[19, 18, 4, 7])/448 - (3221*W[19, 18, 4, 11])/224 - 
 W[19, 18, 4, 12]/2 + W[19, 18, 4, 13]/2 + (5317*W[19, 18, 4, 14])/448 - 
 (17*W[19, 18, 4, 16])/14 + (2711*W[19, 18, 4, 17])/224 - 
 (2171*W[19, 18, 4, 18])/224 + (33*W[19, 18, 4, 19])/28 + 
 (3741*W[19, 18, 4, 20])/112 - (1677*W[19, 18, 4, 21])/448 - 
 (447*W[19, 18, 4, 22])/112 - (32101*W[19, 18, 4, 23])/224 - 
 (1055*W[19, 18, 4, 24])/224 - (8*W[19, 18, 4, 25])/7 - 
 (29*W[19, 18, 5, 1])/56 - (3637*W[19, 18, 5, 2])/224 + 
 (1259*W[19, 18, 5, 3])/112 + (5763*W[19, 18, 5, 4])/112 + 
 (41*W[19, 18, 5, 5])/14 + (7005*W[19, 18, 5, 7])/56 + W[19, 18, 5, 8]/4 + 
 (1437*W[19, 18, 5, 10])/224 - (2473*W[19, 18, 5, 13])/112 + 
 (3085*W[19, 18, 5, 15])/224 + (3343*W[19, 18, 5, 16])/224 + 
 (15041*W[19, 18, 5, 17])/448 - (25*W[19, 18, 5, 18])/28 - 
 (17*W[19, 18, 5, 19])/56 - (4139*W[19, 18, 5, 20])/112 - 
 (1013*W[19, 18, 5, 21])/56 + (3*W[19, 18, 5, 24])/7 + W[19, 18, 6, 1]/2 - 
 W[19, 18, 6, 2]/4 - (1405*W[19, 18, 6, 3])/56 - (1447*W[19, 18, 6, 4])/112 - 
 (503*W[19, 18, 6, 7])/112 - (503*W[19, 18, 6, 9])/112 + 
 (503*W[19, 18, 6, 15])/112 + W[19, 18, 6, 17]/2 - W[19, 18, 6, 18]/2 - 
 (163*W[19, 18, 6, 19])/16 + W[19, 18, 6, 20]/4 + 
 (503*W[19, 18, 6, 21])/112 + W[19, 18, 6, 24] - (2215*W[19, 18, 7, 1])/224 + 
 (1663*W[19, 18, 7, 3])/112 + (11997*W[19, 18, 7, 4])/448 + 
 (683*W[19, 18, 7, 5])/224 - (271*W[19, 18, 7, 9])/32 - 
 (503*W[19, 18, 7, 15])/112 + (2729*W[19, 18, 7, 18])/96 - 
 (2427*W[19, 18, 7, 19])/224 + (891*W[19, 18, 7, 24])/448 + 
 (11*W[19, 18, 16, 1])/28 - W[19, 18, 16, 2]/4 - W[19, 18, 16, 8]/4 - 
 W[19, 18, 16, 10]/4 - W[19, 18, 16, 16]/8 + (9*W[19, 18, 16, 19])/28 + 
 W[19, 18, 16, 20]/4 - W[19, 18, 16, 21]/2 - (2643*W[19, 18, 17, 1])/224 - 
 (1855*W[19, 18, 17, 2])/128 + (11703*W[19, 18, 17, 3])/224 + 
 (3329*W[19, 18, 17, 4])/224 + (18371*W[19, 18, 17, 5])/448 + 
 W[19, 18, 17, 6]/4 - (271*W[19, 18, 17, 9])/32 - 
 (1437*W[19, 18, 17, 10])/224 + (7*W[19, 18, 17, 12])/2 + 
 (255*W[19, 18, 17, 15])/32 + (8*W[19, 18, 17, 16])/7 + 
 (813*W[19, 18, 17, 17])/224 + W[19, 18, 17, 18]/4 + 
 (69*W[19, 18, 17, 19])/112 + (40547*W[19, 18, 17, 20])/896 + 
 (13947*W[19, 18, 17, 21])/448 + (447*W[19, 18, 17, 22])/112 - 
 (111*W[19, 18, 17, 24])/224 + W[19, 18, 17, 25]/4 - 
 (19*W[19, 18, 18, 1])/28 - (46511*W[19, 18, 18, 2])/1344 + 
 (2411*W[19, 18, 18, 3])/224 - (389*W[19, 18, 18, 4])/32 - 
 (135*W[19, 18, 18, 5])/56 + W[19, 18, 18, 6]/4 + 
 (2825*W[19, 18, 18, 7])/96 + W[19, 18, 18, 10]/4 - W[19, 18, 18, 13]/2 - 
 (25*W[19, 18, 18, 16])/28 + (1391*W[19, 18, 18, 17])/112 - 
 (2707*W[19, 18, 18, 18])/224 + (1583*W[19, 18, 18, 19])/112 + 
 (17201*W[19, 18, 18, 20])/1344 + (3357*W[19, 18, 18, 21])/224 + 
 (27*W[19, 18, 18, 24])/112 - W[19, 18, 18, 25]/4 - 
 (4139*W[19, 18, 19, 1])/224 - (1795*W[19, 18, 19, 2])/336 + 
 (37*W[19, 18, 19, 3])/32 + (153*W[19, 18, 19, 4])/224 + 
 (27*W[19, 18, 19, 5])/56 - (159*W[19, 18, 19, 6])/16 - 
 (2259*W[19, 18, 19, 7])/112 + W[19, 18, 19, 8]/4 + W[19, 18, 19, 12]/2 - 
 W[19, 18, 19, 16]/7 + (407*W[19, 18, 19, 17])/224 + 
 (3025*W[19, 18, 19, 18])/224 + (249*W[19, 18, 19, 19])/112 - 
 (6829*W[19, 18, 19, 20])/168 + (39545*W[19, 18, 19, 21])/672 - 
 W[19, 18, 19, 24]/2 + W[19, 18, 19, 25]/4 + (25*W[19, 18, 20, 1])/56 + 
 (1353*W[19, 18, 20, 2])/224 + (883*W[19, 18, 20, 3])/896 - 
 (26403*W[19, 18, 20, 4])/224 - (2609*W[19, 18, 20, 5])/56 + 
 W[19, 18, 20, 6]/4 - W[19, 18, 20, 7] - (999*W[19, 18, 20, 8])/448 + 
 (271*W[19, 18, 20, 9])/32 + (2473*W[19, 18, 20, 13])/112 + 
 (447*W[19, 18, 20, 15])/112 + (9*W[19, 18, 20, 16])/28 + 
 (40031*W[19, 18, 20, 17])/896 + (12521*W[19, 18, 20, 18])/1344 + 
 (1913*W[19, 18, 20, 19])/336 - (1105*W[19, 18, 20, 20])/56 - 
 (3053*W[19, 18, 20, 21])/112 + (32101*W[19, 18, 20, 23])/224 - 
 (1291*W[19, 18, 20, 24])/64 - (2593*W[19, 18, 20, 25])/336 + 
 (2215*W[19, 18, 21, 1])/224 + (2789*W[19, 18, 21, 2])/224 + 
 (7323*W[19, 18, 21, 3])/448 - (1677*W[19, 18, 21, 4])/448 - 
 (1013*W[19, 18, 21, 5])/56 + (503*W[19, 18, 21, 9])/112 + 
 (271*W[19, 18, 21, 15])/32 + (437*W[19, 18, 21, 16])/112 + 
 (13947*W[19, 18, 21, 17])/448 + (57*W[19, 18, 21, 18])/28 + 
 (2427*W[19, 18, 21, 19])/224 + (6973*W[19, 18, 21, 20])/336 - 
 (891*W[19, 18, 21, 24])/448 - (5*W[19, 18, 24, 1])/4 + 
 (5317*W[19, 18, 24, 2])/448 - (13707*W[19, 18, 24, 3])/224 - 
 (1055*W[19, 18, 24, 4])/224 + (3551*W[19, 18, 24, 5])/224 + 
 W[19, 18, 24, 6] - (2903*W[19, 18, 24, 7])/448 + (271*W[19, 18, 24, 9])/32 - 
 (271*W[19, 18, 24, 15])/32 - (3455*W[19, 18, 24, 16])/224 - 
 (2353*W[19, 18, 24, 17])/224 + (41*W[19, 18, 24, 18])/4 - 
 W[19, 18, 24, 19] - (1291*W[19, 18, 24, 20])/64 + 
 (2903*W[19, 18, 24, 21])/448 + (4115*W[19, 18, 25, 1])/224 + 
 (8*W[19, 18, 25, 3])/7 - (8*W[19, 18, 25, 4])/7 + (3*W[19, 18, 25, 17])/14 - 
 W[19, 18, 25, 18]/2 + W[19, 18, 25, 19]/2 - (585*W[19, 18, 26, 26])/224 + 
 (2487*W[19, 18, 26, 27])/224 + (141*W[19, 18, 26, 28])/56 - 
 (37*W[19, 18, 26, 29])/56 - (8*W[19, 18, 26, 30])/7 + 
 (2003*W[19, 18, 27, 26])/224 + (2315*W[19, 18, 27, 27])/224 - 
 (69*W[19, 18, 27, 28])/32 + (13*W[19, 18, 27, 29])/112 - 
 (3*W[19, 18, 27, 30])/8 + (127*W[19, 18, 28, 26])/32 - 
 (143*W[19, 18, 28, 27])/112 - (1263*W[19, 18, 28, 28])/224 - 
 (1819*W[19, 18, 28, 29])/224 - (3*W[19, 18, 28, 30])/14 + 
 (405*W[19, 18, 29, 26])/56 - (489*W[19, 18, 29, 27])/112 - 
 (1445*W[19, 18, 29, 28])/224 - (319*W[19, 18, 29, 29])/224 + 
 W[19, 18, 29, 30]/14 + (15*W[19, 18, 30, 27])/56 + W[19, 18, 30, 29]/7 - 
 W[19, 18, 30, 30]/8 - (613*W[19, 19, 1, 2])/112 - 
 (929*W[19, 19, 1, 3])/112 + (585*W[19, 19, 1, 4])/112 + 
 (99*W[19, 19, 1, 5])/56 + (147*W[19, 19, 1, 6])/16 + W[19, 19, 1, 16]/4 - 
 (189*W[19, 19, 1, 17])/32 - (127*W[19, 19, 1, 18])/16 + 
 (639*W[19, 19, 1, 20])/112 - (4163*W[19, 19, 1, 25])/224 + 
 (3*W[19, 19, 2, 1])/7 + (19*W[19, 19, 2, 2])/14 + 
 (2271*W[19, 19, 2, 3])/112 - (675*W[19, 19, 2, 4])/56 - 
 (67*W[19, 19, 2, 5])/14 - W[19, 19, 2, 6]/2 - W[19, 19, 2, 7]/2 - 
 (1895*W[19, 19, 2, 10])/112 + (801*W[19, 19, 2, 14])/112 - 
 (1895*W[19, 19, 2, 15])/112 - (8*W[19, 19, 2, 16])/7 + 
 (1009*W[19, 19, 2, 17])/28 + (7975*W[19, 19, 2, 18])/112 - 
 W[19, 19, 2, 19]/2 + (6343*W[19, 19, 2, 20])/112 - 
 (4575*W[19, 19, 2, 21])/112 - (5115*W[19, 19, 2, 25])/224 + 
 (313*W[19, 19, 3, 4])/56 + (251*W[19, 19, 3, 5])/56 - 
 (1847*W[19, 19, 3, 6])/112 - (1717*W[19, 19, 3, 8])/336 + 
 (1895*W[19, 19, 3, 10])/112 + (2587*W[19, 19, 3, 16])/56 - 
 (9*W[19, 19, 3, 17])/8 - (31*W[19, 19, 3, 18])/224 + 
 (23013*W[19, 19, 3, 20])/448 - (9395*W[19, 19, 3, 21])/224 - 
 (16*W[19, 19, 3, 25])/7 - (3*W[19, 19, 4, 1])/7 - W[19, 19, 4, 2]/7 - 
 W[19, 19, 4, 4] + (905*W[19, 19, 4, 5])/224 + (1847*W[19, 19, 4, 6])/112 + 
 W[19, 19, 4, 7]/2 - (801*W[19, 19, 4, 14])/112 + (25*W[19, 19, 4, 16])/28 - 
 (3487*W[19, 19, 4, 17])/224 - (393*W[19, 19, 4, 18])/224 + 
 (3755*W[19, 19, 4, 20])/224 - (16*W[19, 19, 4, 21])/7 + 
 (16*W[19, 19, 4, 25])/7 + W[19, 19, 5, 2]/4 - (579*W[19, 19, 5, 4])/224 - 
 (1433*W[19, 19, 5, 5])/112 + W[19, 19, 5, 6]/4 + W[19, 19, 5, 16]/4 - 
 (69*W[19, 19, 5, 17])/112 - (3869*W[19, 19, 5, 18])/224 - 
 (1861*W[19, 19, 5, 20])/224 - (10*W[19, 19, 6, 1])/7 - W[19, 19, 6, 2]/2 + 
 W[19, 19, 6, 5]/4 + (1895*W[19, 19, 6, 7])/112 - 
 (1895*W[19, 19, 6, 15])/112 + (3*W[19, 19, 6, 18])/7 + W[19, 19, 6, 20]/4 + 
 W[19, 19, 6, 24] + W[19, 19, 7, 4]/2 + (1895*W[19, 19, 7, 10])/112 + 
 (1895*W[19, 19, 7, 15])/112 - (99*W[19, 19, 7, 17])/7 - 
 (6129*W[19, 19, 7, 18])/224 + W[19, 19, 7, 19]/2 - 
 (1731*W[19, 19, 7, 20])/224 - (3*W[19, 19, 7, 21])/2 - W[19, 19, 7, 25] - 
 (3*W[19, 19, 12, 2])/7 + (3*W[19, 19, 12, 5])/7 + W[19, 19, 12, 18]/4 - 
 W[19, 19, 12, 20]/4 + (171*W[19, 19, 17, 1])/112 + 
 (2001*W[19, 19, 17, 2])/112 + (45*W[19, 19, 17, 4])/32 - 
 (55*W[19, 19, 17, 5])/112 - (99*W[19, 19, 17, 7])/7 + 
 (1895*W[19, 19, 17, 15])/112 - W[19, 19, 17, 16]/7 + W[19, 19, 17, 17] - 
 (389*W[19, 19, 17, 18])/32 - (825*W[19, 19, 17, 20])/224 + 
 (16*W[19, 19, 17, 21])/7 - (809*W[19, 19, 17, 25])/112 + 
 W[19, 19, 18, 1]/28 + (1351*W[19, 19, 18, 2])/96 - 
 (615*W[19, 19, 18, 3])/224 + (783*W[19, 19, 18, 4])/224 - 
 (3953*W[19, 19, 18, 5])/224 - (163*W[19, 19, 18, 6])/16 - 
 (2147*W[19, 19, 18, 7])/112 + W[19, 19, 18, 12]/4 + 
 (11*W[19, 19, 18, 16])/28 - (19*W[19, 19, 18, 18])/14 + 
 W[19, 19, 18, 19]/2 - (7703*W[19, 19, 18, 20])/336 + 
 (39881*W[19, 19, 18, 21])/672 + W[19, 19, 18, 25]/2 + 
 (113*W[19, 19, 19, 1])/56 - (1161*W[19, 19, 19, 2])/112 - 
 (1347*W[19, 19, 19, 3])/112 + (1275*W[19, 19, 19, 4])/112 - 
 (113*W[19, 19, 19, 5])/56 + W[19, 19, 19, 7] + (9*W[19, 19, 19, 17])/14 - 
 (121*W[19, 19, 19, 18])/56 + (1347*W[19, 19, 19, 20])/112 - 
 2*W[19, 19, 19, 21] - W[19, 19, 19, 25]/2 - (23*W[19, 19, 20, 1])/28 + 
 (443*W[19, 19, 20, 2])/21 + (79343*W[19, 19, 20, 3])/1344 + 
 (4063*W[19, 19, 20, 4])/224 - (3261*W[19, 19, 20, 5])/224 + 
 W[19, 19, 20, 6]/4 - (1783*W[19, 19, 20, 7])/112 + 
 (1717*W[19, 19, 20, 8])/336 - W[19, 19, 20, 12]/4 + 
 (6169*W[19, 19, 20, 16])/224 - (965*W[19, 19, 20, 17])/224 - 
 (6625*W[19, 19, 20, 18])/672 + (2231*W[19, 19, 20, 20])/224 - 
 (6337*W[19, 19, 20, 22])/224 + (123*W[19, 19, 20, 25])/28 + 
 (12431*W[19, 19, 21, 2])/672 + (785*W[19, 19, 21, 3])/224 - 
 (16*W[19, 19, 21, 4])/7 - (3*W[19, 19, 21, 7])/2 - 
 (2545*W[19, 19, 21, 16])/56 + (16*W[19, 19, 21, 17])/7 - 
 2*W[19, 19, 21, 19] - (1955*W[19, 19, 22, 4])/112 + 
 (1895*W[19, 19, 22, 7])/112 - (1895*W[19, 19, 22, 10])/112 - 
 (6337*W[19, 19, 22, 16])/224 + (1955*W[19, 19, 22, 17])/112 + 
 W[19, 19, 24, 5]/2 + W[19, 19, 24, 6] - W[19, 19, 24, 16]/2 - 
 (2727*W[19, 19, 24, 17])/224 + (2727*W[19, 19, 24, 18])/224 - 
 (711*W[19, 19, 25, 1])/28 + (13343*W[19, 19, 25, 2])/672 - 
 (16*W[19, 19, 25, 3])/7 + (16*W[19, 19, 25, 4])/7 - W[19, 19, 25, 7] - 
 (93*W[19, 19, 25, 17])/224 + W[19, 19, 25, 18]/2 - W[19, 19, 25, 19]/2 - 
 (3217*W[19, 19, 25, 20])/84 - W[19, 19, 26, 27]/56 - 
 (9*W[19, 19, 26, 28])/14 - W[19, 19, 26, 29]/2 + W[19, 19, 26, 30]/7 + 
 (1403*W[19, 19, 27, 27])/112 - (149*W[19, 19, 27, 28])/56 - 
 (431*W[19, 19, 27, 29])/56 + (11*W[19, 19, 27, 30])/28 - 
 (9*W[19, 19, 29, 26])/8 - (79*W[19, 19, 29, 27])/28 + 
 (1347*W[19, 19, 29, 28])/112 + (1431*W[19, 19, 29, 29])/112 + 
 (3*W[19, 19, 29, 30])/4 - (487*W[19, 20, 1, 1])/112 - 
 (2629*W[19, 20, 1, 2])/112 - (1341*W[19, 20, 1, 3])/112 + 
 (2041*W[19, 20, 1, 4])/224 + (449*W[19, 20, 1, 5])/14 - W[19, 20, 1, 6]/4 + 
 (2215*W[19, 20, 1, 7])/224 + (475*W[19, 20, 1, 9])/56 + W[19, 20, 1, 11]/2 + 
 W[19, 20, 1, 14]/4 - (15*W[19, 20, 1, 16])/56 - (12*W[19, 20, 1, 17])/7 - 
 (845*W[19, 20, 1, 18])/112 - (1027*W[19, 20, 1, 19])/112 + 
 (197*W[19, 20, 1, 20])/112 + (8455*W[19, 20, 1, 25])/224 - 
 (2425*W[19, 20, 2, 1])/224 + (35053*W[19, 20, 2, 2])/1344 - 
 (36653*W[19, 20, 2, 3])/896 - (6859*W[19, 20, 2, 4])/128 + 
 (11197*W[19, 20, 2, 5])/448 + (1811*W[19, 20, 2, 7])/224 + 
 (5205*W[19, 20, 2, 8])/448 - (475*W[19, 20, 2, 9])/56 - 
 (835*W[19, 20, 2, 10])/224 - W[19, 20, 2, 11]/2 - 
 (365*W[19, 20, 2, 12])/224 + (16105*W[19, 20, 2, 14])/448 - 
 (1003*W[19, 20, 2, 15])/224 + (9*W[19, 20, 2, 16])/8 + 
 (17*W[19, 20, 2, 17])/32 - (83*W[19, 20, 2, 18])/4 - 
 (1217*W[19, 20, 2, 19])/168 - (15355*W[19, 20, 2, 20])/448 + 
 (1069*W[19, 20, 2, 21])/56 + (445*W[19, 20, 2, 25])/336 - 
 (93*W[19, 20, 3, 1])/112 - (42005*W[19, 20, 3, 2])/896 - 
 (13*W[19, 20, 3, 3])/56 - (4449*W[19, 20, 3, 4])/112 - 
 (17807*W[19, 20, 3, 5])/448 + (1951*W[19, 20, 3, 6])/56 - 
 (5055*W[19, 20, 3, 7])/224 - (3627*W[19, 20, 3, 8])/224 + 
 (835*W[19, 20, 3, 10])/224 - (2959*W[19, 20, 3, 11])/224 - 
 (1453*W[19, 20, 3, 15])/224 - (6997*W[19, 20, 3, 16])/224 + 
 (21307*W[19, 20, 3, 17])/448 + (32975*W[19, 20, 3, 18])/896 + 
 (21365*W[19, 20, 3, 19])/1344 - (1565*W[19, 20, 3, 20])/672 + 
 (16921*W[19, 20, 3, 21])/336 + (9239*W[19, 20, 3, 22])/224 + 
 (15651*W[19, 20, 3, 25])/448 + (37*W[19, 20, 4, 1])/7 - 
 (11511*W[19, 20, 4, 2])/896 + (2097*W[19, 20, 4, 3])/224 - 
 (395*W[19, 20, 4, 4])/448 + (25*W[19, 20, 4, 5])/14 - 
 (1951*W[19, 20, 4, 6])/56 + (1951*W[19, 20, 4, 7])/64 - W[19, 20, 4, 11]/2 + 
 W[19, 20, 4, 12]/4 - (2567*W[19, 20, 4, 13])/56 - 
 (16105*W[19, 20, 4, 14])/448 - (51*W[19, 20, 4, 16])/112 + 
 (8133*W[19, 20, 4, 17])/56 + (1919*W[19, 20, 4, 18])/112 + 
 (373*W[19, 20, 4, 19])/224 - (573*W[19, 20, 4, 20])/112 + 
 (103*W[19, 20, 4, 21])/28 - (4233*W[19, 20, 4, 22])/112 - 
 W[19, 20, 4, 23]/4 - (22471*W[19, 20, 4, 25])/448 + 
 (181*W[19, 20, 5, 1])/8 + (9677*W[19, 20, 5, 2])/448 - 
 (19697*W[19, 20, 5, 3])/448 + (645*W[19, 20, 5, 4])/224 - 
 (641*W[19, 20, 5, 5])/224 - (19667*W[19, 20, 5, 7])/224 - 
 W[19, 20, 5, 10]/4 + (365*W[19, 20, 5, 12])/224 + W[19, 20, 5, 13]/4 - 
 W[19, 20, 5, 14]/4 + (1453*W[19, 20, 5, 15])/224 + 
 (51*W[19, 20, 5, 16])/56 - (1181*W[19, 20, 5, 17])/224 + 
 (3457*W[19, 20, 5, 18])/224 - (43*W[19, 20, 5, 19])/28 + 
 (317*W[19, 20, 5, 20])/28 + (57*W[19, 20, 5, 21])/28 - 
 (22537*W[19, 20, 5, 23])/224 - (1537*W[19, 20, 5, 25])/224 + 
 (2215*W[19, 20, 7, 1])/224 - (5055*W[19, 20, 7, 3])/224 + 
 (9677*W[19, 20, 7, 4])/448 - (17677*W[19, 20, 7, 5])/224 + 
 (779*W[19, 20, 7, 8])/448 - (2847*W[19, 20, 7, 11])/224 - 
 (139*W[19, 20, 7, 18])/16 - (2091*W[19, 20, 7, 19])/224 + 
 (7337*W[19, 20, 7, 20])/672 + (3*W[19, 20, 7, 21])/4 + W[19, 20, 7, 25] + 
 (5205*W[19, 20, 8, 2])/448 - (4915*W[19, 20, 8, 7])/448 - 
 (779*W[19, 20, 8, 10])/224 + (2847*W[19, 20, 8, 11])/224 - 
 (36171*W[19, 20, 8, 17])/448 - (887*W[19, 20, 8, 18])/448 + 
 (43*W[19, 20, 8, 19])/28 + (3627*W[19, 20, 8, 20])/224 + 
 (2903*W[19, 20, 8, 25])/448 + W[19, 20, 16, 1]/7 + 
 (13*W[19, 20, 16, 3])/56 + W[19, 20, 16, 4]/112 + (57*W[19, 20, 16, 5])/56 - 
 W[19, 20, 16, 10]/4 + W[19, 20, 16, 11]/2 - W[19, 20, 16, 14]/4 + 
 W[19, 20, 16, 16]/7 - (11*W[19, 20, 16, 19])/56 + 
 (23*W[19, 20, 16, 20])/28 - W[19, 20, 16, 21] - (135*W[19, 20, 17, 1])/224 + 
 W[19, 20, 17, 2]/16 + (2755*W[19, 20, 17, 3])/64 + 
 (24439*W[19, 20, 17, 4])/224 - (281*W[19, 20, 17, 5])/56 - 
 W[19, 20, 17, 6]/4 - (36171*W[19, 20, 17, 8])/448 + W[19, 20, 17, 10]/4 + 
 (1003*W[19, 20, 17, 15])/224 - W[19, 20, 17, 16]/8 + 
 (227*W[19, 20, 17, 17])/224 + (29045*W[19, 20, 17, 18])/896 - 
 (953*W[19, 20, 17, 19])/112 + (33*W[19, 20, 17, 20])/32 + 
 (1633*W[19, 20, 17, 21])/112 + (4233*W[19, 20, 17, 22])/112 + 
 (1291*W[19, 20, 17, 24])/64 - (11689*W[19, 20, 17, 25])/448 - 
 (3273*W[19, 20, 18, 1])/224 + (2213*W[19, 20, 18, 2])/224 + 
 (18359*W[19, 20, 18, 3])/896 - (263*W[19, 20, 18, 4])/14 - 
 (19217*W[19, 20, 18, 5])/224 + W[19, 20, 18, 6]/4 - (7*W[19, 20, 18, 7])/4 - 
 (887*W[19, 20, 18, 8])/448 + W[19, 20, 18, 10]/4 + 
 (2959*W[19, 20, 18, 11])/224 + (2567*W[19, 20, 18, 13])/56 - 
 W[19, 20, 18, 16]/56 + (47459*W[19, 20, 18, 17])/896 + 
 (34205*W[19, 20, 18, 18])/1344 + (3055*W[19, 20, 18, 19])/672 - 
 (3611*W[19, 20, 18, 20])/224 - (3109*W[19, 20, 18, 21])/112 + 
 (22537*W[19, 20, 18, 23])/224 - (1291*W[19, 20, 18, 24])/64 - 
 (2677*W[19, 20, 18, 25])/336 + (13*W[19, 20, 19, 1])/112 - 
 (1469*W[19, 20, 19, 2])/672 + (63719*W[19, 20, 19, 3])/1344 + 
 (3247*W[19, 20, 19, 4])/224 - (635*W[19, 20, 19, 5])/56 + 
 W[19, 20, 19, 6]/4 - (1951*W[19, 20, 19, 7])/112 + 
 (43*W[19, 20, 19, 8])/28 - W[19, 20, 19, 12]/4 + W[19, 20, 19, 14]/4 + 
 W[19, 20, 19, 16]/14 - (325*W[19, 20, 19, 17])/28 - 
 (6625*W[19, 20, 19, 18])/672 + (1517*W[19, 20, 19, 19])/112 + 
 (953*W[19, 20, 19, 20])/224 + W[19, 20, 19, 21] - 
 (9239*W[19, 20, 19, 22])/224 + (2677*W[19, 20, 19, 25])/336 + 
 W[19, 20, 20, 1]/16 - (19139*W[19, 20, 20, 2])/1344 - 
 (463*W[19, 20, 20, 3])/48 - (1679*W[19, 20, 20, 4])/224 + 
 (123*W[19, 20, 20, 5])/28 + (2675*W[19, 20, 20, 7])/672 + 
 (3627*W[19, 20, 20, 8])/112 - W[19, 20, 20, 13]/4 + 
 (79*W[19, 20, 20, 16])/56 + (18*W[19, 20, 20, 17])/7 + W[19, 20, 20, 18]/8 - 
 (1167*W[19, 20, 20, 19])/224 - (1273*W[19, 20, 20, 20])/224 - 
 W[19, 20, 20, 21] + W[19, 20, 20, 23]/4 - (6679*W[19, 20, 20, 25])/336 - 
 (971*W[19, 20, 21, 2])/112 + (13271*W[19, 20, 21, 3])/672 + 
 (103*W[19, 20, 21, 4])/28 + (57*W[19, 20, 21, 5])/28 + 
 (3*W[19, 20, 21, 7])/4 + (6633*W[19, 20, 21, 16])/224 + 
 (1633*W[19, 20, 21, 17])/112 + W[19, 20, 21, 19] - W[19, 20, 21, 20] + 
 (7653*W[19, 20, 25, 1])/224 - (1039*W[19, 20, 25, 2])/56 + 
 (15651*W[19, 20, 25, 3])/448 - (22471*W[19, 20, 25, 4])/448 - 
 (1537*W[19, 20, 25, 5])/224 + W[19, 20, 25, 7] + 
 (1345*W[19, 20, 25, 8])/448 + (779*W[19, 20, 25, 10])/224 - 
 (10085*W[19, 20, 25, 17])/448 + (3607*W[19, 20, 25, 25])/84 - 
 W[19, 20, 26, 27]/16 + W[19, 20, 26, 28]/4 - (403*W[19, 20, 26, 29])/224 + 
 W[19, 20, 26, 30]/8 - (99*W[19, 20, 27, 26])/224 - 
 (101*W[19, 20, 27, 27])/28 - (3343*W[19, 20, 27, 28])/224 - 
 (2157*W[19, 20, 27, 29])/224 + (13*W[19, 20, 27, 30])/56 - 
 (291*W[19, 20, 28, 26])/112 - (1901*W[19, 20, 28, 27])/224 - 
 (1047*W[19, 20, 28, 28])/224 - (113*W[19, 20, 28, 29])/32 + 
 (15*W[19, 20, 28, 30])/56 - (29*W[19, 20, 29, 26])/112 - 
 (9*W[19, 20, 29, 27])/28 + (1329*W[19, 20, 29, 28])/224 + 
 (1329*W[19, 20, 29, 29])/224 - (25*W[19, 20, 29, 30])/56 + 
 W[19, 20, 30, 29]/7 + W[19, 20, 30, 30]/7 + (1025*W[19, 21, 1, 2])/224 + 
 (1297*W[19, 21, 1, 3])/224 - (503*W[19, 21, 1, 9])/112 - 
 W[19, 21, 1, 14]/4 - (1241*W[19, 21, 1, 16])/224 + 
 (659*W[19, 21, 1, 18])/224 + (1209*W[19, 21, 1, 19])/224 - 
 (1209*W[19, 21, 1, 20])/224 - (89*W[19, 21, 2, 1])/16 + 
 (53*W[19, 21, 2, 2])/16 + (20851*W[19, 21, 2, 3])/448 - 
 (8747*W[19, 21, 2, 4])/448 - (4091*W[19, 21, 2, 5])/224 - 
 (3*W[19, 21, 2, 7])/4 + (503*W[19, 21, 2, 9])/112 + 
 (891*W[19, 21, 2, 10])/224 + (3071*W[19, 21, 2, 11])/224 - 
 (975*W[19, 21, 2, 12])/112 + (2337*W[19, 21, 2, 14])/448 + 
 (271*W[19, 21, 2, 15])/32 + (2125*W[19, 21, 2, 16])/112 + 
 (1145*W[19, 21, 2, 17])/112 + (4941*W[19, 21, 2, 18])/224 + 
 (17159*W[19, 21, 2, 19])/672 - (8321*W[19, 21, 2, 20])/336 - 
 (1201*W[19, 21, 2, 25])/336 + W[19, 21, 3, 1]/7 + 
 (3693*W[19, 21, 3, 2])/64 + (13*W[19, 21, 3, 3])/56 + 
 (25549*W[19, 21, 3, 4])/448 - (1097*W[19, 21, 3, 5])/224 + 
 (1201*W[19, 21, 3, 8])/336 - (891*W[19, 21, 3, 10])/224 + 
 (3071*W[19, 21, 3, 11])/224 - W[19, 21, 3, 15]/4 + 
 (6585*W[19, 21, 3, 16])/224 - (57*W[19, 21, 3, 17])/28 - 
 (22119*W[19, 21, 3, 18])/448 + (4093*W[19, 21, 3, 19])/224 + 
 (491*W[19, 21, 3, 20])/32 - (18433*W[19, 21, 3, 21])/336 - 
 (1451*W[19, 21, 3, 22])/112 - (837*W[19, 21, 4, 2])/32 + 
 (20241*W[19, 21, 4, 3])/448 + (1055*W[19, 21, 4, 4])/224 - 
 (615*W[19, 21, 4, 5])/224 + (1107*W[19, 21, 4, 13])/56 - 
 (2337*W[19, 21, 4, 14])/448 + (663*W[19, 21, 4, 16])/56 + 
 (22525*W[19, 21, 4, 17])/224 - (8065*W[19, 21, 4, 18])/448 + 
 (1479*W[19, 21, 4, 19])/112 - (189*W[19, 21, 4, 20])/16 - 
 (103*W[19, 21, 4, 21])/14 - (3597*W[19, 21, 5, 2])/112 - 
 (615*W[19, 21, 5, 4])/224 + (975*W[19, 21, 5, 12])/112 + 
 W[19, 21, 5, 15]/4 - (1381*W[19, 21, 5, 16])/224 - 
 (515*W[19, 21, 5, 18])/112 + (27*W[19, 21, 5, 19])/14 + 
 (3*W[19, 21, 5, 20])/28 + (5371*W[19, 21, 5, 23])/224 - W[19, 21, 16, 1]/7 + 
 (4355*W[19, 21, 16, 2])/112 - (13*W[19, 21, 16, 3])/56 - 
 W[19, 21, 16, 4]/112 - (57*W[19, 21, 16, 5])/56 - 
 (1201*W[19, 21, 16, 8])/336 + (891*W[19, 21, 16, 10])/224 - 
 (3071*W[19, 21, 16, 11])/224 + W[19, 21, 16, 14]/4 - W[19, 21, 16, 16]/7 - 
 (115*W[19, 21, 16, 18])/16 - (17053*W[19, 21, 16, 19])/672 - 
 (23*W[19, 21, 16, 20])/28 + W[19, 21, 16, 21] + 
 (1451*W[19, 21, 16, 22])/112 + (533*W[19, 21, 17, 2])/32 + 
 (22525*W[19, 21, 17, 4])/224 - (271*W[19, 21, 17, 15])/32 - 
 (57*W[19, 21, 17, 16])/28 - (5*W[19, 21, 17, 17])/224 + 
 (837*W[19, 21, 17, 18])/32 + (1705*W[19, 21, 17, 19])/224 + 
 (2073*W[19, 21, 17, 20])/224 - (1889*W[19, 21, 17, 21])/56 + 
 (891*W[19, 21, 17, 24])/448 + (481*W[19, 21, 18, 1])/56 + 
 (1943*W[19, 21, 18, 2])/224 - (13199*W[19, 21, 18, 3])/448 - 
 (4517*W[19, 21, 18, 4])/448 + (797*W[19, 21, 18, 5])/56 + 
 (3*W[19, 21, 18, 7])/2 - (891*W[19, 21, 18, 10])/224 - 
 (3071*W[19, 21, 18, 11])/224 - (1107*W[19, 21, 18, 13])/56 + 
 (445*W[19, 21, 18, 16])/112 + (1671*W[19, 21, 18, 17])/64 - 
 (4485*W[19, 21, 18, 18])/224 - (4829*W[19, 21, 18, 19])/672 + 
 (3471*W[19, 21, 18, 20])/224 - (5371*W[19, 21, 18, 23])/224 - 
 (891*W[19, 21, 18, 24])/448 + (1201*W[19, 21, 18, 25])/336 - 
 W[19, 21, 19, 1]/4 + (7019*W[19, 21, 19, 2])/168 + 
 (3389*W[19, 21, 19, 3])/224 + (19*W[19, 21, 19, 4])/14 - 
 (103*W[19, 21, 19, 5])/32 + (3*W[19, 21, 19, 7])/4 + 
 (1201*W[19, 21, 19, 8])/336 - (581*W[19, 21, 19, 16])/32 + 
 (2161*W[19, 21, 19, 17])/224 - (4829*W[19, 21, 19, 19])/224 - 
 (235*W[19, 21, 19, 20])/224 + (1451*W[19, 21, 19, 22])/112 - 
 (1201*W[19, 21, 19, 25])/336 + W[19, 21, 20, 1]/4 - 
 (7157*W[19, 21, 20, 2])/224 + (5459*W[19, 21, 20, 3])/672 + 
 W[19, 21, 20, 4]/28 + (1177*W[19, 21, 20, 5])/224 - (3*W[19, 21, 20, 7])/2 - 
 (1201*W[19, 21, 20, 8])/336 + (65*W[19, 21, 20, 16])/28 + 
 (231*W[19, 21, 20, 17])/32 + (4605*W[19, 21, 20, 19])/224 + 
 (11*W[19, 21, 20, 20])/224 - (1451*W[19, 21, 20, 22])/112 + 
 (1201*W[19, 21, 20, 25])/336 - (16295*W[19, 21, 21, 3])/672 - 
 (103*W[19, 21, 21, 4])/14 - (6633*W[19, 21, 21, 16])/224 - 
 (1889*W[19, 21, 21, 17])/56 - W[19, 21, 21, 19] + W[19, 21, 21, 20] + 
 (57*W[19, 21, 27, 26])/28 + (1585*W[19, 21, 27, 27])/224 + 
 (171*W[19, 21, 27, 28])/16 + (1111*W[19, 21, 27, 29])/112 + 
 (3*W[19, 21, 27, 30])/28 + (57*W[19, 21, 28, 26])/28 + 
 (1585*W[19, 21, 28, 27])/224 + (171*W[19, 21, 28, 28])/16 + 
 (1111*W[19, 21, 28, 29])/112 + (3*W[19, 21, 28, 30])/28 - 
 (57*W[19, 21, 29, 26])/28 - (1585*W[19, 21, 29, 27])/224 - 
 (171*W[19, 21, 29, 28])/16 - (1111*W[19, 21, 29, 29])/112 - 
 (3*W[19, 21, 29, 30])/28 - (57*W[19, 21, 30, 26])/28 - 
 (1585*W[19, 21, 30, 27])/224 - (171*W[19, 21, 30, 28])/16 - 
 (1111*W[19, 21, 30, 29])/112 - (3*W[19, 21, 30, 30])/28 + 
 (3555*W[19, 25, 1, 2])/112 + (3197*W[19, 25, 1, 3])/112 - 
 (5135*W[19, 25, 1, 4])/224 + (1145*W[19, 25, 1, 5])/56 - 
 (2903*W[19, 25, 1, 9])/224 - (503*W[19, 25, 1, 11])/112 + 
 (283*W[19, 25, 1, 13])/16 + (2679*W[19, 25, 1, 15])/224 - 
 (23*W[19, 25, 1, 16])/56 + W[19, 25, 1, 17]/2 + (9*W[19, 25, 1, 18])/28 - 
 (4035*W[19, 25, 1, 19])/224 - (1209*W[19, 25, 1, 20])/112 - 
 W[19, 25, 1, 24]/2 - W[19, 25, 1, 25]/4 + (4139*W[19, 25, 2, 1])/224 - 
 (545*W[19, 25, 2, 2])/112 + (561*W[19, 25, 2, 3])/16 - 
 (24939*W[19, 25, 2, 4])/448 + (35*W[19, 25, 2, 5])/8 + 
 (2903*W[19, 25, 2, 9])/224 + (779*W[19, 25, 2, 10])/224 - 
 (891*W[19, 25, 2, 14])/448 + (2679*W[19, 25, 2, 15])/224 + 
 (23*W[19, 25, 2, 16])/56 + (7337*W[19, 25, 2, 17])/448 - 
 (5219*W[19, 25, 2, 18])/224 + (10543*W[19, 25, 2, 19])/336 + 
 (1627*W[19, 25, 2, 20])/336 - (2593*W[19, 25, 2, 25])/336 + 
 (1307*W[19, 25, 3, 1])/28 + (8733*W[19, 25, 3, 2])/224 + 
 (3035*W[19, 25, 3, 4])/56 - (2973*W[19, 25, 3, 5])/224 - 
 (1345*W[19, 25, 3, 8])/448 - (779*W[19, 25, 3, 10])/224 + 
 (283*W[19, 25, 3, 12])/16 - (283*W[19, 25, 3, 13])/16 - 
 (17935*W[19, 25, 3, 17])/448 - (3*W[19, 25, 3, 18])/14 - 
 (13*W[19, 25, 3, 19])/14 + (729*W[19, 25, 3, 20])/224 - 
 (6165*W[19, 25, 4, 1])/224 - (12891*W[19, 25, 4, 2])/224 + 
 (3035*W[19, 25, 4, 3])/56 - (1055*W[19, 25, 4, 4])/224 - 
 (2757*W[19, 25, 4, 5])/56 + (503*W[19, 25, 4, 11])/112 + 
 (891*W[19, 25, 4, 14])/448 - (16901*W[19, 25, 4, 17])/448 + 
 (9*W[19, 25, 4, 18])/28 + (23*W[19, 25, 4, 19])/28 - 
 (11911*W[19, 25, 4, 20])/448 + (12121*W[19, 25, 4, 22])/224 + 
 (14935*W[19, 25, 4, 23])/224 + (955*W[19, 25, 5, 1])/112 - 
 (845*W[19, 25, 5, 2])/112 - (2973*W[19, 25, 5, 3])/224 - 
 (2757*W[19, 25, 5, 4])/56 - W[19, 25, 5, 10]/4 - 
 (503*W[19, 25, 5, 13])/112 - (3363*W[19, 25, 5, 17])/224 - 
 (3*W[19, 25, 5, 18])/28 + (3*W[19, 25, 5, 19])/28 + 
 (515*W[19, 25, 5, 20])/112 + (17835*W[19, 25, 17, 2])/448 - 
 (9811*W[19, 25, 17, 3])/448 + (7293*W[19, 25, 17, 4])/448 - 
 (6089*W[19, 25, 17, 5])/224 + (2903*W[19, 25, 17, 9])/224 + 
 W[19, 25, 17, 10]/4 - (283*W[19, 25, 17, 12])/16 - 
 (2679*W[19, 25, 17, 15])/224 + (23*W[19, 25, 17, 16])/56 - 
 W[19, 25, 17, 17]/2 + (2421*W[19, 25, 17, 18])/224 - 
 (19*W[19, 25, 17, 19])/56 - (12913*W[19, 25, 17, 20])/448 - 
 (12121*W[19, 25, 17, 22])/224 + W[19, 25, 17, 24]/2 - 
 (1195*W[19, 25, 17, 25])/112 - W[19, 25, 18, 1]/56 - 
 (5227*W[19, 25, 18, 2])/224 + (13*W[19, 25, 18, 3])/56 + 
 (3*W[19, 25, 18, 4])/14 + (189*W[19, 25, 18, 5])/16 - W[19, 25, 18, 7] - 
 (23*W[19, 25, 18, 16])/56 - (45*W[19, 25, 18, 17])/224 + 
 (1339*W[19, 25, 18, 18])/112 + (25*W[19, 25, 18, 19])/28 - 
 (3985*W[19, 25, 18, 20])/224 - W[19, 25, 18, 24]/2 - 
 (1569*W[19, 25, 19, 1])/224 + (907*W[19, 25, 19, 2])/21 - 
 (11*W[19, 25, 19, 3])/8 + (13*W[19, 25, 19, 4])/14 - 
 (189*W[19, 25, 19, 5])/16 + (23*W[19, 25, 19, 16])/56 - 
 (1339*W[19, 25, 19, 18])/112 - (25*W[19, 25, 19, 19])/28 - 
 (13781*W[19, 25, 19, 20])/672 + W[19, 25, 19, 24]/2 + 
 (2831*W[19, 25, 20, 1])/224 - (1641*W[19, 25, 20, 2])/112 + 
 (313*W[19, 25, 20, 3])/448 + (18007*W[19, 25, 20, 4])/448 - 
 (189*W[19, 25, 20, 5])/16 + W[19, 25, 20, 7] + (1345*W[19, 25, 20, 8])/448 - 
 (2903*W[19, 25, 20, 9])/224 + (503*W[19, 25, 20, 13])/112 - 
 (2679*W[19, 25, 20, 15])/224 - (23*W[19, 25, 20, 16])/56 - 
 (6971*W[19, 25, 20, 17])/448 - (1563*W[19, 25, 20, 18])/224 - 
 (13805*W[19, 25, 20, 19])/672 + (1321*W[19, 25, 20, 20])/672 - 
 (14935*W[19, 25, 20, 23])/224 + (15461*W[19, 25, 20, 25])/336 - 
 (1223*W[19, 25, 25, 1])/112 + W[19, 25, 25, 18] - W[19, 25, 25, 19] + 
 (3217*W[19, 25, 25, 20])/84 + (127*W[19, 25, 26, 26])/32 - 
 (1689*W[19, 25, 26, 27])/224 - (965*W[19, 25, 26, 28])/224 - 
 (957*W[19, 25, 26, 29])/224 - (23*W[19, 25, 26, 30])/56 + 
 (127*W[19, 25, 27, 26])/32 - (1689*W[19, 25, 27, 27])/224 - 
 (965*W[19, 25, 27, 28])/224 - (957*W[19, 25, 27, 29])/224 - 
 (23*W[19, 25, 27, 30])/56 - (127*W[19, 25, 28, 26])/32 + 
 (1689*W[19, 25, 28, 27])/224 + (965*W[19, 25, 28, 28])/224 + 
 (957*W[19, 25, 28, 29])/224 + (23*W[19, 25, 28, 30])/56 - 
 (127*W[19, 25, 29, 26])/32 + (1689*W[19, 25, 29, 27])/224 + 
 (965*W[19, 25, 29, 28])/224 + (957*W[19, 25, 29, 29])/224 + 
 (23*W[19, 25, 29, 30])/56 - W[19, 26, 1, 28]/4 + (11*W[19, 26, 1, 30])/28 - 
 W[19, 26, 2, 29]/8 - W[19, 26, 2, 30]/4 + W[19, 26, 3, 26]/16 - 
 (3*W[19, 26, 3, 27])/16 + (3*W[19, 26, 3, 28])/56 + 
 (1301*W[19, 26, 3, 29])/224 - W[19, 26, 3, 30]/2 - 
 (181*W[19, 26, 4, 26])/224 - (3*W[19, 26, 4, 27])/16 + 
 (269*W[19, 26, 4, 28])/224 + (23*W[19, 26, 4, 29])/224 - 
 (9*W[19, 26, 5, 26])/28 + (9*W[19, 26, 5, 28])/112 + 
 (15*W[19, 26, 16, 27])/56 + W[19, 26, 16, 29]/7 - W[19, 26, 16, 30]/8 - 
 (435*W[19, 26, 17, 26])/224 - (603*W[19, 26, 17, 27])/224 + 
 (1357*W[19, 26, 18, 26])/224 + (1401*W[19, 26, 18, 27])/224 + 
 W[19, 26, 18, 28]/4 - (3*W[19, 26, 18, 29])/16 - W[19, 26, 18, 30]/4 - 
 W[19, 26, 19, 27]/112 - (9*W[19, 26, 19, 28])/28 - W[19, 26, 19, 29]/4 + 
 W[19, 26, 19, 30]/14 - W[19, 26, 20, 27]/4 + W[19, 26, 20, 28]/4 - 
 (435*W[19, 26, 20, 29])/224 + W[19, 26, 20, 30]/4 - W[19, 26, 26, 1]/4 + 
 (3*W[19, 26, 26, 2])/16 + W[19, 26, 26, 3]/8 - (195*W[19, 26, 26, 4])/224 - 
 (9*W[19, 26, 26, 5])/28 - W[19, 26, 26, 10]/4 - 
 (435*W[19, 26, 26, 17])/224 + (1413*W[19, 26, 26, 18])/224 + 
 W[19, 26, 26, 20]/16 - W[19, 26, 27, 2]/16 - (3*W[19, 26, 27, 3])/8 - 
 W[19, 26, 27, 10]/4 + (15*W[19, 26, 27, 16])/56 - 
 (547*W[19, 26, 27, 17])/224 + (1401*W[19, 26, 27, 18])/224 - 
 (29*W[19, 26, 27, 19])/112 - (7*W[19, 26, 27, 20])/16 + 
 W[19, 26, 27, 21]/2 + (3*W[19, 26, 28, 3])/56 + (269*W[19, 26, 28, 4])/224 + 
 (9*W[19, 26, 28, 5])/112 - W[19, 26, 28, 8]/4 - (9*W[19, 26, 28, 19])/28 + 
 W[19, 26, 28, 21]/2 - W[19, 26, 29, 2]/16 + (1413*W[19, 26, 29, 3])/224 + 
 (37*W[19, 26, 29, 4])/224 - W[19, 26, 29, 5]/4 - W[19, 26, 29, 8]/4 + 
 W[19, 26, 29, 16]/7 - W[19, 26, 29, 17]/16 - (435*W[19, 26, 29, 20])/224 - 
 W[19, 26, 29, 21]/2 + (11*W[19, 26, 30, 1])/28 - W[19, 26, 30, 2]/4 - 
 W[19, 26, 30, 8]/4 - W[19, 26, 30, 10]/4 - W[19, 26, 30, 16]/8 + 
 (9*W[19, 26, 30, 19])/28 + W[19, 26, 30, 20]/4 - W[19, 26, 30, 21]/2 + 
 W[19, 27, 1, 30]/7 + (11*W[19, 27, 2, 26])/28 + W[19, 27, 2, 27]/7 + 
 (15*W[19, 27, 2, 29])/56 + (41*W[19, 27, 3, 26])/112 + 
 (593*W[19, 27, 3, 27])/224 - (57*W[19, 27, 3, 28])/56 + 
 (1947*W[19, 27, 3, 29])/224 - (5*W[19, 27, 3, 30])/8 + 
 (51*W[19, 27, 4, 27])/28 + (51*W[19, 27, 4, 29])/56 - 
 (439*W[19, 27, 5, 26])/112 - (19*W[19, 27, 5, 27])/7 - 
 (1415*W[19, 27, 5, 28])/224 + W[19, 27, 5, 30]/8 + 
 (15*W[19, 27, 16, 27])/56 + W[19, 27, 16, 29]/7 - W[19, 27, 16, 30]/8 - 
 (669*W[19, 27, 17, 26])/224 - (33*W[19, 27, 17, 28])/14 - 
 (187*W[19, 27, 17, 29])/112 + (2003*W[19, 27, 18, 26])/224 + 
 (2315*W[19, 27, 18, 27])/224 - (69*W[19, 27, 18, 28])/32 + 
 (13*W[19, 27, 18, 29])/112 - (3*W[19, 27, 18, 30])/8 + 
 (1403*W[19, 27, 19, 27])/224 - (149*W[19, 27, 19, 28])/112 - 
 (431*W[19, 27, 19, 29])/112 + (11*W[19, 27, 19, 30])/56 - 
 (187*W[19, 27, 20, 26])/112 + (7*W[19, 27, 20, 27])/16 - 
 (781*W[19, 27, 20, 28])/224 - (669*W[19, 27, 20, 29])/224 + 
 W[19, 27, 20, 30]/4 + (453*W[19, 27, 26, 1])/112 - 
 (111*W[19, 27, 26, 2])/28 + (17*W[19, 27, 26, 3])/56 - W[19, 27, 26, 4]/16 - 
 W[19, 27, 26, 6]/4 - W[19, 27, 26, 10]/4 + W[19, 27, 26, 12]/4 + 
 W[19, 27, 26, 15]/2 - (669*W[19, 27, 26, 17])/224 + 
 (1181*W[19, 27, 26, 18])/224 + W[19, 27, 26, 19]/8 - 
 (45*W[19, 27, 26, 20])/28 - W[19, 27, 26, 25]/4 + 
 (467*W[19, 27, 27, 1])/112 + (37*W[19, 27, 27, 2])/112 + 
 (523*W[19, 27, 27, 3])/224 - (16*W[19, 27, 27, 4])/7 + 
 (149*W[19, 27, 27, 5])/112 - W[19, 27, 27, 6]/4 - W[19, 27, 27, 10]/4 + 
 W[19, 27, 27, 13]/2 + W[19, 27, 27, 16]/7 - (411*W[19, 27, 27, 17])/112 + 
 (2315*W[19, 27, 27, 18])/224 + (1403*W[19, 27, 27, 19])/224 + 
 W[19, 27, 27, 21]/2 - W[19, 27, 27, 25]/4 + W[19, 27, 28, 1]/8 - 
 (439*W[19, 27, 28, 2])/112 - (77*W[19, 27, 28, 3])/16 + 
 (467*W[19, 27, 28, 4])/112 - (1415*W[19, 27, 28, 5])/224 - 
 W[19, 27, 28, 6]/4 - W[19, 27, 28, 8]/4 - W[19, 27, 28, 12]/4 + 
 W[19, 27, 28, 16]/8 - (125*W[19, 27, 28, 17])/56 - 
 (77*W[19, 27, 28, 18])/32 - (149*W[19, 27, 28, 19])/112 - 
 (15*W[19, 27, 28, 20])/224 + W[19, 27, 28, 21]/2 + W[19, 27, 28, 25]/4 + 
 (495*W[19, 27, 29, 1])/112 - (215*W[19, 27, 29, 2])/56 + 
 (1237*W[19, 27, 29, 3])/224 + (109*W[19, 27, 29, 4])/112 - 
 W[19, 27, 29, 8]/4 - W[19, 27, 29, 13]/2 - W[19, 27, 29, 15]/2 + 
 W[19, 27, 29, 16]/7 - (97*W[19, 27, 29, 17])/56 + 
 (31*W[19, 27, 29, 18])/56 + W[19, 27, 29, 19]/14 - 
 (669*W[19, 27, 29, 20])/224 - W[19, 27, 29, 21]/2 + W[19, 27, 29, 25]/4 + 
 (11*W[19, 27, 30, 1])/28 - W[19, 27, 30, 2]/4 - W[19, 27, 30, 8]/4 - 
 W[19, 27, 30, 10]/4 - W[19, 27, 30, 16]/8 + (9*W[19, 27, 30, 19])/28 + 
 W[19, 27, 30, 20]/4 - W[19, 27, 30, 21]/2 - W[19, 29, 1, 30]/14 - 
 W[19, 29, 2, 26]/4 - (3*W[19, 29, 2, 27])/56 - (5*W[19, 29, 2, 28])/28 + 
 (3*W[19, 29, 2, 30])/56 - (85*W[19, 29, 3, 26])/28 - 
 (27*W[19, 29, 3, 27])/8 - (485*W[19, 29, 3, 29])/56 + 
 (3*W[19, 29, 3, 30])/14 + (51*W[19, 29, 4, 26])/112 - 
 (165*W[19, 29, 4, 27])/112 - W[19, 29, 4, 28]/16 - 
 (43*W[19, 29, 4, 29])/112 - (43*W[19, 29, 4, 30])/112 - 
 (437*W[19, 29, 5, 26])/224 + (61*W[19, 29, 5, 27])/28 - 
 (85*W[19, 29, 5, 28])/112 - (207*W[19, 29, 5, 29])/112 - 
 (57*W[19, 29, 5, 30])/56 - W[19, 29, 16, 29]/7 - W[19, 29, 16, 30]/7 + 
 (1357*W[19, 29, 17, 26])/224 + (1469*W[19, 29, 17, 27])/224 - 
 (101*W[19, 29, 17, 29])/112 - (3*W[19, 29, 18, 28])/4 + 
 W[19, 29, 18, 29]/14 + W[19, 29, 18, 30]/4 - (9*W[19, 29, 19, 26])/16 - 
 (79*W[19, 29, 19, 27])/56 + (1347*W[19, 29, 19, 28])/224 + 
 (1431*W[19, 29, 19, 29])/224 + (3*W[19, 29, 19, 30])/8 - 
 (29*W[19, 29, 20, 26])/112 - (9*W[19, 29, 20, 27])/28 + 
 (1329*W[19, 29, 20, 28])/224 + (1329*W[19, 29, 20, 29])/224 - 
 (25*W[19, 29, 20, 30])/56 - W[19, 29, 26, 1]/16 - (23*W[19, 29, 26, 3])/7 + 
 (9*W[19, 29, 26, 4])/14 - (493*W[19, 29, 26, 5])/224 + W[19, 29, 26, 10]/4 + 
 (1357*W[19, 29, 26, 17])/224 - W[19, 29, 26, 19]/2 - 
 (25*W[19, 29, 26, 20])/56 - (3*W[19, 29, 27, 1])/4 - 
 (89*W[19, 29, 27, 3])/28 - (159*W[19, 29, 27, 4])/112 + 
 (27*W[19, 29, 27, 5])/14 - (3*W[19, 29, 27, 7])/4 + W[19, 29, 27, 10]/4 + 
 W[19, 29, 27, 11]/2 + (1469*W[19, 29, 27, 17])/224 - 
 (37*W[19, 29, 27, 19])/56 + (5*W[19, 29, 27, 20])/8 - W[19, 29, 27, 21] - 
 (11*W[19, 29, 28, 1])/16 - (3*W[19, 29, 28, 7])/4 - W[19, 29, 28, 14]/4 + 
 (5*W[19, 29, 28, 16])/28 - W[19, 29, 28, 17]/16 + 
 (1347*W[19, 29, 28, 19])/224 + (1513*W[19, 29, 28, 20])/224 - 
 W[19, 29, 28, 21] - (5*W[19, 29, 29, 1])/16 + W[19, 29, 29, 2]/8 - 
 (255*W[19, 29, 29, 3])/28 - (11*W[19, 29, 29, 4])/56 - 
 (61*W[19, 29, 29, 5])/56 - (3*W[19, 29, 29, 7])/4 - 
 (29*W[19, 29, 29, 16])/56 - (5*W[19, 29, 29, 17])/7 - W[19, 29, 29, 18]/8 + 
 (1391*W[19, 29, 29, 19])/224 + (1329*W[19, 29, 29, 20])/224 + 
 W[19, 29, 29, 21] - W[19, 29, 30, 1]/7 - (13*W[19, 29, 30, 3])/56 - 
 W[19, 29, 30, 4]/112 - (57*W[19, 29, 30, 5])/56 + W[19, 29, 30, 10]/4 - 
 W[19, 29, 30, 11]/2 + W[19, 29, 30, 14]/4 - W[19, 29, 30, 16]/7 + 
 (11*W[19, 29, 30, 19])/56 - (23*W[19, 29, 30, 20])/28 + W[19, 29, 30, 21] + 
 W[20, 1, 1, 1]/4 - (3903*W[20, 1, 1, 2])/224 + (551*W[20, 1, 1, 3])/112 + 
 (1959*W[20, 1, 1, 4])/224 - (1985*W[20, 1, 1, 5])/112 + 
 (1469*W[20, 1, 1, 8])/224 + (969*W[20, 1, 1, 9])/56 + W[20, 1, 1, 11]/2 - 
 W[20, 1, 1, 13]/2 + W[20, 1, 1, 14]/4 - (31*W[20, 1, 1, 16])/56 - 
 (449*W[20, 1, 1, 17])/112 - (1397*W[20, 1, 1, 18])/224 + 
 (745*W[20, 1, 1, 19])/224 + (1301*W[20, 1, 1, 20])/224 - 
 (75*W[20, 1, 1, 25])/28 + (5*W[20, 1, 2, 1])/8 + (985*W[20, 1, 2, 3])/56 + 
 (331*W[20, 1, 2, 4])/112 - (2993*W[20, 1, 2, 5])/112 - 
 (2383*W[20, 1, 2, 7])/224 + (1537*W[20, 1, 2, 8])/224 - 
 (677*W[20, 1, 2, 9])/56 - W[20, 1, 2, 11]/2 - W[20, 1, 2, 14]/4 - 
 (1475*W[20, 1, 2, 16])/224 + (145*W[20, 1, 2, 17])/16 + 
 (493*W[20, 1, 2, 18])/112 + (259*W[20, 1, 2, 19])/32 - 
 (2749*W[20, 1, 2, 20])/224 + (1649*W[20, 1, 2, 21])/224 + 
 (251*W[20, 1, 3, 1])/56 + (33*W[20, 1, 3, 2])/8 - (733*W[20, 1, 3, 3])/224 + 
 (4609*W[20, 1, 3, 4])/224 + (175*W[20, 1, 3, 5])/32 + 
 (57*W[20, 1, 3, 8])/224 + (9193*W[20, 1, 3, 11])/112 - W[20, 1, 3, 13]/2 - 
 W[20, 1, 3, 15] - (1265*W[20, 1, 3, 16])/224 + (443*W[20, 1, 3, 17])/224 - 
 (56251*W[20, 1, 3, 18])/448 + (37*W[20, 1, 3, 19])/28 - 
 (1255*W[20, 1, 3, 20])/224 + W[20, 1, 3, 21]/4 + (9*W[20, 1, 4, 1])/8 + 
 (2469*W[20, 1, 4, 2])/224 + (435*W[20, 1, 4, 3])/16 + 
 (9*W[20, 1, 4, 4])/28 - (2673*W[20, 1, 4, 5])/32 + 
 (947*W[20, 1, 4, 7])/112 + (2113*W[20, 1, 4, 8])/56 + (3*W[20, 1, 4, 9])/4 - 
 W[20, 1, 4, 11]/2 + (3061*W[20, 1, 4, 13])/112 + W[20, 1, 4, 14]/4 - 
 (3*W[20, 1, 4, 16])/16 - (117*W[20, 1, 4, 17])/14 - 
 (17985*W[20, 1, 4, 18])/224 + (27*W[20, 1, 4, 19])/28 - 
 (1205*W[20, 1, 4, 20])/224 - (237*W[20, 1, 5, 1])/56 - 
 (299*W[20, 1, 5, 2])/16 + W[20, 1, 5, 3]/14 - (4243*W[20, 1, 5, 4])/56 + 
 (485*W[20, 1, 5, 5])/112 - (947*W[20, 1, 5, 7])/112 - W[20, 1, 5, 8]/4 + 
 W[20, 1, 5, 13]/2 + W[20, 1, 5, 15] + (10*W[20, 1, 5, 16])/7 + 
 (57*W[20, 1, 5, 17])/8 - (7781*W[20, 1, 5, 18])/224 + 
 (1149*W[20, 1, 5, 19])/56 + (303*W[20, 1, 5, 20])/56 + 
 (947*W[20, 1, 5, 23])/112 + W[20, 1, 6, 1]/28 + (1401*W[20, 1, 6, 3])/224 - 
 (1401*W[20, 1, 6, 4])/224 + (9333*W[20, 1, 6, 8])/224 - 
 (503*W[20, 1, 6, 9])/112 + (275*W[20, 1, 6, 17])/28 - W[20, 1, 6, 18]/28 - 
 (141*W[20, 1, 6, 19])/14 + (503*W[20, 1, 6, 21])/112 - 
 (9333*W[20, 1, 6, 23])/224 + (1537*W[20, 1, 8, 2])/224 + 
 (79*W[20, 1, 8, 3])/28 + (2113*W[20, 1, 8, 4])/56 + 
 (1413*W[20, 1, 8, 5])/224 + (655*W[20, 1, 8, 7])/56 - 
 (65*W[20, 1, 8, 8])/14 - (655*W[20, 1, 8, 11])/56 - (3*W[20, 1, 8, 13])/4 + 
 (1161*W[20, 1, 8, 16])/224 - (35*W[20, 1, 8, 17])/8 + 
 (1833*W[20, 1, 8, 18])/224 - (1049*W[20, 1, 8, 19])/224 + 
 (55*W[20, 1, 8, 20])/224 + (9333*W[20, 1, 8, 23])/224 + 
 (205*W[20, 1, 9, 1])/28 - (59*W[20, 1, 9, 2])/28 + (3*W[20, 1, 9, 4])/4 - 
 (75*W[20, 1, 9, 17])/56 + (447*W[20, 1, 9, 18])/112 + 
 (447*W[20, 1, 9, 19])/112 - (1699*W[20, 1, 11, 2])/224 - 
 (655*W[20, 1, 11, 7])/56 + (1699*W[20, 1, 11, 16])/224 + 
 (9305*W[20, 1, 11, 18])/112 - W[20, 1, 13, 1]/2 - W[20, 1, 13, 3]/2 - 
 (2687*W[20, 1, 13, 4])/28 + (155*W[20, 1, 13, 5])/16 - 
 (3*W[20, 1, 13, 8])/4 - W[20, 1, 13, 14]/4 + (16355*W[20, 1, 13, 18])/112 + 
 (191*W[20, 1, 13, 20])/28 + W[20, 1, 13, 21]/4 + (1119*W[20, 1, 15, 2])/56 - 
 (433*W[20, 1, 15, 3])/112 + (433*W[20, 1, 15, 5])/112 - 
 (1119*W[20, 1, 15, 17])/56 - W[20, 1, 16, 1]/4 + W[20, 1, 16, 2]/4 + 
 (13*W[20, 1, 16, 3])/56 + W[20, 1, 16, 4]/112 + (57*W[20, 1, 16, 5])/56 + 
 W[20, 1, 16, 8]/4 + W[20, 1, 16, 11]/2 - W[20, 1, 16, 14]/4 + 
 (15*W[20, 1, 16, 16])/56 - (29*W[20, 1, 16, 19])/56 + 
 (4*W[20, 1, 16, 20])/7 - W[20, 1, 16, 21]/2 - (925*W[20, 1, 17, 1])/112 - 
 (615*W[20, 1, 17, 2])/112 - (361*W[20, 1, 17, 3])/112 - 
 (9*W[20, 1, 17, 4])/2 + (1545*W[20, 1, 17, 5])/224 - 
 (35*W[20, 1, 17, 8])/8 - (309*W[20, 1, 17, 17])/112 - 
 (3091*W[20, 1, 17, 18])/224 + (2005*W[20, 1, 17, 19])/224 + 
 (2071*W[20, 1, 17, 20])/112 - (1117*W[20, 1, 17, 24])/112 + 
 (16*W[20, 1, 18, 1])/7 + (1683*W[20, 1, 18, 2])/56 - 
 (25439*W[20, 1, 18, 3])/448 + (191*W[20, 1, 18, 4])/4 - 
 (359*W[20, 1, 18, 5])/14 - (3*W[20, 1, 18, 7])/4 + 
 (1833*W[20, 1, 18, 8])/224 + (447*W[20, 1, 18, 9])/112 + W[20, 1, 18, 11] + 
 (1273*W[20, 1, 18, 13])/56 - (23*W[20, 1, 18, 16])/56 - 
 24*W[20, 1, 18, 17] + (729*W[20, 1, 18, 18])/224 + (85*W[20, 1, 18, 19])/8 - 
 (375*W[20, 1, 18, 20])/112 - (3333*W[20, 1, 18, 21])/224 - 
 (947*W[20, 1, 18, 23])/112 + (1117*W[20, 1, 18, 24])/112 - 
 (713*W[20, 1, 18, 25])/32 - (205*W[20, 1, 19, 1])/56 - 
 (4233*W[20, 1, 19, 2])/224 - (203*W[20, 1, 19, 3])/32 + 
 (1117*W[20, 1, 19, 4])/112 + (6241*W[20, 1, 19, 5])/224 - 
 W[20, 1, 19, 6]/4 + (2383*W[20, 1, 19, 7])/224 + W[20, 1, 19, 8]/4 + 
 (447*W[20, 1, 19, 9])/112 - (1301*W[20, 1, 19, 16])/224 - 
 (31*W[20, 1, 19, 17])/14 - (1031*W[20, 1, 19, 18])/224 - 
 (737*W[20, 1, 19, 19])/224 - (1055*W[20, 1, 19, 20])/224 + 
 W[20, 1, 19, 21]/2 + (8455*W[20, 1, 19, 25])/224 - (11*W[20, 1, 20, 1])/16 - 
 (1079*W[20, 1, 20, 2])/112 - (11*W[20, 1, 20, 3])/32 - 
 (2113*W[20, 1, 20, 4])/224 - (143*W[20, 1, 20, 5])/28 + 
 (3*W[20, 1, 20, 7])/4 + (45*W[20, 1, 20, 8])/16 - (75*W[20, 1, 20, 9])/56 + 
 (1793*W[20, 1, 20, 13])/112 + (43*W[20, 1, 20, 16])/56 + 
 (379*W[20, 1, 20, 17])/16 + (9*W[20, 1, 20, 18])/7 - 
 (1531*W[20, 1, 20, 19])/224 - (643*W[20, 1, 20, 20])/112 - 
 W[20, 1, 20, 21]/2 - (1025*W[20, 1, 21, 2])/224 - 
 (1297*W[20, 1, 21, 3])/224 + (503*W[20, 1, 21, 9])/112 + 
 W[20, 1, 21, 14]/4 + (1241*W[20, 1, 21, 16])/224 - 
 (659*W[20, 1, 21, 18])/224 - (1209*W[20, 1, 21, 19])/224 + 
 (1209*W[20, 1, 21, 20])/224 - (75*W[20, 1, 25, 17])/28 + 
 (143*W[20, 1, 25, 18])/112 + (227*W[20, 1, 25, 19])/16 + 
 (29*W[20, 1, 26, 26])/16 - W[20, 1, 26, 27]/112 - W[20, 1, 26, 28]/4 - 
 (461*W[20, 1, 26, 29])/112 + (7*W[20, 1, 27, 26])/32 - 
 (113*W[20, 1, 27, 27])/32 + (1077*W[20, 1, 27, 28])/224 - 
 (667*W[20, 1, 27, 29])/112 - (19*W[20, 1, 27, 30])/28 - 
 (51*W[20, 1, 28, 26])/32 - (789*W[20, 1, 28, 27])/224 + 
 (1077*W[20, 1, 28, 28])/224 - (103*W[20, 1, 28, 29])/56 - 
 (5*W[20, 1, 28, 30])/14 - (29*W[20, 1, 29, 26])/112 - 
 (4*W[20, 1, 29, 27])/7 + (1385*W[20, 1, 29, 28])/224 + 
 (447*W[20, 1, 29, 29])/112 - (11*W[20, 1, 29, 30])/56 - 
 (15*W[20, 1, 30, 27])/56 + (15*W[20, 1, 30, 30])/56 + 
 (60*W[20, 2, 1, 1])/7 - (33*W[20, 2, 1, 2])/14 + (751*W[20, 2, 1, 3])/32 + 
 (365*W[20, 2, 1, 4])/112 - (729*W[20, 2, 1, 5])/32 - 
 (2215*W[20, 2, 1, 7])/224 + (1593*W[20, 2, 1, 8])/224 - 
 (677*W[20, 2, 1, 9])/56 - W[20, 2, 1, 11]/2 - W[20, 2, 1, 14]/4 - 
 (1391*W[20, 2, 1, 16])/224 + (107*W[20, 2, 1, 17])/16 + 
 (477*W[20, 2, 1, 18])/224 + (723*W[20, 2, 1, 19])/112 - 
 (3737*W[20, 2, 1, 20])/224 + (1537*W[20, 2, 1, 21])/224 - 
 (2999*W[20, 2, 2, 1])/224 + (127*W[20, 2, 2, 2])/56 + 
 (1207*W[20, 2, 2, 3])/224 + (1559*W[20, 2, 2, 4])/224 - 
 (5107*W[20, 2, 2, 5])/224 + W[20, 2, 2, 7]/2 + (55*W[20, 2, 2, 9])/8 + 
 W[20, 2, 2, 11]/2 + (1895*W[20, 2, 2, 12])/112 + W[20, 2, 2, 14]/4 + 
 (31*W[20, 2, 2, 15])/8 - (19*W[20, 2, 2, 16])/28 - (58*W[20, 2, 2, 17])/7 - 
 (4237*W[20, 2, 2, 18])/168 + (40765*W[20, 2, 2, 19])/1344 + 
 (1779*W[20, 2, 2, 20])/224 + (8419*W[20, 2, 2, 21])/672 + 
 (509*W[20, 2, 3, 1])/112 - (97*W[20, 2, 3, 2])/28 + (16*W[20, 2, 3, 3])/7 + 
 (1069*W[20, 2, 3, 4])/112 - (3987*W[20, 2, 3, 5])/224 + 
 (5055*W[20, 2, 3, 7])/224 + W[20, 2, 3, 8]/4 + (2959*W[20, 2, 3, 11])/224 + 
 (15539*W[20, 2, 3, 12])/448 - (419*W[20, 2, 3, 14])/112 + 
 (7321*W[20, 2, 3, 15])/224 + (309*W[20, 2, 3, 16])/16 - 
 (1207*W[20, 2, 3, 17])/224 + (2687*W[20, 2, 3, 18])/112 - 
 (13407*W[20, 2, 3, 19])/896 - (2721*W[20, 2, 3, 20])/224 - 
 (9085*W[20, 2, 3, 21])/448 + (1961*W[20, 2, 4, 1])/224 - 
 (267*W[20, 2, 4, 2])/56 - (59*W[20, 2, 4, 3])/112 + 
 (1007*W[20, 2, 4, 4])/224 - (5185*W[20, 2, 4, 5])/448 + 
 (28265*W[20, 2, 4, 7])/448 - (3*W[20, 2, 4, 9])/4 + W[20, 2, 4, 11]/2 - 
 (4639*W[20, 2, 4, 12])/448 - (2965*W[20, 2, 4, 13])/224 + 
 (293*W[20, 2, 4, 14])/28 + (3*W[20, 2, 4, 16])/16 + 
 (2187*W[20, 2, 4, 17])/112 - (7559*W[20, 2, 4, 18])/112 - 
 (56545*W[20, 2, 4, 19])/896 - (519*W[20, 2, 4, 20])/224 + 
 (11587*W[20, 2, 4, 21])/448 - (453*W[20, 2, 5, 1])/112 + 
 (411*W[20, 2, 5, 2])/112 - (9*W[20, 2, 5, 3])/16 + 
 (34523*W[20, 2, 5, 4])/448 - (1693*W[20, 2, 5, 5])/112 - 
 (647*W[20, 2, 5, 7])/112 - W[20, 2, 5, 8]/4 - (653*W[20, 2, 5, 10])/448 - 
 (249*W[20, 2, 5, 12])/14 - W[20, 2, 5, 13]/4 + (35*W[20, 2, 5, 14])/2 - 
 (7153*W[20, 2, 5, 15])/224 - (53*W[20, 2, 5, 16])/56 - 
 (2673*W[20, 2, 5, 17])/448 + (2401*W[20, 2, 5, 18])/32 - 
 (20719*W[20, 2, 5, 19])/448 - (1049*W[20, 2, 5, 20])/112 - 
 (3149*W[20, 2, 5, 21])/224 - (10567*W[20, 2, 5, 23])/224 - 
 (2215*W[20, 2, 7, 1])/224 + (5055*W[20, 2, 7, 3])/224 - 
 (9677*W[20, 2, 7, 4])/448 + (17677*W[20, 2, 7, 5])/224 - 
 (779*W[20, 2, 7, 8])/448 + (2847*W[20, 2, 7, 11])/224 + 
 (139*W[20, 2, 7, 18])/16 + (2091*W[20, 2, 7, 19])/224 - 
 (7337*W[20, 2, 7, 20])/672 - (3*W[20, 2, 7, 21])/4 - W[20, 2, 7, 25] - 
 (1349*W[20, 2, 8, 3])/224 + (1537*W[20, 2, 8, 5])/224 + 
 (4915*W[20, 2, 8, 7])/448 - (2847*W[20, 2, 8, 11])/224 - 
 (2257*W[20, 2, 8, 16])/112 + W[20, 2, 8, 18]/8 + 
 (3753*W[20, 2, 8, 19])/112 + (1349*W[20, 2, 8, 20])/224 - 
 (205*W[20, 2, 9, 1])/28 + (59*W[20, 2, 9, 2])/28 - (3*W[20, 2, 9, 4])/4 + 
 (75*W[20, 2, 9, 17])/56 - (447*W[20, 2, 9, 18])/112 - 
 (447*W[20, 2, 9, 19])/112 - (201*W[20, 2, 12, 2])/112 - 
 (4357*W[20, 2, 12, 3])/448 - (2157*W[20, 2, 12, 4])/64 + 
 (13*W[20, 2, 12, 5])/14 + (166*W[20, 2, 12, 12])/7 + 
 (21797*W[20, 2, 12, 17])/448 + (2915*W[20, 2, 12, 19])/224 - 
 (2265*W[20, 2, 12, 20])/224 + (7321*W[20, 2, 12, 21])/224 - 
 (5371*W[20, 2, 12, 23])/224 - (1895*W[20, 2, 12, 25])/112 - 
 (1443*W[20, 2, 14, 1])/224 + (81*W[20, 2, 14, 2])/14 - 
 (419*W[20, 2, 14, 3])/112 + (69*W[20, 2, 14, 4])/14 + 
 (6269*W[20, 2, 14, 5])/112 - (1107*W[20, 2, 14, 13])/56 - 
 (166*W[20, 2, 14, 14])/7 + (1443*W[20, 2, 14, 16])/224 + 
 (603*W[20, 2, 14, 19])/224 + (2565*W[20, 2, 14, 20])/224 + 
 (6519*W[20, 2, 14, 21])/448 - (127*W[20, 2, 15, 1])/14 + 
 (73*W[20, 2, 15, 2])/28 + (723*W[20, 2, 15, 3])/112 - 
 (639*W[20, 2, 15, 5])/112 + (71*W[20, 2, 15, 17])/56 + 
 (447*W[20, 2, 15, 18])/112 + (447*W[20, 2, 15, 19])/112 + 
 (127*W[20, 2, 15, 20])/14 + W[20, 2, 16, 1]/4 - W[20, 2, 16, 2]/4 - 
 (13*W[20, 2, 16, 3])/56 - W[20, 2, 16, 4]/112 - (57*W[20, 2, 16, 5])/56 - 
 W[20, 2, 16, 8]/4 - W[20, 2, 16, 11]/2 + W[20, 2, 16, 14]/4 - 
 (15*W[20, 2, 16, 16])/56 + (29*W[20, 2, 16, 19])/56 - 
 (4*W[20, 2, 16, 20])/7 + W[20, 2, 16, 21]/2 + (633*W[20, 2, 17, 1])/112 - 
 (663*W[20, 2, 17, 2])/112 + (2193*W[20, 2, 17, 3])/56 + 
 (1097*W[20, 2, 17, 4])/56 - (485*W[20, 2, 17, 5])/56 + 
 (653*W[20, 2, 17, 10])/448 + (1901*W[20, 2, 17, 12])/448 + 
 (15*W[20, 2, 17, 17])/112 + (21*W[20, 2, 17, 18])/32 + 
 (1571*W[20, 2, 17, 19])/224 + (311*W[20, 2, 17, 20])/28 - 
 (1165*W[20, 2, 17, 21])/224 - W[20, 2, 17, 24]/8 + 
 (3373*W[20, 2, 18, 1])/224 - (237*W[20, 2, 18, 2])/56 + 
 (3175*W[20, 2, 18, 3])/112 - (4749*W[20, 2, 18, 4])/56 + 
 (6533*W[20, 2, 18, 5])/224 + (3*W[20, 2, 18, 7])/4 + W[20, 2, 18, 8]/8 - 
 (447*W[20, 2, 18, 9])/112 - (2959*W[20, 2, 18, 11])/224 + 
 (2965*W[20, 2, 18, 13])/224 + (447*W[20, 2, 18, 15])/112 - 
 W[20, 2, 18, 16]/14 - (79*W[20, 2, 18, 17])/112 - 
 (4955*W[20, 2, 18, 18])/224 - (4961*W[20, 2, 18, 19])/672 - 
 (2949*W[20, 2, 18, 20])/224 - (8107*W[20, 2, 18, 21])/672 + 
 (10567*W[20, 2, 18, 23])/224 + W[20, 2, 18, 24]/8 - 
 (7603*W[20, 2, 18, 25])/672 - (87*W[20, 2, 19, 1])/16 + 
 (39337*W[20, 2, 19, 2])/1344 - (4507*W[20, 2, 19, 3])/896 - 
 (44705*W[20, 2, 19, 4])/896 - (32715*W[20, 2, 19, 5])/448 + 
 (1979*W[20, 2, 19, 7])/224 + (381*W[20, 2, 19, 8])/28 - 
 (447*W[20, 2, 19, 9])/112 - (2315*W[20, 2, 19, 12])/224 + 
 (9221*W[20, 2, 19, 14])/224 + (447*W[20, 2, 19, 15])/112 + 
 (2309*W[20, 2, 19, 16])/112 + (101*W[20, 2, 19, 17])/14 - 
 (1569*W[20, 2, 19, 18])/224 + (835*W[20, 2, 19, 19])/224 - 
 (73489*W[20, 2, 19, 20])/1344 + (1083*W[20, 2, 19, 21])/56 - 
 (5*W[20, 2, 19, 25])/4 - (5*W[20, 2, 20, 1])/16 + (65*W[20, 2, 20, 2])/112 - 
 (3541*W[20, 2, 20, 3])/224 - (489*W[20, 2, 20, 4])/224 - 
 (391*W[20, 2, 20, 5])/56 - (2003*W[20, 2, 20, 7])/672 - W[20, 2, 20, 8]/4 + 
 (75*W[20, 2, 20, 9])/56 - (2265*W[20, 2, 20, 12])/224 + W[20, 2, 20, 13]/4 + 
 (2565*W[20, 2, 20, 14])/224 - (43*W[20, 2, 20, 16])/56 + 
 (1101*W[20, 2, 20, 17])/112 - (5347*W[20, 2, 20, 18])/224 - 
 (23785*W[20, 2, 20, 19])/1344 - (145*W[20, 2, 20, 20])/56 + 
 (355*W[20, 2, 20, 21])/112 + (1537*W[20, 2, 21, 1])/224 + 
 (13*W[20, 2, 21, 2])/28 - (47*W[20, 2, 21, 3])/64 + 
 (11587*W[20, 2, 21, 4])/448 - (3149*W[20, 2, 21, 5])/224 - 
 (3*W[20, 2, 21, 7])/4 + (975*W[20, 2, 21, 12])/112 + 
 (1107*W[20, 2, 21, 13])/56 - (2337*W[20, 2, 21, 14])/448 - 
 (2133*W[20, 2, 21, 16])/112 - (1165*W[20, 2, 21, 17])/224 - 
 (1683*W[20, 2, 21, 19])/224 + (6725*W[20, 2, 21, 20])/224 + 
 (5371*W[20, 2, 21, 23])/224 - W[20, 2, 25, 7] - 
 (1895*W[20, 2, 25, 12])/112 - (8443*W[20, 2, 25, 19])/672 - 
 (43*W[20, 2, 26, 26])/112 + (71*W[20, 2, 26, 27])/112 + W[20, 2, 26, 28]/4 - 
 (69*W[20, 2, 26, 29])/56 + (419*W[20, 2, 27, 26])/224 + 
 (219*W[20, 2, 27, 27])/56 + (3471*W[20, 2, 27, 28])/224 + 
 (19*W[20, 2, 27, 29])/7 + (11*W[20, 2, 27, 30])/56 + 
 (101*W[20, 2, 28, 26])/224 + (213*W[20, 2, 28, 27])/56 + 
 (1023*W[20, 2, 28, 28])/112 + (221*W[20, 2, 28, 29])/56 + 
 (11*W[20, 2, 28, 30])/56 - (131*W[20, 2, 29, 26])/112 - 
 (3*W[20, 2, 29, 27])/56 - (1385*W[20, 2, 29, 28])/224 + 
 (47*W[20, 2, 29, 29])/56 + (11*W[20, 2, 29, 30])/56 + 
 (15*W[20, 2, 30, 27])/56 - (15*W[20, 2, 30, 30])/56 + 
 (27*W[20, 3, 1, 1])/7 + (61*W[20, 3, 1, 2])/16 - (117*W[20, 3, 1, 3])/112 - 
 (17075*W[20, 3, 1, 4])/224 + (315*W[20, 3, 1, 5])/16 - 
 (167*W[20, 3, 1, 8])/224 + (9193*W[20, 3, 1, 11])/112 - W[20, 3, 1, 13]/2 - 
 W[20, 3, 1, 15] - (1241*W[20, 3, 1, 16])/224 + (729*W[20, 3, 1, 17])/224 + 
 (9225*W[20, 3, 1, 18])/448 - (1087*W[20, 3, 1, 19])/224 - 
 (509*W[20, 3, 1, 20])/224 + (453*W[20, 3, 2, 1])/112 - 
 (467*W[20, 3, 2, 2])/112 - (1579*W[20, 3, 2, 3])/224 + 
 (909*W[20, 3, 2, 4])/112 - (3727*W[20, 3, 2, 5])/224 + 
 (4887*W[20, 3, 2, 7])/224 + W[20, 3, 2, 10]/4 + (2959*W[20, 3, 2, 11])/224 + 
 (15539*W[20, 3, 2, 12])/448 - (391*W[20, 3, 2, 14])/112 + 
 (7321*W[20, 3, 2, 15])/224 + (2117*W[20, 3, 2, 16])/112 - 
 (15*W[20, 3, 2, 17])/14 + (335*W[20, 3, 2, 18])/14 - 
 (13823*W[20, 3, 2, 19])/896 - (149*W[20, 3, 2, 20])/28 - 
 (8861*W[20, 3, 2, 21])/448 + (1091*W[20, 3, 3, 1])/224 - 
 (855*W[20, 3, 3, 2])/224 - (71*W[20, 3, 3, 3])/8 - (71*W[20, 3, 3, 4])/28 + 
 (499*W[20, 3, 3, 5])/28 - W[20, 3, 3, 10]/4 + W[20, 3, 3, 11]/2 + 
 (3*W[20, 3, 3, 13])/2 - (261*W[20, 3, 3, 15])/14 + 
 (6309*W[20, 3, 3, 16])/224 + (621*W[20, 3, 3, 17])/112 + 
 (11*W[20, 3, 3, 18])/7 + (10413*W[20, 3, 3, 19])/224 - 
 (961*W[20, 3, 3, 20])/112 - (6553*W[20, 3, 3, 21])/224 - 
 (6337*W[20, 3, 3, 22])/224 + (9*W[20, 3, 4, 1])/112 - 
 (429*W[20, 3, 4, 2])/224 + (557*W[20, 3, 4, 3])/224 + 
 (73*W[20, 3, 4, 4])/112 - (41*W[20, 3, 4, 5])/8 + (783*W[20, 3, 4, 7])/112 - 
 (9193*W[20, 3, 4, 11])/112 + (6037*W[20, 3, 4, 13])/224 + 
 (391*W[20, 3, 4, 14])/112 + (197*W[20, 3, 4, 16])/16 + 
 (235*W[20, 3, 4, 17])/32 + (15727*W[20, 3, 4, 18])/224 + 
 (2677*W[20, 3, 4, 19])/448 + (649*W[20, 3, 4, 20])/224 - 
 (25545*W[20, 3, 4, 21])/448 + (4233*W[20, 3, 4, 22])/112 + 
 (2031*W[20, 3, 5, 1])/224 + (9085*W[20, 3, 5, 2])/448 - 
 (743*W[20, 3, 5, 3])/56 - (3627*W[20, 3, 5, 4])/224 + 
 (407*W[20, 3, 5, 5])/28 - (783*W[20, 3, 5, 7])/112 + 
 (167*W[20, 3, 5, 8])/224 + (213*W[20, 3, 5, 10])/56 - 
 (15539*W[20, 3, 5, 12])/448 - W[20, 3, 5, 13]/2 - W[20, 3, 5, 14]/4 + 
 (1279*W[20, 3, 5, 15])/112 - (1333*W[20, 3, 5, 16])/224 - 
 (7963*W[20, 3, 5, 17])/112 + (505*W[20, 3, 5, 18])/32 - 
 (12767*W[20, 3, 5, 19])/448 + (779*W[20, 3, 5, 20])/224 + 
 (1325*W[20, 3, 5, 21])/224 + (3*W[20, 3, 8, 13])/4 - 
 (3627*W[20, 3, 8, 16])/224 - W[20, 3, 8, 17]/4 + W[20, 3, 13, 1]/2 + 
 W[20, 3, 13, 3]/2 + (2687*W[20, 3, 13, 4])/28 - (155*W[20, 3, 13, 5])/16 + 
 (3*W[20, 3, 13, 8])/4 + W[20, 3, 13, 14]/4 - (16355*W[20, 3, 13, 18])/112 - 
 (191*W[20, 3, 13, 20])/28 - W[20, 3, 13, 21]/4 - 
 (8041*W[20, 3, 15, 2])/224 + (2493*W[20, 3, 15, 3])/224 - 
 (4111*W[20, 3, 15, 5])/224 - (1223*W[20, 3, 15, 15])/112 + 
 (7597*W[20, 3, 15, 17])/112 - (1509*W[20, 3, 15, 19])/224 + 
 W[20, 3, 15, 21]/4 + (4355*W[20, 3, 16, 2])/112 - 
 (1201*W[20, 3, 16, 8])/336 + (835*W[20, 3, 16, 10])/224 - 
 (2959*W[20, 3, 16, 11])/224 - (115*W[20, 3, 16, 18])/16 - 
 (2455*W[20, 3, 16, 19])/96 + (1451*W[20, 3, 16, 22])/112 + 
 W[20, 3, 17, 1]/16 + (6977*W[20, 3, 17, 2])/112 + (315*W[20, 3, 17, 3])/32 + 
 (541*W[20, 3, 17, 4])/14 - (14869*W[20, 3, 17, 5])/224 - 
 (1951*W[20, 3, 17, 6])/56 - W[20, 3, 17, 8]/4 - (213*W[20, 3, 17, 10])/56 - 
 (3*W[20, 3, 17, 15])/4 - (107*W[20, 3, 17, 16])/56 - 
 (43*W[20, 3, 17, 17])/7 - (537*W[20, 3, 17, 18])/56 + 
 (37307*W[20, 3, 17, 19])/448 - (781*W[20, 3, 17, 20])/224 + 
 (57*W[20, 3, 17, 21])/28 - (4233*W[20, 3, 17, 22])/112 + 
 (677*W[20, 3, 17, 24])/112 + (8713*W[20, 3, 18, 1])/448 + 
 (5095*W[20, 3, 18, 2])/56 + (111*W[20, 3, 18, 3])/28 + 
 (25*W[20, 3, 18, 4])/56 + (1997*W[20, 3, 18, 5])/224 + W[20, 3, 18, 7] - 
 (835*W[20, 3, 18, 10])/224 - W[20, 3, 18, 11]/2 - 
 (17251*W[20, 3, 18, 13])/224 + (493*W[20, 3, 18, 16])/112 - 
 (1017*W[20, 3, 18, 17])/224 - (2169*W[20, 3, 18, 18])/448 + 
 (22067*W[20, 3, 18, 19])/896 + (45*W[20, 3, 18, 20])/112 - 
 (9071*W[20, 3, 18, 21])/448 - (677*W[20, 3, 18, 24])/112 - 
 (15651*W[20, 3, 18, 25])/448 - (29*W[20, 3, 19, 1])/56 + 
 (9585*W[20, 3, 19, 2])/896 + (71*W[20, 3, 19, 3])/8 + 
 (7837*W[20, 3, 19, 4])/448 - (19969*W[20, 3, 19, 5])/448 + 
 (1951*W[20, 3, 19, 6])/56 - (4887*W[20, 3, 19, 7])/224 - 
 (8479*W[20, 3, 19, 8])/672 + W[20, 3, 19, 14]/4 - 
 (1509*W[20, 3, 19, 15])/224 - (41*W[20, 3, 19, 16])/28 + 
 (20715*W[20, 3, 19, 17])/448 - (1593*W[20, 3, 19, 18])/128 + 
 (37841*W[20, 3, 19, 19])/1344 + (601*W[20, 3, 19, 20])/96 - 
 (9*W[20, 3, 19, 21])/2 + (6337*W[20, 3, 19, 22])/224 + 
 (15651*W[20, 3, 19, 25])/448 - (5*W[20, 3, 20, 1])/16 + W[20, 3, 20, 2]/8 - 
 (39*W[20, 3, 20, 3])/112 + (2431*W[20, 3, 20, 4])/112 + 
 (165*W[20, 3, 20, 5])/112 - W[20, 3, 20, 7] - (1793*W[20, 3, 20, 13])/112 + 
 W[20, 3, 20, 15] + (143*W[20, 3, 20, 16])/56 - (333*W[20, 3, 20, 17])/28 - 
 (87*W[20, 3, 20, 18])/14 - (711*W[20, 3, 20, 19])/224 + 
 (1329*W[20, 3, 20, 20])/224 - (1961*W[20, 3, 20, 21])/672 - 
 (1451*W[20, 3, 20, 22])/112 - (43271*W[20, 3, 21, 2])/448 - 
 (25545*W[20, 3, 21, 4])/448 + (1325*W[20, 3, 21, 5])/224 - 
 W[20, 3, 21, 14]/4 + W[20, 3, 21, 15]/4 - (6553*W[20, 3, 21, 16])/224 + 
 (57*W[20, 3, 21, 17])/28 + (25339*W[20, 3, 21, 18])/448 + 
 (341*W[20, 3, 21, 19])/48 - (3253*W[20, 3, 21, 20])/224 + 
 (18097*W[20, 3, 21, 21])/336 - (153*W[20, 3, 26, 26])/112 - 
 (93*W[20, 3, 26, 27])/112 - (65*W[20, 3, 26, 28])/112 + 
 (1485*W[20, 3, 26, 29])/224 - W[20, 3, 26, 30]/8 + 
 (37*W[20, 3, 27, 26])/224 + (649*W[20, 3, 27, 27])/224 - 
 (1163*W[20, 3, 27, 28])/224 + (193*W[20, 3, 27, 29])/224 + 
 (11*W[20, 3, 27, 30])/14 - (311*W[20, 3, 28, 26])/112 - 
 (171*W[20, 3, 28, 27])/56 - (1329*W[20, 3, 28, 28])/224 - 
 (3237*W[20, 3, 28, 29])/224 + (45*W[20, 3, 28, 30])/56 - 
 (199*W[20, 3, 29, 26])/112 - (1513*W[20, 3, 29, 27])/224 - 
 (3723*W[20, 3, 29, 28])/224 - (3487*W[20, 3, 29, 29])/224 + 
 (5*W[20, 3, 29, 30])/8 - (57*W[20, 3, 30, 26])/28 - 
 (1585*W[20, 3, 30, 27])/224 - (171*W[20, 3, 30, 28])/16 - 
 (1095*W[20, 3, 30, 29])/112 + W[20, 3, 30, 30]/28 + W[20, 4, 1, 1]/4 + 
 (63*W[20, 4, 1, 2])/16 + (4825*W[20, 4, 1, 3])/224 + 
 (87*W[20, 4, 1, 4])/112 - (9683*W[20, 4, 1, 5])/112 - 
 (447*W[20, 4, 1, 7])/112 + (2113*W[20, 4, 1, 8])/56 + (3*W[20, 4, 1, 9])/4 + 
 (3061*W[20, 4, 1, 13])/112 + (1633*W[20, 4, 1, 16])/224 - 
 (205*W[20, 4, 1, 17])/28 + (507*W[20, 4, 1, 18])/56 + 
 (1361*W[20, 4, 1, 19])/224 - (89*W[20, 4, 1, 20])/224 + 
 (51*W[20, 4, 2, 1])/16 + (29*W[20, 4, 2, 2])/56 + (309*W[20, 4, 2, 3])/224 + 
 (287*W[20, 4, 2, 4])/32 + (21201*W[20, 4, 2, 5])/448 + 
 (28601*W[20, 4, 2, 7])/448 - (3*W[20, 4, 2, 9])/4 - 
 (4639*W[20, 4, 2, 12])/448 - (7393*W[20, 4, 2, 13])/224 - 
 13*W[20, 4, 2, 14] + (1509*W[20, 4, 2, 16])/224 + 
 (2071*W[20, 4, 2, 17])/112 - (16521*W[20, 4, 2, 18])/224 - 
 (58713*W[20, 4, 2, 19])/896 + (465*W[20, 4, 2, 20])/112 + 
 (9053*W[20, 4, 2, 21])/224 + (5*W[20, 4, 3, 1])/16 - 
 (341*W[20, 4, 3, 2])/224 + (3207*W[20, 4, 3, 3])/224 + 
 (69*W[20, 4, 3, 4])/56 - (621*W[20, 4, 3, 5])/224 + 
 (867*W[20, 4, 3, 7])/112 - (9249*W[20, 4, 3, 11])/112 + 
 (6037*W[20, 4, 3, 13])/224 + (419*W[20, 4, 3, 14])/112 + 
 (203*W[20, 4, 3, 16])/16 + (241*W[20, 4, 3, 17])/56 + 
 (15769*W[20, 4, 3, 18])/224 + (207*W[20, 4, 3, 19])/448 - 
 (923*W[20, 4, 3, 20])/112 - (25545*W[20, 4, 3, 21])/448 + 
 (4233*W[20, 4, 3, 22])/112 + (25*W[20, 4, 4, 1])/8 - 
 (19*W[20, 4, 4, 2])/32 + (57*W[20, 4, 4, 3])/56 - (141*W[20, 4, 4, 4])/112 - 
 (905*W[20, 4, 4, 5])/112 + (1697*W[20, 4, 4, 7])/112 - W[20, 4, 4, 12]/4 - 
 (73*W[20, 4, 4, 13])/14 + (16*W[20, 4, 4, 14])/7 + 
 (14267*W[20, 4, 4, 17])/896 + (621*W[20, 4, 4, 18])/112 + 
 (3039*W[20, 4, 4, 19])/448 + (173*W[20, 4, 4, 20])/28 - 
 (1055*W[20, 4, 4, 21])/224 - (9755*W[20, 4, 4, 22])/672 - 
 (10495*W[20, 4, 5, 1])/224 + (8453*W[20, 4, 5, 2])/224 - 
 (321*W[20, 4, 5, 3])/224 - (2315*W[20, 4, 5, 4])/224 - 
 (13*W[20, 4, 5, 5])/4 - (22525*W[20, 4, 5, 10])/224 + 
 (4639*W[20, 4, 5, 12])/448 - (69*W[20, 4, 5, 14])/4 - 
 (13053*W[20, 4, 5, 17])/112 - (1405*W[20, 4, 5, 19])/32 + 
 (1563*W[20, 4, 5, 20])/112 + (615*W[20, 4, 5, 21])/224 - 
 (447*W[20, 4, 7, 1])/112 + (8685*W[20, 4, 7, 2])/224 + 
 (867*W[20, 4, 7, 3])/112 + (2073*W[20, 4, 7, 4])/112 - 
 (47*W[20, 4, 7, 5])/14 + (447*W[20, 4, 7, 17])/56 - 
 (1413*W[20, 4, 7, 18])/224 + (3069*W[20, 4, 7, 19])/56 - 
 (159*W[20, 4, 7, 20])/32 - (1327*W[20, 4, 8, 3])/112 + 
 (2113*W[20, 4, 8, 5])/56 - (655*W[20, 4, 8, 7])/56 + 
 (655*W[20, 4, 8, 11])/56 - (83*W[20, 4, 8, 16])/7 + (83*W[20, 4, 8, 19])/7 + 
 (1327*W[20, 4, 8, 20])/112 + (1699*W[20, 4, 11, 2])/224 + 
 (655*W[20, 4, 11, 7])/56 - (1699*W[20, 4, 11, 16])/224 - 
 (9305*W[20, 4, 11, 18])/112 + (10369*W[20, 4, 13, 1])/224 - 
 (7393*W[20, 4, 13, 2])/224 + (895*W[20, 4, 13, 3])/112 + 
 (1865*W[20, 4, 13, 4])/224 + 3*W[20, 4, 13, 5] - 
 (1199*W[20, 4, 13, 17])/28 - (3033*W[20, 4, 13, 18])/224 - 
 (365*W[20, 4, 13, 19])/14 - (93*W[20, 4, 13, 20])/56 + 
 (1443*W[20, 4, 14, 1])/224 - (81*W[20, 4, 14, 2])/14 + 
 (419*W[20, 4, 14, 3])/112 - (69*W[20, 4, 14, 4])/14 - 
 (6269*W[20, 4, 14, 5])/112 + (1107*W[20, 4, 14, 13])/56 + 
 (166*W[20, 4, 14, 14])/7 - (1443*W[20, 4, 14, 16])/224 - 
 (603*W[20, 4, 14, 19])/224 - (2565*W[20, 4, 14, 20])/224 - 
 (6519*W[20, 4, 14, 21])/448 - (199*W[20, 4, 17, 1])/32 + 
 (165*W[20, 4, 17, 2])/8 + W[20, 4, 17, 3]/16 + (1783*W[20, 4, 17, 4])/384 - 
 (48159*W[20, 4, 17, 5])/224 + (1951*W[20, 4, 17, 6])/56 + 
 (447*W[20, 4, 17, 7])/56 + (12833*W[20, 4, 17, 9])/1344 + 
 (22525*W[20, 4, 17, 10])/224 - (1199*W[20, 4, 17, 13])/28 + 
 (41*W[20, 4, 17, 16])/21 - (34325*W[20, 4, 17, 17])/1344 - 
 (5697*W[20, 4, 17, 18])/112 + (48159*W[20, 4, 17, 19])/224 + 
 (6583*W[20, 4, 17, 20])/336 - (22525*W[20, 4, 17, 21])/224 + 
 (9755*W[20, 4, 17, 22])/672 - (41*W[20, 4, 17, 23])/21 - 
 W[20, 4, 17, 24]/8 + (1005*W[20, 4, 18, 1])/112 - 
 (12867*W[20, 4, 18, 2])/224 - (3189*W[20, 4, 18, 3])/224 - 
 (1313*W[20, 4, 18, 4])/224 - (59*W[20, 4, 18, 5])/28 - W[20, 4, 18, 11]/2 - 
 (5475*W[20, 4, 18, 17])/112 - (275*W[20, 4, 18, 18])/56 - 
 (374*W[20, 4, 18, 19])/7 - (1119*W[20, 4, 18, 20])/224 + 
 (1677*W[20, 4, 18, 21])/448 + W[20, 4, 18, 24]/8 + 
 (22471*W[20, 4, 18, 25])/448 + (283*W[20, 4, 19, 1])/56 - 
 (34835*W[20, 4, 19, 2])/896 + (19135*W[20, 4, 19, 3])/448 + 
 (1381*W[20, 4, 19, 4])/448 - (53*W[20, 4, 19, 5])/16 - 
 (1951*W[20, 4, 19, 6])/56 + (1903*W[20, 4, 19, 7])/64 + W[20, 4, 19, 12]/4 - 
 (365*W[20, 4, 19, 13])/14 - (9277*W[20, 4, 19, 14])/224 + 
 (1233*W[20, 4, 19, 16])/112 + (27869*W[20, 4, 19, 17])/112 - 
 (557*W[20, 4, 19, 18])/448 + (2283*W[20, 4, 19, 19])/112 - 
 (2379*W[20, 4, 19, 20])/224 - (103*W[20, 4, 19, 21])/28 - 
 (4233*W[20, 4, 19, 22])/112 - W[20, 4, 19, 23]/4 - 
 (22471*W[20, 4, 19, 25])/448 + (29*W[20, 4, 20, 2])/56 + 
 (659*W[20, 4, 20, 4])/224 + (3173*W[20, 4, 20, 5])/224 - 
 (1263*W[20, 4, 20, 7])/112 - (12833*W[20, 4, 20, 9])/1344 + 
 (75*W[20, 4, 20, 13])/56 - (2565*W[20, 4, 20, 14])/224 + 
 (14505*W[20, 4, 20, 17])/448 + (75*W[20, 4, 20, 18])/56 + 
 (563*W[20, 4, 20, 19])/224 - (149*W[20, 4, 20, 20])/112 + 
 (16*W[20, 4, 20, 21])/7 + (837*W[20, 4, 21, 2])/32 - 
 (20241*W[20, 4, 21, 3])/448 - (1055*W[20, 4, 21, 4])/224 + 
 (615*W[20, 4, 21, 5])/224 - (1107*W[20, 4, 21, 13])/56 + 
 (2337*W[20, 4, 21, 14])/448 - (663*W[20, 4, 21, 16])/56 - 
 (22525*W[20, 4, 21, 17])/224 + (8065*W[20, 4, 21, 18])/448 - 
 (1479*W[20, 4, 21, 19])/112 + (189*W[20, 4, 21, 20])/16 + 
 (103*W[20, 4, 21, 21])/14 - (41*W[20, 4, 23, 16])/21 - W[20, 4, 23, 19]/4 - 
 (107*W[20, 4, 26, 26])/224 + (5*W[20, 4, 26, 27])/8 + 
 (269*W[20, 4, 26, 28])/224 - (1045*W[20, 4, 26, 29])/224 - 
 (83*W[20, 4, 27, 26])/56 + (23*W[20, 4, 27, 27])/28 + W[20, 4, 27, 28]/4 - 
 (73*W[20, 4, 27, 29])/112 + (11*W[20, 4, 28, 26])/56 - 
 (199*W[20, 4, 28, 27])/112 + (1371*W[20, 4, 28, 28])/224 + 
 (101*W[20, 4, 28, 29])/28 - (95*W[20, 4, 28, 30])/112 - 
 (10*W[20, 4, 29, 26])/7 - (5*W[20, 4, 29, 27])/8 + 
 (541*W[20, 4, 29, 29])/112 + (467*W[20, 5, 1, 1])/112 - 
 (1971*W[20, 5, 1, 2])/112 - (349*W[20, 5, 1, 3])/224 - 
 (8291*W[20, 5, 1, 4])/224 - (7*W[20, 5, 1, 5])/8 + 
 (447*W[20, 5, 1, 7])/112 - W[20, 5, 1, 8] - W[20, 5, 1, 13]/2 + 
 (53*W[20, 5, 1, 16])/56 + (30*W[20, 5, 1, 17])/7 - 
 (7533*W[20, 5, 1, 18])/224 + (1159*W[20, 5, 1, 19])/56 + 
 (71*W[20, 5, 1, 20])/7 + (11227*W[20, 5, 1, 23])/224 - 
 (27*W[20, 5, 2, 1])/7 + (9*W[20, 5, 2, 2])/4 - (1807*W[20, 5, 2, 3])/448 + 
 (318*W[20, 5, 2, 4])/7 - (4021*W[20, 5, 2, 5])/224 - 
 (563*W[20, 5, 2, 7])/112 - (765*W[20, 5, 2, 10])/448 + 
 (83*W[20, 5, 2, 12])/14 - W[20, 5, 2, 13]/4 + (69*W[20, 5, 2, 14])/4 - 
 (7153*W[20, 5, 2, 15])/224 - (15*W[20, 5, 2, 16])/28 + 
 (9001*W[20, 5, 2, 17])/224 + (9147*W[20, 5, 2, 18])/112 - 
 (14941*W[20, 5, 2, 19])/448 - (1179*W[20, 5, 2, 20])/56 + 
 (145*W[20, 5, 2, 21])/8 - (7969*W[20, 5, 2, 23])/112 - 
 (1895*W[20, 5, 2, 25])/112 + (1933*W[20, 5, 3, 1])/224 - 
 (7081*W[20, 5, 3, 2])/448 - (477*W[20, 5, 3, 3])/56 - 
 (3859*W[20, 5, 3, 4])/224 - (3*W[20, 5, 3, 5])/8 - 
 (867*W[20, 5, 3, 7])/112 + (111*W[20, 5, 3, 8])/224 + 
 (213*W[20, 5, 3, 10])/56 - (15539*W[20, 5, 3, 12])/448 - W[20, 5, 3, 13]/2 + 
 W[20, 5, 3, 15]/2 - (1425*W[20, 5, 3, 16])/224 - (303*W[20, 5, 3, 17])/112 + 
 (505*W[20, 5, 3, 18])/32 - (15769*W[20, 5, 3, 19])/448 + 
 (663*W[20, 5, 3, 20])/112 + (1493*W[20, 5, 3, 21])/224 - 
 (11245*W[20, 5, 4, 1])/224 + (8527*W[20, 5, 4, 2])/112 + W[20, 5, 4, 3]/8 + 
 (781*W[20, 5, 4, 4])/112 - (169*W[20, 5, 4, 5])/28 - 
 (22525*W[20, 5, 4, 10])/224 + (4639*W[20, 5, 4, 12])/448 - 
 (69*W[20, 5, 4, 14])/4 - (15*W[20, 5, 4, 16])/56 - 
 (23869*W[20, 5, 4, 17])/224 - (725*W[20, 5, 4, 18])/56 + 
 (2531*W[20, 5, 4, 19])/224 + (165*W[20, 5, 4, 20])/16 + 
 (615*W[20, 5, 4, 21])/224 - (19*W[20, 5, 5, 1])/112 - 
 (3665*W[20, 5, 5, 2])/224 + (2643*W[20, 5, 5, 3])/224 + 
 (1637*W[20, 5, 5, 4])/112 + (9*W[20, 5, 5, 5])/28 - 
 (1697*W[20, 5, 5, 7])/112 - (5*W[20, 5, 5, 8])/4 - W[20, 5, 5, 10]/4 - 
 (81*W[20, 5, 5, 12])/16 + (753*W[20, 5, 5, 15])/112 + W[20, 5, 5, 16]/7 + 
 (18*W[20, 5, 5, 17])/7 - (1303*W[20, 5, 5, 18])/112 + 
 (41*W[20, 5, 5, 19])/56 - W[20, 5, 5, 20]/4 + (1997*W[20, 5, 5, 23])/112 + 
 (447*W[20, 5, 7, 1])/112 - (8685*W[20, 5, 7, 2])/224 - 
 (867*W[20, 5, 7, 3])/112 - (2073*W[20, 5, 7, 4])/112 + 
 (47*W[20, 5, 7, 5])/14 - (447*W[20, 5, 7, 17])/56 + 
 (1413*W[20, 5, 7, 18])/224 - (3069*W[20, 5, 7, 19])/56 + 
 (159*W[20, 5, 7, 20])/32 - (9*W[20, 5, 8, 1])/4 + (37*W[20, 5, 8, 3])/4 + 
 W[20, 5, 8, 13] + (1069*W[20, 5, 8, 16])/224 + (35*W[20, 5, 8, 17])/8 - 
 (13651*W[20, 5, 8, 18])/224 - (1181*W[20, 5, 8, 19])/224 - 
 (2241*W[20, 5, 8, 20])/224 + (939*W[20, 5, 10, 2])/448 - 
 (22525*W[20, 5, 10, 4])/224 - (215*W[20, 5, 10, 5])/32 + 
 (1889*W[20, 5, 10, 10])/56 - (4631*W[20, 5, 10, 16])/224 - 
 (2017*W[20, 5, 10, 17])/224 + (7309*W[20, 5, 10, 18])/448 - 
 (75*W[20, 5, 10, 20])/16 + (201*W[20, 5, 12, 2])/112 + 
 (4357*W[20, 5, 12, 3])/448 + (2157*W[20, 5, 12, 4])/64 - 
 (13*W[20, 5, 12, 5])/14 - (166*W[20, 5, 12, 12])/7 - 
 (21797*W[20, 5, 12, 17])/448 - (2915*W[20, 5, 12, 19])/224 + 
 (2265*W[20, 5, 12, 20])/224 - (7321*W[20, 5, 12, 21])/224 + 
 (5371*W[20, 5, 12, 23])/224 + (1895*W[20, 5, 12, 25])/112 - 
 W[20, 5, 13, 1] - W[20, 5, 13, 2]/4 - (2543*W[20, 5, 13, 4])/112 + 
 W[20, 5, 13, 8] + (1895*W[20, 5, 13, 12])/112 + 
 (2543*W[20, 5, 13, 18])/112 + W[20, 5, 13, 19]/4 - 
 (1895*W[20, 5, 13, 25])/112 + (8041*W[20, 5, 15, 2])/224 - 
 (2493*W[20, 5, 15, 3])/224 + (4111*W[20, 5, 15, 5])/224 + 
 (1223*W[20, 5, 15, 15])/112 - (7597*W[20, 5, 15, 17])/112 + 
 (1509*W[20, 5, 15, 19])/224 - W[20, 5, 15, 21]/4 + (11*W[20, 5, 16, 1])/28 - 
 W[20, 5, 16, 2]/4 - W[20, 5, 16, 8]/4 - W[20, 5, 16, 10]/4 - 
 W[20, 5, 16, 16]/8 + (9*W[20, 5, 16, 19])/28 + W[20, 5, 16, 20]/4 - 
 W[20, 5, 16, 21]/2 - (5*W[20, 5, 17, 1])/16 - (1919*W[20, 5, 17, 2])/112 - 
 (12461*W[20, 5, 17, 3])/224 - (5629*W[20, 5, 17, 4])/56 + 
 (1577*W[20, 5, 17, 5])/224 - (447*W[20, 5, 17, 7])/56 + 
 (35*W[20, 5, 17, 8])/8 - (1733*W[20, 5, 17, 10])/112 - 
 (1901*W[20, 5, 17, 12])/448 - (37*W[20, 5, 17, 16])/56 - 
 (409*W[20, 5, 17, 17])/112 - (8513*W[20, 5, 17, 18])/448 - 
 (515*W[20, 5, 17, 19])/224 + (891*W[20, 5, 17, 20])/112 - 
 (5965*W[20, 5, 17, 23])/112 + (4265*W[20, 5, 17, 24])/64 - 
 (6749*W[20, 5, 18, 1])/224 + (16881*W[20, 5, 18, 2])/224 + 
 (909*W[20, 5, 18, 3])/112 + (3119*W[20, 5, 18, 4])/224 + 
 (21*W[20, 5, 18, 5])/8 - (13651*W[20, 5, 18, 8])/224 - 
 (263*W[20, 5, 18, 10])/64 + (653*W[20, 5, 18, 16])/32 + 
 (10195*W[20, 5, 18, 17])/224 - (167*W[20, 5, 18, 18])/14 + 
 (291*W[20, 5, 18, 19])/112 - (8*W[20, 5, 18, 20])/7 + 
 (1041*W[20, 5, 18, 21])/56 - (4265*W[20, 5, 18, 24])/64 + 
 (1537*W[20, 5, 18, 25])/224 + (2441*W[20, 5, 19, 1])/112 - 
 (673*W[20, 5, 19, 2])/64 - (19729*W[20, 5, 19, 3])/448 - 
 (165*W[20, 5, 19, 4])/224 + (37*W[20, 5, 19, 5])/112 - 
 (19835*W[20, 5, 19, 7])/224 - W[20, 5, 19, 8]/4 + 
 (2315*W[20, 5, 19, 12])/224 + W[20, 5, 19, 13]/4 + 
 (1509*W[20, 5, 19, 15])/224 - (1209*W[20, 5, 19, 16])/224 - 
 (1069*W[20, 5, 19, 17])/224 + (2427*W[20, 5, 19, 18])/224 + 
 (3*W[20, 5, 19, 19])/28 + (327*W[20, 5, 19, 20])/28 + 
 (71*W[20, 5, 19, 21])/28 - (8583*W[20, 5, 19, 23])/112 - 
 (1537*W[20, 5, 19, 25])/224 + W[20, 5, 20, 1] - (7783*W[20, 5, 20, 2])/224 + 
 (1413*W[20, 5, 20, 3])/224 + (1297*W[20, 5, 20, 4])/112 - 
 W[20, 5, 20, 5]/4 + (1263*W[20, 5, 20, 7])/112 - (5*W[20, 5, 20, 8])/4 - 
 (75*W[20, 5, 20, 10])/16 + (2265*W[20, 5, 20, 12])/224 + 
 (9*W[20, 5, 20, 16])/14 + (3107*W[20, 5, 20, 17])/224 - 
 (8*W[20, 5, 20, 18])/7 + (185*W[20, 5, 20, 19])/28 - 
 (1107*W[20, 5, 20, 20])/224 - (32*W[20, 5, 20, 21])/7 - 
 (1697*W[20, 5, 20, 23])/112 + (1895*W[20, 5, 20, 25])/112 + 
 (3597*W[20, 5, 21, 2])/112 + (615*W[20, 5, 21, 4])/224 - 
 (975*W[20, 5, 21, 12])/112 - W[20, 5, 21, 15]/4 + 
 (1381*W[20, 5, 21, 16])/224 + (515*W[20, 5, 21, 18])/112 - 
 (27*W[20, 5, 21, 19])/14 - (3*W[20, 5, 21, 20])/28 - 
 (5371*W[20, 5, 21, 23])/224 + (11227*W[20, 5, 23, 1])/224 - 
 (7969*W[20, 5, 23, 2])/112 - (1697*W[20, 5, 23, 4])/224 + 
 (40*W[20, 5, 23, 5])/7 + (15*W[20, 5, 23, 16])/28 - 
 (6025*W[20, 5, 23, 17])/112 + (1357*W[20, 5, 23, 18])/112 - 
 (8583*W[20, 5, 23, 19])/112 - (1697*W[20, 5, 23, 20])/224 + 
 (29*W[20, 5, 26, 26])/16 + W[20, 5, 26, 27]/112 + (9*W[20, 5, 26, 28])/112 - 
 (1325*W[20, 5, 26, 29])/224 + W[20, 5, 26, 30]/8 + 
 (239*W[20, 5, 27, 26])/112 - (29*W[20, 5, 27, 27])/112 - 
 (1357*W[20, 5, 27, 29])/224 + W[20, 5, 27, 30]/4 - 
 (67*W[20, 5, 28, 26])/28 - (11*W[20, 5, 28, 27])/8 - 
 (3641*W[20, 5, 28, 28])/224 - (137*W[20, 5, 28, 29])/14 - 
 (39*W[20, 5, 28, 30])/56 + W[20, 5, 29, 27]/4 - W[20, 5, 29, 28]/4 + 
 (435*W[20, 5, 29, 29])/224 - W[20, 5, 29, 30]/4 + (15*W[20, 5, 30, 27])/56 + 
 W[20, 5, 30, 29]/7 - W[20, 5, 30, 30]/8 - (223*W[20, 8, 1, 1])/28 + 
 (1349*W[20, 8, 1, 2])/224 + (1013*W[20, 8, 1, 3])/224 - 
 (17*W[20, 8, 1, 4])/112 + (233*W[20, 8, 1, 5])/28 - (95*W[20, 8, 1, 8])/28 - 
 (655*W[20, 8, 1, 11])/56 + W[20, 8, 1, 13]/4 - W[20, 8, 1, 14]/4 + 
 W[20, 8, 1, 15] + (1329*W[20, 8, 1, 16])/224 - (57*W[20, 8, 1, 17])/28 + 
 (1585*W[20, 8, 1, 18])/224 - (1097*W[20, 8, 1, 19])/224 - 
 (1117*W[20, 8, 1, 20])/224 - (1349*W[20, 8, 2, 3])/224 + 
 (1537*W[20, 8, 2, 5])/224 + (4915*W[20, 8, 2, 7])/448 - 
 (2847*W[20, 8, 2, 11])/224 - (2257*W[20, 8, 2, 16])/112 + 
 W[20, 8, 2, 18]/8 + (3753*W[20, 8, 2, 19])/112 + 
 (1349*W[20, 8, 2, 20])/224 + (981*W[20, 8, 3, 3])/112 + 
 (41*W[20, 8, 3, 5])/16 - W[20, 8, 3, 13]/4 + W[20, 8, 3, 15] + 
 (51*W[20, 8, 3, 16])/28 - (16*W[20, 8, 3, 17])/7 - 
 (1585*W[20, 8, 3, 18])/224 + (27*W[20, 8, 3, 19])/8 - W[20, 8, 3, 21] - 
 (1451*W[20, 8, 3, 22])/112 - (1327*W[20, 8, 4, 3])/112 + 
 (2113*W[20, 8, 4, 5])/56 - (655*W[20, 8, 4, 7])/56 + 
 (655*W[20, 8, 4, 11])/56 - (83*W[20, 8, 4, 16])/7 + (83*W[20, 8, 4, 19])/7 + 
 (1327*W[20, 8, 4, 20])/112 + (40*W[20, 8, 5, 1])/7 + 
 (47*W[20, 8, 5, 2])/56 + (1691*W[20, 8, 5, 3])/224 + 
 (4243*W[20, 8, 5, 4])/112 - (451*W[20, 8, 5, 5])/224 + 
 (655*W[20, 8, 5, 7])/56 - (5*W[20, 8, 5, 8])/4 + W[20, 8, 5, 14]/4 - 
 W[20, 8, 5, 15] + (901*W[20, 8, 5, 16])/224 + (57*W[20, 8, 5, 17])/28 - 
 (13403*W[20, 8, 5, 18])/224 - (1133*W[20, 8, 5, 19])/224 - 
 (1069*W[20, 8, 5, 20])/224 + (9333*W[20, 8, 5, 23])/224 - 
 (65*W[20, 8, 8, 5])/14 + (4107*W[20, 8, 8, 16])/224 - 
 (4107*W[20, 8, 8, 19])/224 - W[20, 8, 16, 1]/7 - 
 (4355*W[20, 8, 16, 2])/112 - (13*W[20, 8, 16, 3])/56 - W[20, 8, 16, 4]/112 - 
 (57*W[20, 8, 16, 5])/56 + (1201*W[20, 8, 16, 8])/336 - 
 (779*W[20, 8, 16, 10])/224 + (2847*W[20, 8, 16, 11])/224 + 
 W[20, 8, 16, 14]/4 - W[20, 8, 16, 16]/7 + (115*W[20, 8, 16, 18])/16 + 
 (17317*W[20, 8, 16, 19])/672 - (23*W[20, 8, 16, 20])/28 + W[20, 8, 16, 21] - 
 (1451*W[20, 8, 16, 22])/112 - W[20, 8, 17, 3]/4 + (57*W[20, 8, 17, 16])/28 + 
 (5*W[20, 8, 17, 17])/224 + (1053*W[20, 8, 17, 18])/112 - 
 (37083*W[20, 8, 17, 19])/448 - (865*W[20, 8, 17, 24])/56 + 
 W[20, 8, 18, 2]/8 - (355*W[20, 8, 18, 5])/32 + (779*W[20, 8, 18, 10])/224 - 
 (377*W[20, 8, 18, 16])/112 - (677*W[20, 8, 18, 17])/112 + 
 (983*W[20, 8, 18, 19])/224 - (9333*W[20, 8, 18, 23])/224 + 
 (865*W[20, 8, 18, 24])/56 - (2903*W[20, 8, 18, 25])/448 + 
 W[20, 8, 19, 1]/7 + (22625*W[20, 8, 19, 2])/448 + (13*W[20, 8, 19, 3])/56 + 
 W[20, 8, 19, 4]/112 + (57*W[20, 8, 19, 5])/56 - (4915*W[20, 8, 19, 7])/448 - 
 (1201*W[20, 8, 19, 8])/336 - W[20, 8, 19, 14]/4 + W[20, 8, 19, 16]/7 - 
 (36171*W[20, 8, 19, 17])/448 - (4107*W[20, 8, 19, 18])/448 - 
 (16285*W[20, 8, 19, 19])/672 + (3811*W[20, 8, 19, 20])/224 - 
 W[20, 8, 19, 21] + (1451*W[20, 8, 19, 22])/112 + 
 (2903*W[20, 8, 19, 25])/448 - (981*W[20, 8, 20, 3])/112 - W[20, 8, 20, 15] - 
 (111*W[20, 8, 20, 16])/28 + (57*W[20, 8, 20, 17])/28 + 
 (1585*W[20, 8, 20, 18])/224 + (3351*W[20, 8, 20, 19])/224 + 
 W[20, 8, 20, 21] + (1451*W[20, 8, 20, 22])/112 + (57*W[20, 8, 28, 26])/28 + 
 (1585*W[20, 8, 28, 27])/224 + (171*W[20, 8, 28, 28])/16 + 
 (1079*W[20, 8, 28, 29])/112 - (5*W[20, 8, 28, 30])/28 + 
 (57*W[20, 8, 29, 26])/28 + (1585*W[20, 8, 29, 27])/224 + 
 (171*W[20, 8, 29, 28])/16 + (1079*W[20, 8, 29, 29])/112 - 
 (5*W[20, 8, 29, 30])/28 + (57*W[20, 8, 30, 26])/28 + 
 (1585*W[20, 8, 30, 27])/224 + (171*W[20, 8, 30, 28])/16 + 
 (1079*W[20, 8, 30, 29])/112 - (5*W[20, 8, 30, 30])/28 - 
 (60*W[20, 17, 1, 1])/7 - (297*W[20, 17, 1, 2])/56 - 
 (353*W[20, 17, 1, 3])/56 - (901*W[20, 17, 1, 4])/224 + 
 (481*W[20, 17, 1, 5])/112 - (35*W[20, 17, 1, 8])/8 - 
 (29*W[20, 17, 1, 17])/8 - (687*W[20, 17, 1, 18])/112 + 
 (5053*W[20, 17, 1, 19])/224 + (1059*W[20, 17, 1, 20])/56 - 
 (1117*W[20, 17, 1, 24])/112 - (87*W[20, 17, 2, 1])/28 - 
 (167*W[20, 17, 2, 2])/56 + (2727*W[20, 17, 2, 3])/56 + 
 (1061*W[20, 17, 2, 4])/56 - (2635*W[20, 17, 2, 5])/224 + 
 (653*W[20, 17, 2, 10])/448 + (1901*W[20, 17, 2, 12])/448 - 
 (23*W[20, 17, 2, 17])/56 - (27*W[20, 17, 2, 18])/14 + 
 (2595*W[20, 17, 2, 19])/224 + (209*W[20, 17, 2, 20])/14 - 
 (1165*W[20, 17, 2, 21])/224 - W[20, 17, 2, 24]/8 + 
 (6919*W[20, 17, 3, 2])/112 + (1543*W[20, 17, 3, 3])/224 + 
 (153*W[20, 17, 3, 4])/4 - (3845*W[20, 17, 3, 5])/56 - 
 (1951*W[20, 17, 3, 6])/56 - W[20, 17, 3, 8]/4 - (199*W[20, 17, 3, 10])/56 - 
 (3*W[20, 17, 3, 15])/4 - (107*W[20, 17, 3, 16])/56 - 
 (535*W[20, 17, 3, 17])/224 - (1081*W[20, 17, 3, 18])/112 + 
 (37083*W[20, 17, 3, 19])/448 + (201*W[20, 17, 3, 20])/224 + 
 (57*W[20, 17, 3, 21])/28 - (4233*W[20, 17, 3, 22])/112 + 
 (677*W[20, 17, 3, 24])/112 - (199*W[20, 17, 4, 1])/32 + 
 (148*W[20, 17, 4, 2])/7 + W[20, 17, 4, 3]/16 + 
 (12037*W[20, 17, 4, 4])/2688 - (48159*W[20, 17, 4, 5])/224 + 
 (1951*W[20, 17, 4, 6])/56 + (447*W[20, 17, 4, 7])/56 + 
 (12833*W[20, 17, 4, 9])/1344 + (22525*W[20, 17, 4, 10])/224 - 
 (1199*W[20, 17, 4, 13])/28 + (41*W[20, 17, 4, 16])/21 - 
 (34325*W[20, 17, 4, 17])/1344 - (2859*W[20, 17, 4, 18])/56 + 
 (48159*W[20, 17, 4, 19])/224 + (310*W[20, 17, 4, 20])/21 - 
 (22525*W[20, 17, 4, 21])/224 + (9755*W[20, 17, 4, 22])/672 - 
 (41*W[20, 17, 4, 23])/21 - W[20, 17, 4, 24]/8 - (9*W[20, 17, 5, 1])/16 - 
 (6653*W[20, 17, 5, 2])/448 - (12489*W[20, 17, 5, 3])/224 - 
 (44809*W[20, 17, 5, 4])/224 - (447*W[20, 17, 5, 7])/56 + 
 (35*W[20, 17, 5, 8])/8 + (2017*W[20, 17, 5, 10])/112 - 
 (1901*W[20, 17, 5, 12])/448 - (4779*W[20, 17, 5, 16])/224 - 
 (1635*W[20, 17, 5, 17])/112 + (885*W[20, 17, 5, 18])/224 - 
 (533*W[20, 17, 5, 19])/224 + (463*W[20, 17, 5, 20])/112 - 
 (5965*W[20, 17, 5, 23])/112 + (4265*W[20, 17, 5, 24])/64 - 
 W[20, 17, 8, 3]/4 + (57*W[20, 17, 8, 16])/28 + (5*W[20, 17, 8, 17])/224 + 
 (1053*W[20, 17, 8, 18])/112 - (37083*W[20, 17, 8, 19])/448 - 
 (865*W[20, 17, 8, 24])/56 + (15457*W[20, 17, 9, 4])/1344 - 
 (41*W[20, 17, 9, 16])/21 - (939*W[20, 17, 10, 2])/448 + 
 (22525*W[20, 17, 10, 4])/224 + (215*W[20, 17, 10, 5])/32 - 
 (1889*W[20, 17, 10, 10])/56 + (4631*W[20, 17, 10, 16])/224 + 
 (2017*W[20, 17, 10, 17])/224 - (7309*W[20, 17, 10, 18])/448 + 
 (75*W[20, 17, 10, 20])/16 + (127*W[20, 17, 15, 1])/14 - 
 (73*W[20, 17, 15, 2])/28 - (723*W[20, 17, 15, 3])/112 + 
 (639*W[20, 17, 15, 5])/112 - (71*W[20, 17, 15, 17])/56 - 
 (447*W[20, 17, 15, 18])/112 - (447*W[20, 17, 15, 19])/112 - 
 (127*W[20, 17, 15, 20])/14 - W[20, 17, 17, 3]/16 - 
 (12895*W[20, 17, 17, 4])/1344 - (55*W[20, 17, 17, 5])/16 + 
 W[20, 17, 17, 6]/4 + (5*W[20, 17, 17, 8])/224 - (16*W[20, 17, 17, 10])/7 - 
 (31*W[20, 17, 17, 15])/8 - (569*W[20, 17, 17, 17])/112 - 
 (515*W[20, 17, 17, 18])/112 - (379*W[20, 17, 17, 19])/56 - 
 (585*W[20, 17, 17, 20])/112 + (5*W[20, 17, 17, 21])/224 - 
 (9755*W[20, 17, 17, 22])/672 - (16*W[20, 17, 17, 24])/7 + 
 (75*W[20, 17, 17, 25])/28 - (1147*W[20, 17, 18, 1])/112 - 
 (11135*W[20, 17, 18, 4])/112 - (2747*W[20, 17, 18, 5])/56 - 
 W[20, 17, 18, 7]/4 + (1053*W[20, 17, 18, 8])/112 + 
 (279*W[20, 17, 18, 10])/64 + (1199*W[20, 17, 18, 13])/28 - 
 (447*W[20, 17, 18, 15])/112 - (4659*W[20, 17, 18, 16])/224 - 
 (477*W[20, 17, 18, 17])/56 - (29*W[20, 17, 18, 18])/16 + 
 (45835*W[20, 17, 18, 19])/896 + (3557*W[20, 17, 18, 20])/448 - 
 (8425*W[20, 17, 18, 21])/224 + (5965*W[20, 17, 18, 23])/112 + 
 (461*W[20, 17, 18, 24])/112 + (4761*W[20, 17, 18, 25])/448 - 
 (121*W[20, 17, 19, 1])/224 + (535*W[20, 17, 19, 2])/32 + 
 (20609*W[20, 17, 19, 3])/448 + (6727*W[20, 17, 19, 4])/32 - 
 (613*W[20, 17, 19, 5])/224 - W[20, 17, 19, 6]/4 - 
 (36171*W[20, 17, 19, 8])/448 - (447*W[20, 17, 19, 15])/112 - 
 (121*W[20, 17, 19, 16])/56 - (619*W[20, 17, 19, 17])/224 + 
 (52705*W[20, 17, 19, 18])/896 - (89*W[20, 17, 19, 19])/224 + 
 (601*W[20, 17, 19, 20])/56 - (2145*W[20, 17, 19, 21])/112 + 
 (4233*W[20, 17, 19, 22])/112 + (1241*W[20, 17, 19, 24])/56 - 
 (11689*W[20, 17, 19, 25])/448 + (225*W[20, 17, 20, 1])/56 + 
 (541*W[20, 17, 20, 2])/28 + (239*W[20, 17, 20, 4])/21 + 
 (2431*W[20, 17, 20, 5])/224 + W[20, 17, 20, 7]/4 + 
 (75*W[20, 17, 20, 10])/16 - (425*W[20, 17, 20, 17])/112 + 
 (1075*W[20, 17, 20, 18])/448 + (5*W[20, 17, 20, 19])/56 + 
 (737*W[20, 17, 20, 20])/112 + (16*W[20, 17, 20, 21])/7 + 
 (41*W[20, 17, 20, 23])/21 - (1215*W[20, 17, 20, 24])/224 - 
 (533*W[20, 17, 21, 2])/32 - (22525*W[20, 17, 21, 4])/224 + 
 (271*W[20, 17, 21, 15])/32 + (57*W[20, 17, 21, 16])/28 + 
 (5*W[20, 17, 21, 17])/224 - (837*W[20, 17, 21, 18])/32 - 
 (1705*W[20, 17, 21, 19])/224 - (2073*W[20, 17, 21, 20])/224 + 
 (1889*W[20, 17, 21, 21])/56 - (891*W[20, 17, 21, 24])/448 + 
 (381*W[20, 17, 24, 1])/28 - W[20, 17, 24, 2]/8 + 
 (677*W[20, 17, 24, 3])/112 - W[20, 17, 24, 4]/8 + 
 (20241*W[20, 17, 24, 5])/448 - (865*W[20, 17, 24, 8])/56 - 
 (271*W[20, 17, 24, 15])/32 + (4807*W[20, 17, 24, 16])/224 + 
 (337*W[20, 17, 24, 17])/224 + (73*W[20, 17, 24, 18])/224 - 
 (159*W[20, 17, 24, 19])/112 - (1215*W[20, 17, 24, 20])/224 + 
 (2903*W[20, 17, 24, 21])/448 - (561*W[20, 17, 24, 24])/56 + 
 (75*W[20, 17, 25, 17])/28 - (143*W[20, 17, 25, 18])/112 - 
 (227*W[20, 17, 25, 19])/16 + (569*W[20, 17, 26, 26])/112 + 
 (569*W[20, 17, 26, 27])/112 + (129*W[20, 17, 26, 28])/56 + 
 (1167*W[20, 17, 27, 26])/224 + (1739*W[20, 17, 27, 27])/224 + 
 (129*W[20, 17, 27, 28])/56 + (1325*W[20, 17, 27, 29])/224 - 
 W[20, 17, 27, 30]/8 + (1357*W[20, 17, 28, 26])/224 + 
 (1465*W[20, 17, 28, 27])/224 - W[20, 17, 28, 28]/4 + 
 (201*W[20, 17, 28, 29])/224 - W[20, 17, 28, 30]/8 + 
 (10*W[20, 17, 29, 26])/7 + (5*W[20, 17, 29, 27])/8 - 
 (541*W[20, 17, 29, 29])/112 + (93*W[20, 18, 1, 1])/28 + 
 (3345*W[20, 18, 1, 2])/112 - (3047*W[20, 18, 1, 3])/64 + 
 (9381*W[20, 18, 1, 4])/224 - (109*W[20, 18, 1, 5])/4 + 
 (5611*W[20, 18, 1, 8])/112 - W[20, 18, 1, 9]/2 + W[20, 18, 1, 11]/2 + 
 (1273*W[20, 18, 1, 13])/56 - (23*W[20, 18, 1, 16])/56 - 
 (1847*W[20, 18, 1, 17])/112 - (355*W[20, 18, 1, 18])/112 + 
 (181*W[20, 18, 1, 19])/112 - (271*W[20, 18, 1, 20])/56 - 
 (2215*W[20, 18, 1, 21])/224 - (11227*W[20, 18, 1, 23])/224 + 
 (1117*W[20, 18, 1, 24])/112 - (713*W[20, 18, 1, 25])/32 + 
 (479*W[20, 18, 2, 1])/28 + (9325*W[20, 18, 2, 3])/112 - 
 (8629*W[20, 18, 2, 4])/112 - (1195*W[20, 18, 2, 5])/224 + 
 W[20, 18, 2, 8]/8 + W[20, 18, 2, 9]/2 + (835*W[20, 18, 2, 10])/224 + 
 (7393*W[20, 18, 2, 13])/224 + (2791*W[20, 18, 2, 15])/224 + 
 (2603*W[20, 18, 2, 19])/224 - (10285*W[20, 18, 2, 20])/672 - 
 (8107*W[20, 18, 2, 21])/672 + (7969*W[20, 18, 2, 23])/112 + 
 W[20, 18, 2, 24]/8 - (3335*W[20, 18, 2, 25])/224 + 
 (8553*W[20, 18, 3, 1])/448 + (10111*W[20, 18, 3, 2])/112 - 
 (1151*W[20, 18, 3, 3])/224 - (109*W[20, 18, 3, 4])/112 + 
 (355*W[20, 18, 3, 5])/32 + W[20, 18, 3, 7]/4 - W[20, 18, 3, 8]/4 - 
 (835*W[20, 18, 3, 10])/224 - (17251*W[20, 18, 3, 13])/224 + 
 (463*W[20, 18, 3, 16])/112 - (25*W[20, 18, 3, 17])/112 - 
 (2197*W[20, 18, 3, 18])/448 + (21475*W[20, 18, 3, 19])/896 + 
 (1803*W[20, 18, 3, 20])/224 - (9295*W[20, 18, 3, 21])/448 - 
 (677*W[20, 18, 3, 24])/112 - (15651*W[20, 18, 3, 25])/448 + 
 (12235*W[20, 18, 4, 1])/224 - (5015*W[20, 18, 4, 2])/56 - 
 W[20, 18, 4, 3]/16 + (7*W[20, 18, 4, 4])/2 + (9*W[20, 18, 4, 5])/28 - 
 W[20, 18, 4, 11]/2 + (15*W[20, 18, 4, 16])/56 - 
 (20991*W[20, 18, 4, 17])/224 - 12*W[20, 18, 4, 18] - 
 (8949*W[20, 18, 4, 19])/112 - (205*W[20, 18, 4, 20])/16 + 
 (1677*W[20, 18, 4, 21])/448 + W[20, 18, 4, 24]/8 + 
 (22471*W[20, 18, 4, 25])/448 + (2311*W[20, 18, 5, 1])/112 + 
 (845*W[20, 18, 5, 2])/224 + (923*W[20, 18, 5, 3])/112 + 
 (85*W[20, 18, 5, 4])/16 + (485*W[20, 18, 5, 5])/56 - 
 (13707*W[20, 18, 5, 8])/224 - (263*W[20, 18, 5, 10])/64 + 
 (4663*W[20, 18, 5, 16])/224 - (355*W[20, 18, 5, 17])/56 - 
 (1445*W[20, 18, 5, 18])/224 - (8247*W[20, 18, 5, 19])/112 - 
 (2091*W[20, 18, 5, 20])/224 + (1013*W[20, 18, 5, 21])/56 - 
 (4265*W[20, 18, 5, 24])/64 + (1537*W[20, 18, 5, 25])/224 - 
 W[20, 18, 6, 1]/28 - (1401*W[20, 18, 6, 3])/224 + 
 (1401*W[20, 18, 6, 4])/224 - (9333*W[20, 18, 6, 8])/224 + 
 (503*W[20, 18, 6, 9])/112 - (275*W[20, 18, 6, 17])/28 + 
 W[20, 18, 6, 18]/28 + (141*W[20, 18, 6, 19])/14 - 
 (503*W[20, 18, 6, 21])/112 + (9333*W[20, 18, 6, 23])/224 + 
 (3365*W[20, 18, 7, 2])/224 + W[20, 18, 7, 3]/4 - 
 (1899*W[20, 18, 7, 4])/112 + (1899*W[20, 18, 7, 5])/112 - 
 W[20, 18, 7, 17]/4 - (3365*W[20, 18, 7, 19])/224 - W[20, 18, 7, 25] + 
 W[20, 18, 8, 2]/8 - (355*W[20, 18, 8, 5])/32 + (779*W[20, 18, 8, 10])/224 - 
 (377*W[20, 18, 8, 16])/112 - (677*W[20, 18, 8, 17])/112 + 
 (983*W[20, 18, 8, 19])/224 - (9333*W[20, 18, 8, 23])/224 + 
 (865*W[20, 18, 8, 24])/56 - (2903*W[20, 18, 8, 25])/448 - 
 (10369*W[20, 18, 13, 1])/224 + (7393*W[20, 18, 13, 2])/224 - 
 (895*W[20, 18, 13, 3])/112 - (1865*W[20, 18, 13, 4])/224 - 
 3*W[20, 18, 13, 5] + (1199*W[20, 18, 13, 17])/28 + 
 (3033*W[20, 18, 13, 18])/224 + (365*W[20, 18, 13, 19])/14 + 
 (93*W[20, 18, 13, 20])/56 - (11*W[20, 18, 16, 1])/28 + W[20, 18, 16, 2]/4 + 
 W[20, 18, 16, 8]/4 + W[20, 18, 16, 10]/4 + W[20, 18, 16, 16]/8 - 
 (9*W[20, 18, 16, 19])/28 - W[20, 18, 16, 20]/4 + W[20, 18, 16, 21]/2 + 
 (349*W[20, 18, 17, 1])/112 + W[20, 18, 17, 2]/16 + 
 (663*W[20, 18, 17, 3])/112 - (11033*W[20, 18, 17, 4])/112 - 
 (1879*W[20, 18, 17, 5])/448 - W[20, 18, 17, 7]/4 - 
 (677*W[20, 18, 17, 8])/112 + (263*W[20, 18, 17, 10])/64 + 
 (1199*W[20, 18, 17, 13])/28 - (2791*W[20, 18, 17, 15])/224 + 
 (37*W[20, 18, 17, 16])/56 - (1003*W[20, 18, 17, 17])/112 + 
 (577*W[20, 18, 17, 18])/112 + (44491*W[20, 18, 17, 19])/896 + 
 (1515*W[20, 18, 17, 20])/448 - (13947*W[20, 18, 17, 21])/448 + 
 (5965*W[20, 18, 17, 23])/112 - (661*W[20, 18, 17, 24])/112 + 
 (4761*W[20, 18, 17, 25])/448 - (731*W[20, 18, 18, 1])/56 - 
 (2119*W[20, 18, 18, 2])/672 - (843*W[20, 18, 18, 3])/448 + 
 (361*W[20, 18, 18, 4])/112 - (855*W[20, 18, 18, 5])/112 - 
 W[20, 18, 18, 10]/4 + (73*W[20, 18, 18, 13])/14 + 
 (43*W[20, 18, 18, 16])/56 + (799*W[20, 18, 18, 17])/112 + 
 (1271*W[20, 18, 18, 18])/224 + (3025*W[20, 18, 18, 19])/64 + 
 (843*W[20, 18, 18, 20])/112 - (407*W[20, 18, 18, 21])/168 - 
 (1997*W[20, 18, 18, 23])/112 + (57*W[20, 18, 18, 24])/14 - 
 (1619*W[20, 18, 18, 25])/42 + (767*W[20, 18, 19, 1])/28 + 
 (20759*W[20, 18, 19, 3])/896 - (4505*W[20, 18, 19, 4])/56 - 
 (8567*W[20, 18, 19, 5])/112 + W[20, 18, 19, 6]/4 + 
 (173*W[20, 18, 19, 8])/224 + (365*W[20, 18, 19, 13])/14 + 
 (443*W[20, 18, 19, 16])/112 + (7785*W[20, 18, 19, 17])/128 + 
 (6959*W[20, 18, 19, 18])/1344 - (1217*W[20, 18, 19, 19])/336 - 
 (3165*W[20, 18, 19, 21])/112 + (8583*W[20, 18, 19, 23])/112 - 
 (1241*W[20, 18, 19, 24])/56 + (1619*W[20, 18, 19, 25])/42 - 
 (17*W[20, 18, 20, 1])/56 - (32665*W[20, 18, 20, 2])/672 + 
 (933*W[20, 18, 20, 3])/112 - (429*W[20, 18, 20, 4])/28 - 
 (1277*W[20, 18, 20, 5])/112 + W[20, 18, 20, 8]/4 - 
 (75*W[20, 18, 20, 13])/56 - (9*W[20, 18, 20, 16])/14 - 
 (579*W[20, 18, 20, 17])/448 + (843*W[20, 18, 20, 18])/112 - 
 (281*W[20, 18, 20, 19])/16 + (733*W[20, 18, 20, 20])/224 - 
 (2237*W[20, 18, 20, 21])/672 + (1697*W[20, 18, 20, 23])/112 + 
 (1215*W[20, 18, 20, 24])/224 + (7491*W[20, 18, 20, 25])/224 - 
 (2215*W[20, 18, 21, 1])/224 - (2789*W[20, 18, 21, 2])/224 - 
 (7323*W[20, 18, 21, 3])/448 + (1677*W[20, 18, 21, 4])/448 + 
 (1013*W[20, 18, 21, 5])/56 - (503*W[20, 18, 21, 9])/112 - 
 (271*W[20, 18, 21, 15])/32 - (437*W[20, 18, 21, 16])/112 - 
 (13947*W[20, 18, 21, 17])/448 - (57*W[20, 18, 21, 18])/28 - 
 (2427*W[20, 18, 21, 19])/224 - (6973*W[20, 18, 21, 20])/336 + 
 (891*W[20, 18, 21, 24])/448 - (11227*W[20, 18, 23, 1])/224 + 
 (7969*W[20, 18, 23, 2])/112 + (1697*W[20, 18, 23, 4])/224 - 
 (40*W[20, 18, 23, 5])/7 - (15*W[20, 18, 23, 16])/28 + 
 (6025*W[20, 18, 23, 17])/112 - (1357*W[20, 18, 23, 18])/112 + 
 (8583*W[20, 18, 23, 19])/112 + (1697*W[20, 18, 23, 20])/224 - 
 (381*W[20, 18, 24, 1])/28 + W[20, 18, 24, 2]/8 - 
 (677*W[20, 18, 24, 3])/112 + W[20, 18, 24, 4]/8 - 
 (20241*W[20, 18, 24, 5])/448 + (865*W[20, 18, 24, 8])/56 + 
 (271*W[20, 18, 24, 15])/32 - (4807*W[20, 18, 24, 16])/224 - 
 (337*W[20, 18, 24, 17])/224 - (73*W[20, 18, 24, 18])/224 + 
 (159*W[20, 18, 24, 19])/112 + (1215*W[20, 18, 24, 20])/224 - 
 (2903*W[20, 18, 24, 21])/448 + (561*W[20, 18, 24, 24])/56 - 
 (7653*W[20, 18, 25, 1])/224 + (1039*W[20, 18, 25, 2])/56 - 
 (15651*W[20, 18, 25, 3])/448 + (22471*W[20, 18, 25, 4])/448 + 
 (1537*W[20, 18, 25, 5])/224 - W[20, 18, 25, 7] - 
 (1345*W[20, 18, 25, 8])/448 - (779*W[20, 18, 25, 10])/224 + 
 (10085*W[20, 18, 25, 17])/448 - (3607*W[20, 18, 25, 25])/84 - 
 (33*W[20, 18, 26, 26])/16 + W[20, 18, 26, 27]/14 + W[20, 18, 26, 28]/4 + 
 (1367*W[20, 18, 26, 29])/224 - W[20, 18, 26, 30]/8 - 
 (1413*W[20, 18, 27, 26])/224 - (1383*W[20, 18, 27, 27])/224 + 
 (3*W[20, 18, 27, 29])/8 + W[20, 18, 27, 30]/4 + (51*W[20, 18, 28, 26])/32 + 
 (793*W[20, 18, 28, 27])/224 - (1189*W[20, 18, 28, 28])/224 + 
 (25*W[20, 18, 28, 29])/224 + (37*W[20, 18, 28, 30])/56 + 
 (10*W[20, 18, 29, 26])/7 + (3*W[20, 18, 29, 27])/8 + W[20, 18, 29, 28]/4 - 
 (1517*W[20, 18, 29, 29])/224 + W[20, 18, 29, 30]/4 - 
 (15*W[20, 18, 30, 27])/56 - W[20, 18, 30, 29]/7 + W[20, 18, 30, 30]/8 - 
 (487*W[20, 19, 1, 1])/112 - (4233*W[20, 19, 1, 2])/224 - 
 (1385*W[20, 19, 1, 3])/224 + (2041*W[20, 19, 1, 4])/224 + 
 (449*W[20, 19, 1, 5])/14 - W[20, 19, 1, 6]/4 + (2215*W[20, 19, 1, 7])/224 + 
 (447*W[20, 19, 1, 9])/112 + W[20, 19, 1, 11]/2 - 
 (1301*W[20, 19, 1, 16])/224 - (12*W[20, 19, 1, 17])/7 - 
 (1031*W[20, 19, 1, 18])/224 - (845*W[20, 19, 1, 19])/224 - 
 (815*W[20, 19, 1, 20])/224 + (8455*W[20, 19, 1, 25])/224 - 
 (3671*W[20, 19, 2, 1])/224 + (39505*W[20, 19, 2, 2])/1344 + 
 (5049*W[20, 19, 2, 3])/896 - (65507*W[20, 19, 2, 4])/896 + 
 (3015*W[20, 19, 2, 5])/448 + (1643*W[20, 19, 2, 7])/224 + 
 (5205*W[20, 19, 2, 8])/448 - (447*W[20, 19, 2, 9])/112 + 
 W[20, 19, 2, 10]/4 + (2959*W[20, 19, 2, 11])/224 - 
 (2315*W[20, 19, 2, 12])/224 + (9221*W[20, 19, 2, 14])/224 + 
 (447*W[20, 19, 2, 15])/112 + (2251*W[20, 19, 2, 16])/112 + 
 (2409*W[20, 19, 2, 17])/224 + (293*W[20, 19, 2, 18])/224 + 
 (4097*W[20, 19, 2, 19])/224 - (79349*W[20, 19, 2, 20])/1344 + 
 (1069*W[20, 19, 2, 21])/56 - (9*W[20, 19, 2, 25])/4 - 
 (11*W[20, 19, 3, 1])/16 + (9697*W[20, 19, 3, 2])/896 + 
 (7753*W[20, 19, 3, 4])/448 - (20001*W[20, 19, 3, 5])/448 + 
 (1951*W[20, 19, 3, 6])/56 - (5055*W[20, 19, 3, 7])/224 - 
 (8479*W[20, 19, 3, 8])/672 - W[20, 19, 3, 10]/4 + W[20, 19, 3, 11]/2 - 
 (1509*W[20, 19, 3, 15])/224 - (103*W[20, 19, 3, 16])/56 + 
 (20395*W[20, 19, 3, 17])/448 - (1609*W[20, 19, 3, 18])/128 + 
 (45923*W[20, 19, 3, 19])/1344 + (4373*W[20, 19, 3, 20])/336 - 
 (9*W[20, 19, 3, 21])/2 + (6337*W[20, 19, 3, 22])/224 + 
 (15651*W[20, 19, 3, 25])/448 + (37*W[20, 19, 4, 1])/7 - 
 (34947*W[20, 19, 4, 2])/896 + (24435*W[20, 19, 4, 3])/448 + 
 (245*W[20, 19, 4, 4])/64 - (215*W[20, 19, 4, 5])/224 - 
 (1951*W[20, 19, 4, 6])/56 + (1951*W[20, 19, 4, 7])/64 - W[20, 19, 4, 11]/2 + 
 W[20, 19, 4, 12]/4 - (365*W[20, 19, 4, 13])/14 - 
 (9221*W[20, 19, 4, 14])/224 + (1275*W[20, 19, 4, 16])/112 + 
 (55057*W[20, 19, 4, 17])/224 - (389*W[20, 19, 4, 18])/448 + 
 (3331*W[20, 19, 4, 19])/224 - (237*W[20, 19, 4, 20])/14 - 
 (103*W[20, 19, 4, 21])/28 - (4233*W[20, 19, 4, 22])/112 - 
 W[20, 19, 4, 23]/4 - (22471*W[20, 19, 4, 25])/448 + 
 (181*W[20, 19, 5, 1])/8 - (673*W[20, 19, 5, 2])/64 - 
 (19697*W[20, 19, 5, 3])/448 + (15*W[20, 19, 5, 4])/112 - 
 (641*W[20, 19, 5, 5])/224 - (19667*W[20, 19, 5, 7])/224 - 
 W[20, 19, 5, 10]/4 + (2315*W[20, 19, 5, 12])/224 + W[20, 19, 5, 13]/4 - 
 W[20, 19, 5, 14]/4 + (1509*W[20, 19, 5, 15])/224 - 
 (1177*W[20, 19, 5, 16])/224 - (1181*W[20, 19, 5, 17])/224 + 
 (2427*W[20, 19, 5, 18])/224 + (11*W[20, 19, 5, 19])/28 + 
 (80*W[20, 19, 5, 20])/7 + (57*W[20, 19, 5, 21])/28 - 
 (8583*W[20, 19, 5, 23])/112 - (1537*W[20, 19, 5, 25])/224 + 
 (2215*W[20, 19, 7, 1])/224 - (5055*W[20, 19, 7, 3])/224 + 
 (9677*W[20, 19, 7, 4])/448 - (17677*W[20, 19, 7, 5])/224 + 
 (779*W[20, 19, 7, 8])/448 - (2847*W[20, 19, 7, 11])/224 - 
 (139*W[20, 19, 7, 18])/16 - (2091*W[20, 19, 7, 19])/224 + 
 (7337*W[20, 19, 7, 20])/672 + (3*W[20, 19, 7, 21])/4 + W[20, 19, 7, 25] + 
 (5205*W[20, 19, 8, 2])/448 - (4915*W[20, 19, 8, 7])/448 - 
 (779*W[20, 19, 8, 10])/224 + (2847*W[20, 19, 8, 11])/224 - 
 (36171*W[20, 19, 8, 17])/448 - (887*W[20, 19, 8, 18])/448 + 
 (43*W[20, 19, 8, 19])/28 + (3627*W[20, 19, 8, 20])/224 + 
 (2903*W[20, 19, 8, 25])/448 + (4355*W[20, 19, 16, 2])/112 - 
 (1201*W[20, 19, 16, 8])/336 + (835*W[20, 19, 16, 10])/224 - 
 (2959*W[20, 19, 16, 11])/224 - (115*W[20, 19, 16, 18])/16 - 
 (2455*W[20, 19, 16, 19])/96 + (1451*W[20, 19, 16, 22])/112 - 
 (135*W[20, 19, 17, 1])/224 + (535*W[20, 19, 17, 2])/32 + 
 (2755*W[20, 19, 17, 3])/64 + (11741*W[20, 19, 17, 4])/56 - 
 (281*W[20, 19, 17, 5])/56 - W[20, 19, 17, 6]/4 - 
 (36171*W[20, 19, 17, 8])/448 + W[20, 19, 17, 10]/4 - 
 (447*W[20, 19, 17, 15])/112 - (121*W[20, 19, 17, 16])/56 + 
 (111*W[20, 19, 17, 17])/112 + (52481*W[20, 19, 17, 18])/896 - 
 (201*W[20, 19, 17, 19])/224 + (72*W[20, 19, 17, 20])/7 - 
 (2145*W[20, 19, 17, 21])/112 + (4233*W[20, 19, 17, 22])/112 + 
 (1241*W[20, 19, 17, 24])/56 - (11689*W[20, 19, 17, 25])/448 - 
 (1349*W[20, 19, 18, 1])/224 + (1039*W[20, 19, 18, 2])/56 - 
 (8039*W[20, 19, 18, 3])/896 - (12933*W[20, 19, 18, 4])/448 - 
 (16029*W[20, 19, 18, 5])/224 + W[20, 19, 18, 6]/4 - W[20, 19, 18, 7]/4 - 
 (887*W[20, 19, 18, 8])/448 - (835*W[20, 19, 18, 10])/224 - 
 W[20, 19, 18, 11]/2 + (365*W[20, 19, 18, 13])/14 + 
 (443*W[20, 19, 18, 16])/112 + (70853*W[20, 19, 18, 17])/896 + 
 (7295*W[20, 19, 18, 18])/1344 - (887*W[20, 19, 18, 19])/336 - 
 (5*W[20, 19, 18, 20])/8 - (3109*W[20, 19, 18, 21])/112 + 
 (8583*W[20, 19, 18, 23])/112 - (1241*W[20, 19, 18, 24])/56 - 
 (123*W[20, 19, 18, 25])/28 - (15*W[20, 19, 19, 1])/112 + 
 (1267*W[20, 19, 19, 2])/32 + (84053*W[20, 19, 19, 3])/1344 + 
 (3551*W[20, 19, 19, 4])/224 - (3261*W[20, 19, 19, 5])/224 + 
 W[20, 19, 19, 6]/4 - (1867*W[20, 19, 19, 7])/112 + 
 (1717*W[20, 19, 19, 8])/336 - W[20, 19, 19, 12]/4 + W[20, 19, 19, 14]/4 - 
 (4051*W[20, 19, 19, 16])/224 - (439*W[20, 19, 19, 17])/224 - 
 (6625*W[20, 19, 19, 18])/672 - (1795*W[20, 19, 19, 19])/224 + 
 (359*W[20, 19, 19, 20])/112 + W[20, 19, 19, 21] - 
 (6337*W[20, 19, 19, 22])/224 + (123*W[20, 19, 19, 25])/28 + 
 (5*W[20, 19, 20, 1])/16 - (62081*W[20, 19, 20, 2])/1344 - 
 (341*W[20, 19, 20, 3])/224 - (1671*W[20, 19, 20, 4])/224 + 
 (2161*W[20, 19, 20, 5])/224 + (1667*W[20, 19, 20, 7])/672 + 
 (605*W[20, 19, 20, 8])/21 - W[20, 19, 20, 13]/4 + 
 (209*W[20, 19, 20, 16])/56 + (2193*W[20, 19, 20, 17])/224 + 
 W[20, 19, 20, 18]/8 + (1719*W[20, 19, 20, 19])/112 - 
 (631*W[20, 19, 20, 20])/112 - W[20, 19, 20, 21] - 
 (1451*W[20, 19, 20, 22])/112 + W[20, 19, 20, 23]/4 - 
 (913*W[20, 19, 20, 25])/56 - (971*W[20, 19, 21, 2])/112 - 
 (9*W[20, 19, 21, 3])/2 - (103*W[20, 19, 21, 4])/28 + 
 (57*W[20, 19, 21, 5])/28 + (3*W[20, 19, 21, 7])/4 - 
 (2145*W[20, 19, 21, 17])/112 + (7653*W[20, 19, 25, 1])/224 - 
 (1039*W[20, 19, 25, 2])/56 + (15651*W[20, 19, 25, 3])/448 - 
 (22471*W[20, 19, 25, 4])/448 - (1537*W[20, 19, 25, 5])/224 + 
 W[20, 19, 25, 7] + (1345*W[20, 19, 25, 8])/448 + 
 (779*W[20, 19, 25, 10])/224 - (10085*W[20, 19, 25, 17])/448 + 
 (3607*W[20, 19, 25, 25])/84 - W[20, 19, 26, 27]/16 + W[20, 19, 26, 28]/4 - 
 (403*W[20, 19, 26, 29])/224 + W[20, 19, 26, 30]/8 + 
 (51*W[20, 19, 27, 26])/32 + (111*W[20, 19, 27, 27])/32 - 
 (949*W[20, 19, 27, 28])/224 + (65*W[20, 19, 27, 29])/224 + 
 (19*W[20, 19, 27, 30])/56 - (9*W[20, 19, 28, 26])/16 - 
 (79*W[20, 19, 28, 27])/56 + (1347*W[20, 19, 28, 28])/224 + 
 (1431*W[20, 19, 28, 29])/224 + (3*W[20, 19, 28, 30])/8 - 
 (257*W[20, 19, 29, 26])/112 - (1657*W[20, 19, 29, 27])/224 - 
 (1065*W[20, 19, 29, 28])/224 - (893*W[20, 19, 29, 29])/224 - 
 (31*W[20, 19, 29, 30])/56 - (57*W[20, 19, 30, 26])/28 - 
 (1585*W[20, 19, 30, 27])/224 - (171*W[20, 19, 30, 28])/16 - 
 (1095*W[20, 19, 30, 29])/112 + W[20, 19, 30, 30]/28 - W[20, 20, 1, 1] + 
 (583*W[20, 20, 1, 2])/56 - (785*W[20, 20, 1, 3])/112 - 
 (265*W[20, 20, 1, 4])/28 - (289*W[20, 20, 1, 5])/112 + 
 (41*W[20, 20, 1, 8])/16 - (75*W[20, 20, 1, 9])/56 + 
 (1793*W[20, 20, 1, 13])/112 + (11*W[20, 20, 1, 16])/28 + 
 (41*W[20, 20, 1, 17])/14 + (65*W[20, 20, 1, 18])/56 - 
 (5*W[20, 20, 1, 19])/8 - (7*W[20, 20, 1, 20])/4 - 
 (1457*W[20, 20, 2, 3])/112 - (445*W[20, 20, 2, 4])/224 - 
 (79*W[20, 20, 2, 5])/14 - (2171*W[20, 20, 2, 7])/672 + 
 (75*W[20, 20, 2, 9])/56 - (865*W[20, 20, 2, 12])/32 + W[20, 20, 2, 13]/4 + 
 (2565*W[20, 20, 2, 14])/224 - (11*W[20, 20, 2, 16])/28 + 
 (297*W[20, 20, 2, 17])/28 - (5277*W[20, 20, 2, 18])/224 - 
 (16339*W[20, 20, 2, 19])/448 - (7*W[20, 20, 2, 20])/4 + 
 (299*W[20, 20, 2, 21])/112 + (2453*W[20, 20, 3, 4])/112 - 
 W[20, 20, 3, 7]/4 - (1681*W[20, 20, 3, 13])/112 - 
 (3347*W[20, 20, 3, 16])/224 - (64*W[20, 20, 3, 17])/7 + 
 (221*W[20, 20, 3, 18])/224 - (1429*W[20, 20, 3, 19])/112 - 
 (1961*W[20, 20, 3, 21])/672 + (87*W[20, 20, 4, 4])/28 + 
 (3173*W[20, 20, 4, 5])/224 - (1263*W[20, 20, 4, 7])/112 - 
 (12833*W[20, 20, 4, 9])/1344 + (75*W[20, 20, 4, 13])/56 - 
 (2565*W[20, 20, 4, 14])/224 - (41*W[20, 20, 4, 16])/21 + 
 (14505*W[20, 20, 4, 17])/448 + (171*W[20, 20, 4, 18])/112 + 
 (507*W[20, 20, 4, 19])/224 + (7*W[20, 20, 4, 20])/2 + 
 (16*W[20, 20, 4, 21])/7 - (7825*W[20, 20, 5, 2])/224 - 
 (2529*W[20, 20, 5, 4])/224 + (1263*W[20, 20, 5, 7])/112 - 
 (75*W[20, 20, 5, 10])/16 + (865*W[20, 20, 5, 12])/32 + W[20, 20, 5, 16]/2 + 
 (3121*W[20, 20, 5, 17])/224 + (345*W[20, 20, 5, 18])/16 + 
 (48*W[20, 20, 5, 19])/7 - 3*W[20, 20, 5, 20] - (57*W[20, 20, 5, 21])/14 - 
 (1697*W[20, 20, 5, 23])/112 - (3365*W[20, 20, 7, 2])/224 - 
 W[20, 20, 7, 3]/4 + (1899*W[20, 20, 7, 4])/112 - 
 (1899*W[20, 20, 7, 5])/112 + W[20, 20, 7, 17]/4 + 
 (3365*W[20, 20, 7, 19])/224 + W[20, 20, 7, 25] + (41*W[20, 20, 8, 5])/16 - 
 W[20, 20, 8, 13] + (3147*W[20, 20, 8, 16])/224 + 
 (4107*W[20, 20, 8, 19])/224 - (15457*W[20, 20, 9, 4])/1344 + 
 (41*W[20, 20, 9, 16])/21 + W[20, 20, 13, 1] + W[20, 20, 13, 2]/4 + 
 (2543*W[20, 20, 13, 4])/112 - W[20, 20, 13, 8] - 
 (1895*W[20, 20, 13, 12])/112 - (2543*W[20, 20, 13, 18])/112 - 
 W[20, 20, 13, 19]/4 + (1895*W[20, 20, 13, 25])/112 - 
 (1119*W[20, 20, 15, 2])/56 + (433*W[20, 20, 15, 3])/112 - 
 (433*W[20, 20, 15, 5])/112 + (1119*W[20, 20, 15, 17])/56 + 
 (225*W[20, 20, 17, 1])/56 + (1111*W[20, 20, 17, 2])/56 + 
 (10177*W[20, 20, 17, 4])/448 + (2431*W[20, 20, 17, 5])/224 + 
 W[20, 20, 17, 7]/4 + (75*W[20, 20, 17, 10])/16 - (41*W[20, 20, 17, 16])/21 - 
 (425*W[20, 20, 17, 17])/112 + (991*W[20, 20, 17, 18])/448 + 
 (5*W[20, 20, 17, 19])/56 + (7*W[20, 20, 17, 20])/4 + 
 (16*W[20, 20, 17, 21])/7 + (41*W[20, 20, 17, 23])/21 - 
 (1215*W[20, 20, 17, 24])/224 - (17*W[20, 20, 18, 1])/56 - 
 (2783*W[20, 20, 18, 2])/84 + (3335*W[20, 20, 18, 3])/224 - 
 (3615*W[20, 20, 18, 4])/112 + (297*W[20, 20, 18, 5])/56 - 
 (75*W[20, 20, 18, 13])/56 - W[20, 20, 18, 16]/2 - 
 (719*W[20, 20, 18, 17])/448 + (411*W[20, 20, 18, 18])/56 - 
 (7299*W[20, 20, 18, 19])/224 - (7*W[20, 20, 18, 20])/2 - 
 (2573*W[20, 20, 18, 21])/672 + (1697*W[20, 20, 18, 23])/112 + 
 (1215*W[20, 20, 18, 24])/224 + (7267*W[20, 20, 18, 25])/224 - 
 W[20, 20, 19, 1]/4 - (17413*W[20, 20, 19, 2])/1344 - 
 (2235*W[20, 20, 19, 4])/224 + (59*W[20, 20, 19, 5])/8 + 
 (2171*W[20, 20, 19, 7])/672 + (3627*W[20, 20, 19, 8])/112 - 
 W[20, 20, 19, 13]/4 - (3347*W[20, 20, 19, 16])/224 - 
 (3*W[20, 20, 19, 17])/7 - (3*W[20, 20, 19, 20])/4 + W[20, 20, 19, 23]/4 - 
 (6679*W[20, 20, 19, 25])/336 + (349*W[20, 20, 20, 1])/56 - 
 W[20, 20, 20, 2]/14 - (1329*W[20, 20, 20, 3])/112 + 
 (737*W[20, 20, 20, 4])/56 + (99*W[20, 20, 20, 5])/112 - 
 (443*W[20, 20, 20, 17])/56 - (1909*W[20, 20, 20, 18])/112 + 
 (1133*W[20, 20, 20, 19])/112 + 2*W[20, 20, 20, 21] - 
 (779*W[20, 20, 21, 2])/672 - (6301*W[20, 20, 21, 3])/336 + 
 (16*W[20, 20, 21, 4])/7 - (57*W[20, 20, 21, 5])/14 + 
 (3547*W[20, 20, 21, 16])/224 + (16*W[20, 20, 21, 17])/7 + 
 W[20, 20, 21, 19] + W[20, 20, 21, 20] + (41*W[20, 20, 23, 16])/21 + 
 W[20, 20, 23, 19]/4 + W[20, 20, 25, 7] + (1895*W[20, 20, 25, 12])/112 + 
 (8443*W[20, 20, 25, 19])/672 - (20*W[20, 20, 26, 26])/7 - 
 (5*W[20, 20, 26, 27])/4 + (541*W[20, 20, 26, 29])/56 - 
 (20*W[20, 20, 27, 26])/7 - (3*W[20, 20, 27, 27])/4 - W[20, 20, 27, 28]/2 + 
 (1517*W[20, 20, 27, 29])/112 - W[20, 20, 27, 30]/2 - 
 (29*W[20, 20, 28, 26])/56 - (9*W[20, 20, 28, 27])/14 + 
 (1329*W[20, 20, 28, 28])/112 + (1329*W[20, 20, 28, 29])/112 - 
 (25*W[20, 20, 28, 30])/28 - (1025*W[20, 21, 1, 2])/224 - 
 (1297*W[20, 21, 1, 3])/224 + (503*W[20, 21, 1, 9])/112 + 
 W[20, 21, 1, 14]/4 + (1241*W[20, 21, 1, 16])/224 - 
 (659*W[20, 21, 1, 18])/224 - (1209*W[20, 21, 1, 19])/224 + 
 (1209*W[20, 21, 1, 20])/224 + (89*W[20, 21, 2, 1])/16 - 
 (53*W[20, 21, 2, 2])/16 - (20851*W[20, 21, 2, 3])/448 + 
 (8747*W[20, 21, 2, 4])/448 + (4091*W[20, 21, 2, 5])/224 + 
 (3*W[20, 21, 2, 7])/4 - (503*W[20, 21, 2, 9])/112 - 
 (891*W[20, 21, 2, 10])/224 - (3071*W[20, 21, 2, 11])/224 + 
 (975*W[20, 21, 2, 12])/112 - (2337*W[20, 21, 2, 14])/448 - 
 (271*W[20, 21, 2, 15])/32 - (2125*W[20, 21, 2, 16])/112 - 
 (1145*W[20, 21, 2, 17])/112 - (4941*W[20, 21, 2, 18])/224 - 
 (17159*W[20, 21, 2, 19])/672 + (8321*W[20, 21, 2, 20])/336 + 
 (1201*W[20, 21, 2, 25])/336 - W[20, 21, 3, 1]/7 - 
 (3693*W[20, 21, 3, 2])/64 - (13*W[20, 21, 3, 3])/56 - 
 (25549*W[20, 21, 3, 4])/448 + (1097*W[20, 21, 3, 5])/224 - 
 (1201*W[20, 21, 3, 8])/336 + (891*W[20, 21, 3, 10])/224 - 
 (3071*W[20, 21, 3, 11])/224 + W[20, 21, 3, 15]/4 - 
 (6585*W[20, 21, 3, 16])/224 + (57*W[20, 21, 3, 17])/28 + 
 (22119*W[20, 21, 3, 18])/448 - (4093*W[20, 21, 3, 19])/224 - 
 (491*W[20, 21, 3, 20])/32 + (18433*W[20, 21, 3, 21])/336 + 
 (1451*W[20, 21, 3, 22])/112 + (837*W[20, 21, 4, 2])/32 - 
 (20241*W[20, 21, 4, 3])/448 - (1055*W[20, 21, 4, 4])/224 + 
 (615*W[20, 21, 4, 5])/224 - (1107*W[20, 21, 4, 13])/56 + 
 (2337*W[20, 21, 4, 14])/448 - (663*W[20, 21, 4, 16])/56 - 
 (22525*W[20, 21, 4, 17])/224 + (8065*W[20, 21, 4, 18])/448 - 
 (1479*W[20, 21, 4, 19])/112 + (189*W[20, 21, 4, 20])/16 + 
 (103*W[20, 21, 4, 21])/14 + (3597*W[20, 21, 5, 2])/112 + 
 (615*W[20, 21, 5, 4])/224 - (975*W[20, 21, 5, 12])/112 - 
 W[20, 21, 5, 15]/4 + (1381*W[20, 21, 5, 16])/224 + 
 (515*W[20, 21, 5, 18])/112 - (27*W[20, 21, 5, 19])/14 - 
 (3*W[20, 21, 5, 20])/28 - (5371*W[20, 21, 5, 23])/224 + W[20, 21, 16, 1]/7 - 
 (4355*W[20, 21, 16, 2])/112 + (13*W[20, 21, 16, 3])/56 + 
 W[20, 21, 16, 4]/112 + (57*W[20, 21, 16, 5])/56 + 
 (1201*W[20, 21, 16, 8])/336 - (891*W[20, 21, 16, 10])/224 + 
 (3071*W[20, 21, 16, 11])/224 - W[20, 21, 16, 14]/4 + W[20, 21, 16, 16]/7 + 
 (115*W[20, 21, 16, 18])/16 + (17053*W[20, 21, 16, 19])/672 + 
 (23*W[20, 21, 16, 20])/28 - W[20, 21, 16, 21] - 
 (1451*W[20, 21, 16, 22])/112 - (533*W[20, 21, 17, 2])/32 - 
 (22525*W[20, 21, 17, 4])/224 + (271*W[20, 21, 17, 15])/32 + 
 (57*W[20, 21, 17, 16])/28 + (5*W[20, 21, 17, 17])/224 - 
 (837*W[20, 21, 17, 18])/32 - (1705*W[20, 21, 17, 19])/224 - 
 (2073*W[20, 21, 17, 20])/224 + (1889*W[20, 21, 17, 21])/56 - 
 (891*W[20, 21, 17, 24])/448 - (481*W[20, 21, 18, 1])/56 - 
 (1943*W[20, 21, 18, 2])/224 + (13199*W[20, 21, 18, 3])/448 + 
 (4517*W[20, 21, 18, 4])/448 - (797*W[20, 21, 18, 5])/56 - 
 (3*W[20, 21, 18, 7])/2 + (891*W[20, 21, 18, 10])/224 + 
 (3071*W[20, 21, 18, 11])/224 + (1107*W[20, 21, 18, 13])/56 - 
 (445*W[20, 21, 18, 16])/112 - (1671*W[20, 21, 18, 17])/64 + 
 (4485*W[20, 21, 18, 18])/224 + (4829*W[20, 21, 18, 19])/672 - 
 (3471*W[20, 21, 18, 20])/224 + (5371*W[20, 21, 18, 23])/224 + 
 (891*W[20, 21, 18, 24])/448 - (1201*W[20, 21, 18, 25])/336 + 
 W[20, 21, 19, 1]/4 - (7019*W[20, 21, 19, 2])/168 - 
 (3389*W[20, 21, 19, 3])/224 - (19*W[20, 21, 19, 4])/14 + 
 (103*W[20, 21, 19, 5])/32 - (3*W[20, 21, 19, 7])/4 - 
 (1201*W[20, 21, 19, 8])/336 + (581*W[20, 21, 19, 16])/32 - 
 (2161*W[20, 21, 19, 17])/224 + (4829*W[20, 21, 19, 19])/224 + 
 (235*W[20, 21, 19, 20])/224 - (1451*W[20, 21, 19, 22])/112 + 
 (1201*W[20, 21, 19, 25])/336 - W[20, 21, 20, 1]/4 + 
 (7157*W[20, 21, 20, 2])/224 - (5459*W[20, 21, 20, 3])/672 - 
 W[20, 21, 20, 4]/28 - (1177*W[20, 21, 20, 5])/224 + (3*W[20, 21, 20, 7])/2 + 
 (1201*W[20, 21, 20, 8])/336 - (65*W[20, 21, 20, 16])/28 - 
 (231*W[20, 21, 20, 17])/32 - (4605*W[20, 21, 20, 19])/224 - 
 (11*W[20, 21, 20, 20])/224 + (1451*W[20, 21, 20, 22])/112 - 
 (1201*W[20, 21, 20, 25])/336 + (16295*W[20, 21, 21, 3])/672 + 
 (103*W[20, 21, 21, 4])/14 + (6633*W[20, 21, 21, 16])/224 + 
 (1889*W[20, 21, 21, 17])/56 + W[20, 21, 21, 19] - W[20, 21, 21, 20] - 
 (57*W[20, 21, 27, 26])/28 - (1585*W[20, 21, 27, 27])/224 - 
 (171*W[20, 21, 27, 28])/16 - (1111*W[20, 21, 27, 29])/112 - 
 (3*W[20, 21, 27, 30])/28 - (57*W[20, 21, 28, 26])/28 - 
 (1585*W[20, 21, 28, 27])/224 - (171*W[20, 21, 28, 28])/16 - 
 (1111*W[20, 21, 28, 29])/112 - (3*W[20, 21, 28, 30])/28 + 
 (57*W[20, 21, 29, 26])/28 + (1585*W[20, 21, 29, 27])/224 + 
 (171*W[20, 21, 29, 28])/16 + (1111*W[20, 21, 29, 29])/112 + 
 (3*W[20, 21, 29, 30])/28 + (57*W[20, 21, 30, 26])/28 + 
 (1585*W[20, 21, 30, 27])/224 + (171*W[20, 21, 30, 28])/16 + 
 (1111*W[20, 21, 30, 29])/112 + (3*W[20, 21, 30, 30])/28 - 
 (29*W[20, 26, 2, 29])/56 + W[20, 26, 3, 26]/16 - (3*W[20, 26, 3, 27])/16 - 
 (37*W[20, 26, 3, 28])/112 - (61*W[20, 26, 4, 26])/32 + 
 (269*W[20, 26, 4, 28])/224 + (37*W[20, 26, 4, 29])/224 + 
 (9*W[20, 26, 5, 28])/112 + (569*W[20, 26, 17, 26])/112 + 
 (569*W[20, 26, 17, 27])/112 + (129*W[20, 26, 17, 28])/56 - 
 W[20, 26, 18, 26]/4 + (9*W[20, 26, 18, 27])/112 + W[20, 26, 18, 28]/4 + 
 (3*W[20, 26, 18, 29])/16 - (9*W[20, 26, 19, 27])/112 - 
 (10*W[20, 26, 20, 26])/7 - (5*W[20, 26, 20, 27])/8 + 
 (541*W[20, 26, 20, 29])/112 + W[20, 26, 26, 3]/16 - 
 (61*W[20, 26, 26, 4])/32 + (569*W[20, 26, 26, 17])/112 - 
 W[20, 26, 26, 18]/4 - (10*W[20, 26, 26, 20])/7 - (3*W[20, 26, 27, 3])/16 + 
 (569*W[20, 26, 27, 17])/112 + (9*W[20, 26, 27, 18])/112 - 
 (9*W[20, 26, 27, 19])/112 - (5*W[20, 26, 27, 20])/8 - 
 (37*W[20, 26, 28, 3])/112 + (269*W[20, 26, 28, 4])/224 + 
 (9*W[20, 26, 28, 5])/112 + (129*W[20, 26, 28, 17])/56 + 
 W[20, 26, 28, 18]/4 - (29*W[20, 26, 29, 2])/56 + (37*W[20, 26, 29, 4])/224 + 
 (3*W[20, 26, 29, 18])/16 + (541*W[20, 26, 29, 20])/112 + 
 W[20, 27, 1, 28]/4 - (11*W[20, 27, 1, 30])/28 - (11*W[20, 27, 2, 29])/28 + 
 W[20, 27, 2, 30]/4 - (43*W[20, 27, 3, 28])/112 - 
 (1301*W[20, 27, 3, 29])/224 + W[20, 27, 3, 30]/2 - 
 (123*W[20, 27, 4, 26])/112 + (3*W[20, 27, 4, 27])/16 + W[20, 27, 4, 29]/16 + 
 (9*W[20, 27, 5, 26])/28 - (15*W[20, 27, 16, 27])/56 - W[20, 27, 16, 29]/7 + 
 W[20, 27, 16, 30]/8 + (1573*W[20, 27, 17, 26])/224 + 
 (1741*W[20, 27, 17, 27])/224 + (129*W[20, 27, 17, 28])/56 - 
 (1413*W[20, 27, 18, 26])/224 - (1383*W[20, 27, 18, 27])/224 + 
 (3*W[20, 27, 18, 29])/8 + W[20, 27, 18, 30]/4 - W[20, 27, 19, 27]/14 + 
 (9*W[20, 27, 19, 28])/28 + W[20, 27, 19, 29]/4 - W[20, 27, 19, 30]/14 - 
 (10*W[20, 27, 20, 26])/7 - (3*W[20, 27, 20, 27])/8 - W[20, 27, 20, 28]/4 + 
 (1517*W[20, 27, 20, 29])/224 - W[20, 27, 20, 30]/4 + W[20, 27, 26, 1]/4 - 
 (3*W[20, 27, 26, 2])/16 - W[20, 27, 26, 3]/16 - (29*W[20, 27, 26, 4])/28 + 
 (9*W[20, 27, 26, 5])/28 + W[20, 27, 26, 10]/4 + 
 (1573*W[20, 27, 26, 17])/224 - (1469*W[20, 27, 26, 18])/224 - 
 (167*W[20, 27, 26, 20])/112 + W[20, 27, 27, 2]/16 + 
 (3*W[20, 27, 27, 3])/16 + W[20, 27, 27, 10]/4 - (15*W[20, 27, 27, 16])/56 + 
 (1685*W[20, 27, 27, 17])/224 - (1383*W[20, 27, 27, 18])/224 + 
 (5*W[20, 27, 27, 19])/28 - (3*W[20, 27, 27, 20])/16 - W[20, 27, 27, 21]/2 - 
 (43*W[20, 27, 28, 3])/112 + W[20, 27, 28, 8]/4 + 
 (129*W[20, 27, 28, 17])/56 + W[20, 27, 28, 18]/4 + 
 (9*W[20, 27, 28, 19])/28 - W[20, 27, 28, 21]/2 - (51*W[20, 27, 29, 2])/112 - 
 (1413*W[20, 27, 29, 3])/224 + W[20, 27, 29, 5]/4 + W[20, 27, 29, 8]/4 - 
 W[20, 27, 29, 16]/7 + W[20, 27, 29, 17]/16 + (3*W[20, 27, 29, 18])/16 + 
 (1517*W[20, 27, 29, 20])/224 + W[20, 27, 29, 21]/2 - 
 (11*W[20, 27, 30, 1])/28 + W[20, 27, 30, 2]/4 + W[20, 27, 30, 8]/4 + 
 W[20, 27, 30, 10]/4 + W[20, 27, 30, 16]/8 - (9*W[20, 27, 30, 19])/28 - 
 W[20, 27, 30, 20]/4 + W[20, 27, 30, 21]/2 - W[20, 28, 1, 30]/14 - 
 W[20, 28, 2, 26]/4 - (3*W[20, 28, 2, 27])/56 - (5*W[20, 28, 2, 28])/28 + 
 (3*W[20, 28, 2, 30])/56 - (85*W[20, 28, 3, 26])/28 - 
 (27*W[20, 28, 3, 27])/8 - (485*W[20, 28, 3, 29])/56 + 
 (3*W[20, 28, 3, 30])/14 + (51*W[20, 28, 4, 26])/112 - 
 (165*W[20, 28, 4, 27])/112 - W[20, 28, 4, 28]/16 - 
 (43*W[20, 28, 4, 29])/112 - (43*W[20, 28, 4, 30])/112 - 
 (437*W[20, 28, 5, 26])/224 + (61*W[20, 28, 5, 27])/28 - 
 (85*W[20, 28, 5, 28])/112 - (207*W[20, 28, 5, 29])/112 - 
 (57*W[20, 28, 5, 30])/56 - W[20, 28, 16, 29]/7 - W[20, 28, 16, 30]/7 + 
 (1357*W[20, 28, 17, 26])/224 + (1469*W[20, 28, 17, 27])/224 - 
 (101*W[20, 28, 17, 29])/112 - (3*W[20, 28, 18, 28])/4 + 
 W[20, 28, 18, 29]/14 + W[20, 28, 18, 30]/4 - (9*W[20, 28, 19, 26])/16 - 
 (79*W[20, 28, 19, 27])/56 + (1347*W[20, 28, 19, 28])/224 + 
 (1431*W[20, 28, 19, 29])/224 + (3*W[20, 28, 19, 30])/8 - 
 (29*W[20, 28, 20, 26])/112 - (9*W[20, 28, 20, 27])/28 + 
 (1329*W[20, 28, 20, 28])/224 + (1329*W[20, 28, 20, 29])/224 - 
 (25*W[20, 28, 20, 30])/56 - W[20, 28, 26, 1]/16 - (23*W[20, 28, 26, 3])/7 + 
 (9*W[20, 28, 26, 4])/14 - (493*W[20, 28, 26, 5])/224 + W[20, 28, 26, 10]/4 + 
 (1357*W[20, 28, 26, 17])/224 - W[20, 28, 26, 19]/2 - 
 (25*W[20, 28, 26, 20])/56 - (3*W[20, 28, 27, 1])/4 - 
 (89*W[20, 28, 27, 3])/28 - (159*W[20, 28, 27, 4])/112 + 
 (27*W[20, 28, 27, 5])/14 - (3*W[20, 28, 27, 7])/4 + W[20, 28, 27, 10]/4 + 
 W[20, 28, 27, 11]/2 + (1469*W[20, 28, 27, 17])/224 - 
 (37*W[20, 28, 27, 19])/56 + (5*W[20, 28, 27, 20])/8 - W[20, 28, 27, 21] - 
 (11*W[20, 28, 28, 1])/16 - (3*W[20, 28, 28, 7])/4 - W[20, 28, 28, 14]/4 + 
 (5*W[20, 28, 28, 16])/28 - W[20, 28, 28, 17]/16 + 
 (1347*W[20, 28, 28, 19])/224 + (1513*W[20, 28, 28, 20])/224 - 
 W[20, 28, 28, 21] - (5*W[20, 28, 29, 1])/16 + W[20, 28, 29, 2]/8 - 
 (255*W[20, 28, 29, 3])/28 - (11*W[20, 28, 29, 4])/56 - 
 (61*W[20, 28, 29, 5])/56 - (3*W[20, 28, 29, 7])/4 - 
 (29*W[20, 28, 29, 16])/56 - (5*W[20, 28, 29, 17])/7 - W[20, 28, 29, 18]/8 + 
 (1391*W[20, 28, 29, 19])/224 + (1329*W[20, 28, 29, 20])/224 + 
 W[20, 28, 29, 21] - W[20, 28, 30, 1]/7 - (13*W[20, 28, 30, 3])/56 - 
 W[20, 28, 30, 4]/112 - (57*W[20, 28, 30, 5])/56 + W[20, 28, 30, 10]/4 - 
 W[20, 28, 30, 11]/2 + W[20, 28, 30, 14]/4 - W[20, 28, 30, 16]/7 + 
 (11*W[20, 28, 30, 19])/56 - (23*W[20, 28, 30, 20])/28 + W[20, 28, 30, 21]


==> anc/seed_odd.txt <==
(17*W[1, 1, 1, 26])/8 + (57*W[1, 1, 1, 27])/16 + (23*W[1, 1, 1, 28])/16 - 
 (7*W[1, 1, 1, 29])/4 + (355*W[1, 1, 2, 26])/32 + (279*W[1, 1, 2, 27])/16 + 
 (175*W[1, 1, 2, 28])/32 - (615*W[1, 1, 2, 29])/32 + 21*W[1, 1, 2, 30] - 
 (447*W[1, 1, 3, 26])/8 - (2089*W[1, 1, 3, 27])/32 + (15*W[1, 1, 3, 28])/8 + 
 (29*W[1, 1, 3, 29])/8 - (101*W[1, 1, 4, 26])/16 - (377*W[1, 1, 4, 27])/32 + 
 (727*W[1, 1, 4, 28])/32 + (1259*W[1, 1, 4, 29])/32 + 
 (101*W[1, 1, 4, 30])/16 - (53*W[1, 1, 5, 26])/16 + (415*W[1, 1, 5, 27])/16 + 
 (457*W[1, 1, 5, 28])/16 + (1491*W[1, 1, 5, 29])/32 + 
 (245*W[1, 1, 6, 26])/32 + (171*W[1, 1, 6, 27])/32 + 
 (1091*W[1, 1, 6, 28])/32 - (405*W[1, 1, 6, 29])/8 - (3*W[1, 1, 8, 28])/4 - 
 (3*W[1, 1, 8, 29])/4 - (3*W[1, 1, 8, 30])/4 + W[1, 1, 9, 26]/2 + 
 W[1, 1, 9, 29]/2 + W[1, 1, 9, 30]/2 - 28*W[1, 1, 11, 26] - 
 (1279*W[1, 1, 11, 27])/32 - (1273*W[1, 1, 11, 28])/32 + 
 (17*W[1, 1, 11, 29])/32 - (445*W[1, 1, 11, 30])/16 + 
 (1517*W[1, 1, 13, 26])/16 + (3219*W[1, 1, 13, 27])/32 - 
 (37*W[1, 1, 13, 28])/16 - (109*W[1, 1, 13, 29])/16 - 
 (419*W[1, 1, 15, 26])/16 - (109*W[1, 1, 15, 27])/8 + 
 (11*W[1, 1, 15, 28])/16 + (95*W[1, 1, 15, 29])/8 + (3*W[1, 1, 17, 26])/8 - 
 (155*W[1, 1, 17, 27])/8 - 29*W[1, 1, 17, 28] - (57*W[1, 1, 17, 29])/4 - 
 (121*W[1, 1, 17, 30])/16 + (31*W[1, 1, 18, 26])/32 + 
 (799*W[1, 1, 18, 27])/32 - (511*W[1, 1, 18, 28])/32 + 
 (59*W[1, 1, 18, 29])/8 + (109*W[1, 1, 18, 30])/16 - 
 (1499*W[1, 1, 19, 26])/32 - (585*W[1, 1, 19, 27])/32 + 
 (117*W[1, 1, 19, 28])/4 + (125*W[1, 1, 19, 29])/4 + 
 (107*W[1, 1, 20, 26])/8 + (39*W[1, 1, 20, 27])/8 + (13*W[1, 1, 20, 28])/8 - 
 (61*W[1, 1, 20, 29])/8 + (3*W[1, 1, 20, 30])/4 + (3*W[1, 1, 24, 26])/4 - 
 (3*W[1, 1, 24, 27])/4 - (3*W[1, 1, 24, 28])/4 + (3*W[1, 1, 24, 30])/4 - 
 (91*W[1, 1, 25, 26])/8 - (171*W[1, 1, 25, 27])/16 + 
 (193*W[1, 1, 25, 28])/16 + (411*W[1, 1, 25, 29])/16 + 
 (123*W[1, 1, 26, 2])/32 - (537*W[1, 1, 26, 3])/16 - (121*W[1, 1, 26, 5])/4 - 
 (115*W[1, 1, 26, 6])/4 - 28*W[1, 1, 26, 11] + (1517*W[1, 1, 26, 13])/16 - 
 (229*W[1, 1, 26, 15])/16 + (121*W[1, 1, 26, 16])/16 + 
 (3*W[1, 1, 26, 17])/8 + (675*W[1, 1, 26, 18])/32 - 
 (625*W[1, 1, 26, 19])/16 + (91*W[1, 1, 27, 2])/32 - 
 (475*W[1, 1, 27, 3])/16 + (57*W[1, 1, 27, 4])/2 - W[1, 1, 27, 5] - 
 (497*W[1, 1, 27, 6])/16 - (2169*W[1, 1, 27, 11])/32 + 
 (185*W[1, 1, 27, 13])/2 - (109*W[1, 1, 27, 15])/8 + 
 (109*W[1, 1, 27, 16])/16 + (799*W[1, 1, 27, 18])/32 - 
 (157*W[1, 1, 27, 19])/16 - (3*W[1, 1, 27, 20])/8 + (11*W[1, 1, 27, 25])/16 - 
 W[1, 1, 28, 2] + (31*W[1, 1, 28, 3])/8 + (57*W[1, 1, 28, 4])/2 + 
 (117*W[1, 1, 28, 5])/4 - (37*W[1, 1, 28, 6])/16 - 
 (1273*W[1, 1, 28, 11])/32 - (37*W[1, 1, 28, 13])/16 + 
 (11*W[1, 1, 28, 15])/16 - (3*W[1, 1, 28, 16])/4 - (3*W[1, 1, 28, 17])/8 + 
 (31*W[1, 1, 28, 18])/8 + (117*W[1, 1, 28, 19])/4 - (3*W[1, 1, 28, 20])/8 + 
 (11*W[1, 1, 28, 25])/16 - (355*W[1, 1, 29, 2])/32 + (45*W[1, 1, 29, 3])/8 + 
 (855*W[1, 1, 29, 4])/32 + (367*W[1, 1, 29, 5])/8 - (405*W[1, 1, 29, 6])/8 + 
 (17*W[1, 1, 29, 11])/32 + (41*W[1, 1, 29, 13])/32 - (3*W[1, 1, 29, 16])/4 - 
 (3*W[1, 1, 29, 17])/8 + (101*W[1, 1, 29, 18])/8 + (117*W[1, 1, 29, 19])/4 - 
 (61*W[1, 1, 29, 20])/8 + (229*W[1, 1, 29, 25])/16 + 
 (411*W[1, 2, 1, 26])/64 + (563*W[1, 2, 1, 27])/32 + 
 (715*W[1, 2, 1, 28])/64 - (845*W[1, 2, 1, 29])/64 + 
 (347*W[1, 2, 1, 30])/16 + (6255*W[1, 2, 2, 26])/64 + 
 (5523*W[1, 2, 2, 27])/64 - (129*W[1, 2, 2, 28])/32 - 
 (681*W[1, 2, 2, 29])/16 - (243*W[1, 2, 2, 30])/32 + 
 (195*W[1, 2, 3, 26])/16 - (2421*W[1, 2, 3, 27])/64 - 
 (307*W[1, 2, 3, 28])/32 + (1683*W[1, 2, 3, 29])/64 + 
 (1479*W[1, 2, 3, 30])/64 + (875*W[1, 2, 4, 26])/16 + 
 (1577*W[1, 2, 4, 27])/64 - (2165*W[1, 2, 4, 28])/32 - 
 (4883*W[1, 2, 4, 29])/64 - (67*W[1, 2, 4, 30])/16 - 
 (847*W[1, 2, 5, 26])/64 + (151*W[1, 2, 5, 27])/32 - (29*W[1, 2, 5, 28])/64 + 
 (5*W[1, 2, 5, 29])/32 - (2031*W[1, 2, 5, 30])/64 + (165*W[1, 2, 6, 26])/4 + 
 (823*W[1, 2, 6, 27])/32 + (1833*W[1, 2, 6, 28])/64 + 
 (187*W[1, 2, 6, 29])/64 - (23*W[1, 2, 7, 26])/32 - (445*W[1, 2, 7, 27])/64 - 
 (399*W[1, 2, 7, 28])/64 - (265*W[1, 2, 7, 29])/32 - W[1, 2, 9, 26]/2 - 
 W[1, 2, 9, 29]/2 - W[1, 2, 9, 30]/2 - (259*W[1, 2, 11, 26])/32 - 
 (3297*W[1, 2, 11, 27])/64 - (645*W[1, 2, 11, 28])/32 + 
 (1397*W[1, 2, 11, 29])/64 + (305*W[1, 2, 11, 30])/32 - 
 (1181*W[1, 2, 12, 26])/64 - (187*W[1, 2, 12, 27])/16 + 
 (433*W[1, 2, 12, 28])/64 + (23*W[1, 2, 12, 29])/32 + 
 (9*W[1, 2, 13, 26])/32 + (3199*W[1, 2, 13, 27])/64 - 
 (115*W[1, 2, 13, 28])/64 - (1657*W[1, 2, 13, 29])/32 - 
 (987*W[1, 2, 14, 26])/64 - (987*W[1, 2, 14, 27])/64 + 
 (71*W[1, 2, 14, 28])/8 + (1003*W[1, 2, 14, 29])/64 - 
 (71*W[1, 2, 14, 30])/8 - (513*W[1, 2, 15, 26])/32 - 
 (229*W[1, 2, 15, 27])/32 + (229*W[1, 2, 15, 28])/32 + 
 (513*W[1, 2, 15, 29])/32 + (441*W[1, 2, 16, 26])/32 + 
 (385*W[1, 2, 16, 27])/64 - (551*W[1, 2, 16, 28])/64 - 
 (69*W[1, 2, 16, 29])/8 + (33*W[1, 2, 16, 30])/32 - 
 (173*W[1, 2, 17, 26])/16 - (995*W[1, 2, 17, 27])/64 - 
 (327*W[1, 2, 17, 28])/64 - (11*W[1, 2, 17, 29])/32 + 
 (665*W[1, 2, 17, 30])/32 - (2369*W[1, 2, 18, 26])/64 - 
 (639*W[1, 2, 18, 27])/64 - (83*W[1, 2, 18, 28])/32 + 
 (317*W[1, 2, 18, 29])/64 - (1567*W[1, 2, 18, 30])/64 - 
 (17*W[1, 2, 19, 26])/32 - (147*W[1, 2, 19, 27])/32 + 
 (329*W[1, 2, 19, 29])/64 + (1145*W[1, 2, 19, 30])/64 + 
 (145*W[1, 2, 20, 26])/32 + (1265*W[1, 2, 20, 27])/64 + 
 (993*W[1, 2, 20, 28])/64 + (363*W[1, 2, 20, 29])/32 - 
 (533*W[1, 2, 20, 30])/32 - (533*W[1, 2, 25, 26])/32 - 
 (19*W[1, 2, 25, 27])/2 + (19*W[1, 2, 25, 28])/2 + (533*W[1, 2, 25, 29])/32 - 
 (173*W[1, 2, 26, 1])/64 + (5677*W[1, 2, 26, 2])/64 - 
 (189*W[1, 2, 26, 3])/16 + (1211*W[1, 2, 26, 4])/16 + 
 (45*W[1, 2, 26, 5])/16 + (2353*W[1, 2, 26, 6])/64 - (23*W[1, 2, 26, 7])/32 - 
 (259*W[1, 2, 26, 11])/32 - (331*W[1, 2, 26, 12])/32 + 
 (9*W[1, 2, 26, 13])/32 - (987*W[1, 2, 26, 14])/64 - 
 (229*W[1, 2, 26, 15])/32 - 7*W[1, 2, 26, 16] - (173*W[1, 2, 26, 17])/16 - 
 (1033*W[1, 2, 26, 18])/32 - (37*W[1, 2, 26, 19])/32 + 
 (61*W[1, 2, 26, 20])/16 - (229*W[1, 2, 26, 25])/32 + 
 (149*W[1, 2, 27, 1])/16 + (5445*W[1, 2, 27, 2])/64 - (71*W[1, 2, 27, 3])/2 + 
 29*W[1, 2, 27, 4] + (85*W[1, 2, 27, 5])/8 + (1359*W[1, 2, 27, 6])/64 - 
 (33*W[1, 2, 27, 7])/16 - (2687*W[1, 2, 27, 11])/64 - 
 (187*W[1, 2, 27, 12])/16 + (1489*W[1, 2, 27, 13])/32 - 
 (987*W[1, 2, 27, 14])/64 - (229*W[1, 2, 27, 15])/32 - 
 (37*W[1, 2, 27, 16])/8 - (173*W[1, 2, 27, 17])/16 - 
 (639*W[1, 2, 27, 18])/64 - (97*W[1, 2, 27, 19])/16 + 
 (129*W[1, 2, 27, 20])/16 + (769*W[1, 2, 28, 1])/64 - 
 (311*W[1, 2, 28, 3])/32 - (3843*W[1, 2, 28, 4])/64 + 
 (773*W[1, 2, 28, 6])/32 - (43*W[1, 2, 28, 7])/32 - 
 (645*W[1, 2, 28, 11])/32 - (43*W[1, 2, 28, 12])/32 - 
 (115*W[1, 2, 28, 13])/64 + (229*W[1, 2, 28, 15])/32 - 
 (33*W[1, 2, 28, 16])/32 + (87*W[1, 2, 28, 18])/16 + 
 (129*W[1, 2, 28, 20])/16 - (51*W[1, 2, 29, 1])/64 - 
 (597*W[1, 2, 29, 2])/16 + (695*W[1, 2, 29, 3])/32 - 
 (5699*W[1, 2, 29, 4])/64 - (9*W[1, 2, 29, 5])/4 + (187*W[1, 2, 29, 6])/64 - 
 (217*W[1, 2, 29, 7])/64 + (1397*W[1, 2, 29, 11])/64 + 
 (23*W[1, 2, 29, 12])/32 - (3093*W[1, 2, 29, 13])/64 + 
 (1003*W[1, 2, 29, 14])/64 + (229*W[1, 2, 29, 15])/32 + 
 (109*W[1, 2, 29, 16])/32 - W[1, 2, 29, 17]/8 + (753*W[1, 2, 29, 18])/64 - 
 (37*W[1, 2, 29, 19])/16 + (363*W[1, 2, 29, 20])/32 + 
 (229*W[1, 2, 29, 25])/32 + (41*W[1, 2, 30, 1])/4 - (17*W[1, 2, 30, 2])/4 + 
 (597*W[1, 2, 30, 3])/32 + (65*W[1, 2, 30, 4])/16 - (691*W[1, 2, 30, 5])/32 + 
 (33*W[1, 2, 30, 16])/32 - (443*W[1, 2, 30, 18])/32 + 
 (165*W[1, 2, 30, 19])/16 - (37*W[1, 2, 30, 20])/8 - 
 (1095*W[1, 3, 1, 26])/64 - (1539*W[1, 3, 1, 27])/64 - 
 (29*W[1, 3, 1, 28])/64 - (9*W[1, 3, 1, 29])/32 - (179*W[1, 3, 1, 30])/64 + 
 (357*W[1, 3, 2, 26])/32 - (2457*W[1, 3, 2, 27])/64 - 
 (763*W[1, 3, 2, 28])/64 + (1679*W[1, 3, 2, 29])/64 + 
 (1483*W[1, 3, 2, 30])/64 + (381*W[1, 3, 3, 26])/4 + 
 (4867*W[1, 3, 3, 27])/64 + (287*W[1, 3, 3, 28])/64 + 
 (619*W[1, 3, 3, 29])/32 + W[1, 3, 3, 30]/64 - (905*W[1, 3, 4, 26])/16 - 
 (225*W[1, 3, 4, 27])/8 - (27*W[1, 3, 4, 28])/2 + (247*W[1, 3, 4, 29])/32 - 
 (35*W[1, 3, 4, 30])/32 - (3259*W[1, 3, 5, 26])/64 - 
 (1247*W[1, 3, 5, 27])/64 + (743*W[1, 3, 5, 28])/32 + 
 (365*W[1, 3, 5, 29])/64 + (119*W[1, 3, 5, 30])/32 - 
 (1293*W[1, 3, 6, 26])/64 - (1581*W[1, 3, 6, 27])/64 + 
 (259*W[1, 3, 6, 28])/16 + (299*W[1, 3, 6, 29])/16 - 
 (185*W[1, 3, 8, 26])/16 - (881*W[1, 3, 8, 27])/64 - (51*W[1, 3, 8, 28])/64 + 
 (287*W[1, 3, 8, 29])/32 + (45*W[1, 3, 8, 30])/32 + 
 (1273*W[1, 3, 11, 26])/64 + (3903*W[1, 3, 11, 27])/64 + 
 (31*W[1, 3, 11, 28])/16 + (31*W[1, 3, 11, 29])/16 - 19*W[1, 3, 11, 30] - 
 (735*W[1, 3, 13, 26])/8 - (5181*W[1, 3, 13, 27])/64 - 
 (173*W[1, 3, 13, 28])/64 - (1045*W[1, 3, 13, 29])/64 + 
 (1741*W[1, 3, 15, 26])/64 - (3751*W[1, 3, 15, 27])/64 - 
 (5445*W[1, 3, 15, 28])/64 + (19*W[1, 3, 15, 29])/4 + 
 (7*W[1, 3, 16, 26])/32 + (17*W[1, 3, 16, 27])/32 + 
 (107*W[1, 3, 16, 28])/64 - (11*W[1, 3, 16, 29])/32 + 
 (21*W[1, 3, 17, 26])/4 + (1049*W[1, 3, 17, 27])/32 - 
 (279*W[1, 3, 17, 28])/64 - (475*W[1, 3, 17, 29])/16 - 
 (17*W[1, 3, 17, 30])/32 + (3167*W[1, 3, 18, 26])/64 + 
 (2297*W[1, 3, 18, 27])/64 + (115*W[1, 3, 18, 28])/16 - 
 (1039*W[1, 3, 18, 29])/32 + (13*W[1, 3, 18, 30])/32 + 
 (1145*W[1, 3, 19, 26])/64 + (113*W[1, 3, 19, 27])/8 - 
 (1197*W[1, 3, 19, 29])/64 - (585*W[1, 3, 19, 30])/64 + 
 (419*W[1, 3, 20, 26])/16 - (245*W[1, 3, 20, 27])/64 - 
 (2161*W[1, 3, 20, 28])/64 - (7*W[1, 3, 20, 29])/32 - (3*W[1, 3, 20, 30])/4 + 
 (89*W[1, 3, 26, 1])/8 + (299*W[1, 3, 26, 2])/32 + (4291*W[1, 3, 26, 3])/64 - 
 (195*W[1, 3, 26, 4])/8 - (1337*W[1, 3, 26, 5])/64 - 
 (1071*W[1, 3, 26, 6])/64 - (185*W[1, 3, 26, 8])/16 + 
 (1273*W[1, 3, 26, 11])/64 + (3*W[1, 3, 26, 12])/8 - 
 (735*W[1, 3, 26, 13])/8 + (429*W[1, 3, 26, 15])/16 + (7*W[1, 3, 26, 16])/8 + 
 (21*W[1, 3, 26, 17])/4 + (1203*W[1, 3, 26, 18])/64 + 
 (161*W[1, 3, 26, 19])/16 - (213*W[1, 3, 26, 20])/32 + 
 (109*W[1, 3, 26, 25])/16 + (663*W[1, 3, 27, 1])/64 + 
 (79*W[1, 3, 27, 2])/64 + (3591*W[1, 3, 27, 3])/64 - 
 (975*W[1, 3, 27, 4])/64 + (761*W[1, 3, 27, 5])/64 - 
 (1359*W[1, 3, 27, 6])/64 - (881*W[1, 3, 27, 8])/64 + 
 (2687*W[1, 3, 27, 11])/64 - (2969*W[1, 3, 27, 13])/32 - 
 (3751*W[1, 3, 27, 15])/64 - (5*W[1, 3, 27, 16])/32 + 
 (67*W[1, 3, 27, 17])/32 + (2297*W[1, 3, 27, 18])/64 + W[1, 3, 27, 19]/8 - 
 (2321*W[1, 3, 27, 20])/64 + (109*W[1, 3, 27, 25])/16 + 
 (183*W[1, 3, 28, 1])/32 - (351*W[1, 3, 28, 2])/64 - 
 (527*W[1, 3, 28, 4])/32 + (161*W[1, 3, 28, 5])/8 + (629*W[1, 3, 28, 6])/32 - 
 (141*W[1, 3, 28, 8])/64 + (31*W[1, 3, 28, 11])/16 - (3*W[1, 3, 28, 12])/8 - 
 (173*W[1, 3, 28, 13])/64 - (5445*W[1, 3, 28, 15])/64 - 
 (1677*W[1, 3, 28, 20])/64 - (109*W[1, 3, 28, 25])/16 + 
 (415*W[1, 3, 29, 1])/64 - (445*W[1, 3, 29, 2])/64 + 
 (189*W[1, 3, 29, 3])/16 - (53*W[1, 3, 29, 4])/2 - (139*W[1, 3, 29, 5])/32 + 
 (299*W[1, 3, 29, 6])/16 + (121*W[1, 3, 29, 8])/16 + 
 (31*W[1, 3, 29, 11])/16 - (9*W[1, 3, 29, 13])/2 + (329*W[1, 3, 29, 15])/64 + 
 (33*W[1, 3, 29, 16])/32 + (101*W[1, 3, 29, 17])/32 - W[1, 3, 29, 18]/32 - 
 (713*W[1, 3, 29, 19])/64 - (7*W[1, 3, 29, 20])/32 - 
 (109*W[1, 3, 29, 25])/16 - (25*W[1, 3, 30, 1])/8 + (209*W[1, 3, 30, 2])/32 - 
 (97*W[1, 3, 30, 3])/32 - (25*W[1, 3, 30, 4])/8 + (19*W[1, 3, 30, 5])/8 + 
 W[1, 3, 30, 17]/8 + (35*W[1, 3, 30, 18])/32 - (97*W[1, 3, 30, 19])/16 + 
 (5*W[1, 3, 30, 20])/8 - (41*W[1, 4, 1, 26])/64 - (643*W[1, 4, 1, 27])/64 + 
 (15*W[1, 4, 1, 28])/4 + (797*W[1, 4, 1, 29])/32 - (311*W[1, 4, 1, 30])/32 + 
 (267*W[1, 4, 2, 26])/8 + (471*W[1, 4, 2, 27])/64 - (881*W[1, 4, 2, 28])/16 - 
 (3491*W[1, 4, 2, 29])/64 - (103*W[1, 4, 2, 30])/8 - 
 (2675*W[1, 4, 3, 26])/64 - (125*W[1, 4, 3, 27])/32 - 
 (329*W[1, 4, 3, 28])/64 + (5*W[1, 4, 3, 29])/8 - (319*W[1, 4, 3, 30])/64 + 
 (53*W[1, 4, 4, 26])/64 + (3121*W[1, 4, 4, 27])/64 + (165*W[1, 4, 4, 28])/2 - 
 (389*W[1, 4, 4, 29])/8 - W[1, 4, 4, 30]/32 + (681*W[1, 4, 5, 26])/64 + 
 (303*W[1, 4, 5, 27])/16 - (615*W[1, 4, 5, 28])/64 - (115*W[1, 4, 5, 29])/4 + 
 (655*W[1, 4, 5, 30])/64 - (1091*W[1, 4, 6, 26])/64 - 
 (15*W[1, 4, 6, 27])/64 - (479*W[1, 4, 6, 28])/8 - (1215*W[1, 4, 6, 29])/64 - 
 (259*W[1, 4, 11, 26])/32 + (565*W[1, 4, 11, 27])/64 + 
 (645*W[1, 4, 11, 28])/32 + (1397*W[1, 4, 11, 29])/64 + 
 (543*W[1, 4, 11, 30])/32 + (1417*W[1, 4, 13, 26])/32 - 
 (1201*W[1, 4, 13, 27])/32 + (197*W[1, 4, 13, 28])/64 - 
 (269*W[1, 4, 13, 29])/32 + (987*W[1, 4, 14, 26])/64 + 
 (987*W[1, 4, 14, 27])/64 - (71*W[1, 4, 14, 28])/8 - 
 (1003*W[1, 4, 14, 29])/64 + (71*W[1, 4, 14, 30])/8 + 
 (23*W[1, 4, 16, 26])/32 + (129*W[1, 4, 16, 27])/64 + 
 (127*W[1, 4, 16, 28])/64 - (9*W[1, 4, 16, 29])/16 - W[1, 4, 17, 26]/4 - 
 (339*W[1, 4, 17, 27])/64 + (103*W[1, 4, 17, 28])/16 + 
 (1403*W[1, 4, 17, 29])/64 - (73*W[1, 4, 17, 30])/32 - 
 (315*W[1, 4, 18, 26])/16 - (853*W[1, 4, 18, 27])/32 + 
 (39*W[1, 4, 18, 28])/4 + (1507*W[1, 4, 18, 29])/32 + 
 (57*W[1, 4, 18, 30])/64 + (231*W[1, 4, 19, 26])/8 + 
 (115*W[1, 4, 19, 27])/8 + (19*W[1, 4, 19, 28])/4 + 
 (175*W[1, 4, 19, 29])/16 - (601*W[1, 4, 19, 30])/64 - 
 (1163*W[1, 4, 20, 26])/64 - (889*W[1, 4, 20, 27])/64 + 
 (179*W[1, 4, 20, 28])/32 - (7*W[1, 4, 20, 29])/2 + (37*W[1, 4, 20, 30])/16 - 
 (179*W[1, 4, 26, 1])/32 + (975*W[1, 4, 26, 2])/32 - 
 (371*W[1, 4, 26, 3])/16 - 23*W[1, 4, 26, 4] + (49*W[1, 4, 26, 5])/16 + 
 (1277*W[1, 4, 26, 6])/64 - (259*W[1, 4, 26, 11])/32 - 
 (31*W[1, 4, 26, 12])/32 + (1417*W[1, 4, 26, 13])/32 + 
 (987*W[1, 4, 26, 14])/64 - (229*W[1, 4, 26, 15])/32 + 
 (19*W[1, 4, 26, 16])/8 - W[1, 4, 26, 17]/4 - (881*W[1, 4, 26, 18])/64 - 
 (31*W[1, 4, 26, 19])/16 + 4*W[1, 4, 26, 20] - (229*W[1, 4, 26, 25])/32 - 
 (1193*W[1, 4, 27, 1])/32 + (65*W[1, 4, 27, 2])/16 - 
 (465*W[1, 4, 27, 3])/32 - (67*W[1, 4, 27, 4])/16 + (257*W[1, 4, 27, 5])/16 + 
 (2353*W[1, 4, 27, 6])/64 + (31*W[1, 4, 27, 7])/32 + 
 (1651*W[1, 4, 27, 11])/64 - (11*W[1, 4, 27, 13])/16 + 
 (987*W[1, 4, 27, 14])/64 - (33*W[1, 4, 27, 16])/32 + (5*W[1, 4, 27, 17])/8 - 
 (853*W[1, 4, 27, 18])/32 + (187*W[1, 4, 27, 19])/32 + 
 (33*W[1, 4, 27, 20])/8 - (229*W[1, 4, 27, 25])/32 - 
 (593*W[1, 4, 28, 1])/32 - (1091*W[1, 4, 28, 2])/32 + 
 (295*W[1, 4, 28, 3])/32 + (2327*W[1, 4, 28, 4])/64 + (19*W[1, 4, 28, 5])/4 - 
 (183*W[1, 4, 28, 6])/8 + (31*W[1, 4, 28, 7])/32 + (645*W[1, 4, 28, 11])/32 + 
 (31*W[1, 4, 28, 12])/32 + (197*W[1, 4, 28, 13])/64 + 
 (33*W[1, 4, 28, 16])/32 + W[1, 4, 28, 17]/4 - (95*W[1, 4, 28, 18])/16 + 
 (19*W[1, 4, 28, 19])/4 - (125*W[1, 4, 28, 20])/16 + 
 (229*W[1, 4, 28, 25])/32 + (17*W[1, 4, 29, 1])/2 - (969*W[1, 4, 29, 2])/32 + 
 (507*W[1, 4, 29, 3])/32 - (1577*W[1, 4, 29, 4])/64 + (17*W[1, 4, 29, 5])/8 - 
 (1215*W[1, 4, 29, 6])/64 + (31*W[1, 4, 29, 7])/32 + 
 (1397*W[1, 4, 29, 11])/64 - (181*W[1, 4, 29, 13])/4 - 
 (1003*W[1, 4, 29, 14])/64 + (229*W[1, 4, 29, 15])/32 - 
 (19*W[1, 4, 29, 16])/8 - W[1, 4, 29, 17]/4 + (1799*W[1, 4, 29, 18])/64 - 
 (79*W[1, 4, 29, 19])/32 - (7*W[1, 4, 29, 20])/2 + (229*W[1, 4, 29, 25])/32 + 
 (93*W[1, 4, 30, 1])/32 + (3*W[1, 4, 30, 2])/16 - (33*W[1, 4, 30, 3])/8 + 
 W[1, 4, 30, 4]/8 + (177*W[1, 4, 30, 5])/32 - (5*W[1, 4, 30, 17])/8 + 
 (63*W[1, 4, 30, 18])/16 - (135*W[1, 4, 30, 19])/16 + W[1, 4, 30, 20]/2 - 
 (49*W[1, 5, 1, 26])/16 + (809*W[1, 5, 1, 27])/32 + (907*W[1, 5, 1, 28])/32 + 
 (1471*W[1, 5, 1, 29])/32 - (3*W[1, 5, 1, 30])/8 - (991*W[1, 5, 2, 26])/32 - 
 (339*W[1, 5, 2, 27])/64 + (115*W[1, 5, 2, 28])/32 - 
 (305*W[1, 5, 2, 29])/64 - (539*W[1, 5, 2, 30])/16 - 
 (383*W[1, 5, 3, 26])/16 - (2515*W[1, 5, 3, 27])/32 - 
 (3993*W[1, 5, 3, 28])/64 + (665*W[1, 5, 3, 29])/64 + 
 (119*W[1, 5, 3, 30])/32 + (651*W[1, 5, 4, 26])/64 + 
 (1063*W[1, 5, 4, 27])/64 - (407*W[1, 5, 4, 28])/64 - 
 (1471*W[1, 5, 4, 29])/64 + (201*W[1, 5, 4, 30])/16 - 
 (4557*W[1, 5, 5, 26])/64 - (4003*W[1, 5, 5, 27])/64 - 
 (81*W[1, 5, 5, 28])/4 + (1283*W[1, 5, 5, 29])/64 - (3*W[1, 5, 5, 30])/16 - 
 (193*W[1, 5, 6, 26])/8 - (193*W[1, 5, 6, 27])/8 - (43*W[1, 5, 6, 28])/8 + 
 (103*W[1, 5, 6, 29])/32 + (3*W[1, 5, 8, 28])/4 + (3*W[1, 5, 8, 29])/4 + 
 (3*W[1, 5, 8, 30])/4 + (615*W[1, 5, 10, 26])/32 + 
 (1589*W[1, 5, 10, 27])/32 + (487*W[1, 5, 10, 28])/16 + 
 (447*W[1, 5, 10, 29])/32 + (121*W[1, 5, 10, 30])/8 - 
 (755*W[1, 5, 11, 26])/64 - (2131*W[1, 5, 11, 27])/64 + 
 (1273*W[1, 5, 11, 28])/64 - (141*W[1, 5, 11, 29])/64 + 
 (43*W[1, 5, 11, 30])/2 + (1181*W[1, 5, 12, 26])/64 + 
 (187*W[1, 5, 12, 27])/16 - (433*W[1, 5, 12, 28])/64 - 
 (23*W[1, 5, 12, 29])/32 + (713*W[1, 5, 13, 26])/16 + 
 (1529*W[1, 5, 13, 27])/32 + (37*W[1, 5, 13, 28])/32 - 
 (1741*W[1, 5, 15, 26])/64 + (3751*W[1, 5, 15, 27])/64 + 
 (5445*W[1, 5, 15, 28])/64 - (19*W[1, 5, 15, 29])/4 - 
 (1135*W[1, 5, 17, 26])/32 - (215*W[1, 5, 17, 27])/8 + 
 (271*W[1, 5, 17, 28])/32 + (267*W[1, 5, 17, 29])/32 - 
 (265*W[1, 5, 17, 30])/32 + (1285*W[1, 5, 18, 26])/32 + 
 (253*W[1, 5, 18, 27])/8 - (143*W[1, 5, 18, 28])/8 - 
 (189*W[1, 5, 18, 29])/8 - (213*W[1, 5, 18, 30])/32 - 
 (519*W[1, 5, 19, 26])/32 - (245*W[1, 5, 19, 27])/8 - 
 (121*W[1, 5, 19, 28])/8 + (511*W[1, 5, 19, 29])/32 - 
 (3*W[1, 5, 19, 30])/16 + (101*W[1, 5, 20, 26])/8 + (41*W[1, 5, 20, 27])/4 + 
 (83*W[1, 5, 20, 28])/4 - W[1, 5, 20, 29]/2 - (137*W[1, 5, 20, 30])/32 - 
 (99*W[1, 5, 26, 1])/32 - (1479*W[1, 5, 26, 2])/64 - 
 (1591*W[1, 5, 26, 3])/64 + (669*W[1, 5, 26, 4])/64 - 
 (3539*W[1, 5, 26, 5])/64 - (563*W[1, 5, 26, 6])/32 + 
 (131*W[1, 5, 26, 10])/32 - (755*W[1, 5, 26, 11])/64 + 
 (331*W[1, 5, 26, 12])/32 + (713*W[1, 5, 26, 13])/16 - 
 (429*W[1, 5, 26, 15])/16 + (265*W[1, 5, 26, 16])/32 - 
 (1135*W[1, 5, 26, 17])/32 + (995*W[1, 5, 26, 18])/32 - 14*W[1, 5, 26, 19] + 
 (65*W[1, 5, 26, 20])/16 + (11*W[1, 5, 26, 25])/32 + 
 (363*W[1, 5, 27, 1])/32 - (1561*W[1, 5, 27, 2])/64 - 
 (2379*W[1, 5, 27, 3])/32 + (95*W[1, 5, 27, 4])/64 - 
 (2997*W[1, 5, 27, 5])/64 - (563*W[1, 5, 27, 6])/32 - 
 (31*W[1, 5, 27, 7])/32 + (1105*W[1, 5, 27, 10])/32 - 
 (755*W[1, 5, 27, 11])/64 + (187*W[1, 5, 27, 12])/16 + 
 (713*W[1, 5, 27, 13])/16 + (3751*W[1, 5, 27, 15])/64 + 
 (271*W[1, 5, 27, 16])/32 - (575*W[1, 5, 27, 17])/16 + 
 (253*W[1, 5, 27, 18])/8 - (29*W[1, 5, 27, 19])/2 + 
 (443*W[1, 5, 27, 20])/32 + (11*W[1, 5, 27, 25])/32 + 
 (231*W[1, 5, 28, 1])/16 - (25*W[1, 5, 28, 2])/32 - 
 (3291*W[1, 5, 28, 3])/64 - (743*W[1, 5, 28, 4])/32 - 
 (197*W[1, 5, 28, 5])/32 + (37*W[1, 5, 28, 6])/32 - (31*W[1, 5, 28, 7])/32 + 
 (487*W[1, 5, 28, 10])/16 + (1273*W[1, 5, 28, 11])/64 + 
 (43*W[1, 5, 28, 12])/32 + (37*W[1, 5, 28, 13])/32 + 
 (5445*W[1, 5, 28, 15])/64 + (9*W[1, 5, 28, 16])/16 - 
 (9*W[1, 5, 28, 17])/32 - (45*W[1, 5, 28, 18])/32 - (121*W[1, 5, 28, 19])/8 + 
 (319*W[1, 5, 28, 20])/32 - (11*W[1, 5, 28, 25])/32 + 
 (1499*W[1, 5, 29, 1])/64 + (637*W[1, 5, 29, 2])/64 + 
 (1129*W[1, 5, 29, 3])/64 - (2293*W[1, 5, 29, 4])/64 + 
 (2129*W[1, 5, 29, 5])/64 + (103*W[1, 5, 29, 6])/32 - 
 (31*W[1, 5, 29, 7])/32 + (447*W[1, 5, 29, 10])/32 - 
 (141*W[1, 5, 29, 11])/64 - (23*W[1, 5, 29, 12])/32 + 
 (103*W[1, 5, 29, 13])/32 - (329*W[1, 5, 29, 15])/64 + 
 (137*W[1, 5, 29, 16])/32 + (541*W[1, 5, 29, 17])/32 - 
 (105*W[1, 5, 29, 18])/4 + (83*W[1, 5, 29, 19])/16 - W[1, 5, 29, 20]/2 - 
 (11*W[1, 5, 29, 25])/32 - (187*W[1, 6, 1, 26])/64 - (65*W[1, 6, 1, 27])/64 + 
 (1395*W[1, 6, 1, 28])/64 - (939*W[1, 6, 1, 29])/32 + 
 (33*W[1, 6, 1, 30])/16 + (165*W[1, 6, 2, 26])/4 + (823*W[1, 6, 2, 27])/32 + 
 (1833*W[1, 6, 2, 28])/64 + (187*W[1, 6, 2, 29])/64 - 
 (2547*W[1, 6, 3, 26])/64 - (3139*W[1, 6, 3, 27])/64 + 
 (345*W[1, 6, 3, 28])/32 + (209*W[1, 6, 3, 29])/8 + (33*W[1, 6, 3, 30])/16 + 
 (163*W[1, 6, 4, 26])/64 + (1543*W[1, 6, 4, 27])/64 - 
 (1743*W[1, 6, 4, 28])/32 - (1691*W[1, 6, 4, 29])/64 - 
 (33*W[1, 6, 4, 30])/16 - (193*W[1, 6, 5, 26])/8 - (193*W[1, 6, 5, 27])/8 - 
 (43*W[1, 6, 5, 28])/8 + (103*W[1, 6, 5, 29])/32 + (43*W[1, 6, 6, 26])/4 + 
 (43*W[1, 6, 6, 27])/4 + (43*W[1, 6, 6, 28])/4 - (121*W[1, 6, 17, 26])/32 + 
 (135*W[1, 6, 17, 27])/8 - (95*W[1, 6, 17, 28])/16 + 
 (1691*W[1, 6, 17, 29])/64 + (33*W[1, 6, 17, 30])/16 + 
 (1181*W[1, 6, 18, 26])/32 + (65*W[1, 6, 18, 27])/4 + 
 (23*W[1, 6, 18, 28])/4 + (1485*W[1, 6, 18, 29])/64 - 
 (33*W[1, 6, 18, 30])/16 - (381*W[1, 6, 19, 26])/32 - 
 (221*W[1, 6, 19, 27])/16 - (53*W[1, 6, 19, 28])/16 - 
 (209*W[1, 6, 19, 29])/8 - (33*W[1, 6, 19, 30])/16 - 
 (1453*W[1, 6, 20, 26])/64 - (1247*W[1, 6, 20, 27])/64 - 
 (717*W[1, 6, 20, 28])/32 + (1273*W[1, 6, 26, 1])/64 - 
 (511*W[1, 6, 26, 2])/64 - (425*W[1, 6, 26, 3])/32 - 
 (349*W[1, 6, 26, 4])/16 - (45*W[1, 6, 26, 5])/32 - (33*W[1, 6, 26, 16])/16 - 
 (121*W[1, 6, 26, 17])/32 + (65*W[1, 6, 26, 18])/4 - 
 (53*W[1, 6, 26, 19])/16 + (119*W[1, 6, 26, 20])/32 + 
 (1273*W[1, 6, 27, 1])/64 - (511*W[1, 6, 27, 2])/64 - 
 (425*W[1, 6, 27, 3])/32 - (349*W[1, 6, 27, 4])/16 - (45*W[1, 6, 27, 5])/32 - 
 (33*W[1, 6, 27, 16])/16 - (121*W[1, 6, 27, 17])/32 + 
 (65*W[1, 6, 27, 18])/4 - (53*W[1, 6, 27, 19])/16 + 
 (119*W[1, 6, 27, 20])/32 + (1273*W[1, 6, 28, 1])/64 - 
 (511*W[1, 6, 28, 2])/64 - (425*W[1, 6, 28, 3])/32 - 
 (349*W[1, 6, 28, 4])/16 - (45*W[1, 6, 28, 5])/32 - (33*W[1, 6, 28, 16])/16 - 
 (121*W[1, 6, 28, 17])/32 + (65*W[1, 6, 28, 18])/4 - 
 (53*W[1, 6, 28, 19])/16 + (119*W[1, 6, 28, 20])/32 - 
 (57*W[1, 11, 1, 26])/2 - (2679*W[1, 11, 1, 27])/64 - 
 (1697*W[1, 11, 1, 28])/64 + (605*W[1, 11, 1, 29])/64 - 
 (383*W[1, 11, 1, 30])/32 + (205*W[1, 11, 2, 26])/32 - 
 (2783*W[1, 11, 2, 27])/64 - (857*W[1, 11, 2, 28])/32 + 
 (809*W[1, 11, 2, 29])/64 + (169*W[1, 11, 2, 30])/16 + 
 (345*W[1, 11, 3, 26])/64 + (3201*W[1, 11, 3, 27])/64 - 
 (75*W[1, 11, 3, 28])/16 - (29*W[1, 11, 3, 29])/4 - 
 (547*W[1, 11, 3, 30])/32 - (243*W[1, 11, 4, 26])/32 + 
 (343*W[1, 11, 4, 27])/32 + (441*W[1, 11, 4, 28])/64 + 
 (413*W[1, 11, 4, 29])/32 + (9*W[1, 11, 4, 30])/8 - 
 (755*W[1, 11, 5, 26])/64 - (2131*W[1, 11, 5, 27])/64 + 
 (1273*W[1, 11, 5, 28])/64 - (141*W[1, 11, 5, 29])/64 + 
 (43*W[1, 11, 5, 30])/2 + 13*W[1, 11, 11, 27] - 13*W[1, 11, 11, 30] - 
 (29*W[1, 11, 16, 26])/2 - (257*W[1, 11, 16, 27])/32 + 
 (53*W[1, 11, 16, 28])/8 + (147*W[1, 11, 16, 29])/16 - 
 (33*W[1, 11, 16, 30])/32 + (1643*W[1, 11, 17, 27])/64 - 
 (141*W[1, 11, 17, 28])/64 - (707*W[1, 11, 17, 29])/32 - 
 (111*W[1, 11, 17, 30])/8 + (1683*W[1, 11, 18, 26])/64 - 
 (317*W[1, 11, 18, 27])/32 + (919*W[1, 11, 18, 28])/32 - 
 (685*W[1, 11, 18, 29])/64 + (607*W[1, 11, 18, 30])/32 + 
 (141*W[1, 11, 19, 26])/64 + (979*W[1, 11, 19, 27])/32 - 
 (31*W[1, 11, 19, 29])/16 - (17*W[1, 11, 19, 30])/2 + 
 (707*W[1, 11, 20, 26])/32 + (421*W[1, 11, 20, 27])/64 - 
 (31*W[1, 11, 20, 28])/16 + (213*W[1, 11, 20, 30])/16 + 
 (421*W[1, 11, 27, 1])/32 - (65*W[1, 11, 27, 2])/16 + 
 (465*W[1, 11, 27, 3])/32 + (67*W[1, 11, 27, 4])/16 - 
 (257*W[1, 11, 27, 5])/16 + (33*W[1, 11, 27, 16])/32 - 
 (5*W[1, 11, 27, 17])/8 - (317*W[1, 11, 27, 18])/32 + 
 (15*W[1, 11, 27, 19])/8 - (33*W[1, 11, 27, 20])/8 - 
 (421*W[1, 11, 30, 1])/32 + (65*W[1, 11, 30, 2])/16 - 
 (465*W[1, 11, 30, 3])/32 - (67*W[1, 11, 30, 4])/16 + 
 (257*W[1, 11, 30, 5])/16 - (33*W[1, 11, 30, 16])/32 + 
 (5*W[1, 11, 30, 17])/8 + (317*W[1, 11, 30, 18])/32 - 
 (15*W[1, 11, 30, 19])/8 + (33*W[1, 11, 30, 20])/8 + 
 (1613*W[1, 13, 1, 26])/32 + (3789*W[1, 13, 1, 27])/64 + 
 (37*W[1, 13, 1, 28])/16 - (95*W[1, 13, 1, 29])/32 + 
 (33*W[1, 13, 1, 30])/32 + (9*W[1, 13, 2, 26])/32 + 
 (3199*W[1, 13, 2, 27])/64 - (115*W[1, 13, 2, 28])/64 - 
 (1657*W[1, 13, 2, 29])/32 - (1519*W[1, 13, 3, 26])/32 - 
 (633*W[1, 13, 3, 27])/16 - (469*W[1, 13, 3, 28])/64 - 
 (1291*W[1, 13, 3, 29])/64 - (33*W[1, 13, 3, 30])/32 + 
 (811*W[1, 13, 4, 26])/16 - (787*W[1, 13, 4, 27])/32 + 
 (263*W[1, 13, 4, 28])/64 - (807*W[1, 13, 4, 29])/32 - 
 (33*W[1, 13, 4, 30])/32 + (755*W[1, 13, 5, 26])/16 + 
 (351*W[1, 13, 5, 27])/8 - (37*W[1, 13, 5, 28])/16 + 
 (95*W[1, 13, 5, 29])/16 - (33*W[1, 13, 5, 30])/32 - 
 (13*W[1, 13, 13, 27])/4 + (13*W[1, 13, 13, 29])/4 - 
 (1409*W[1, 13, 17, 27])/32 + (103*W[1, 13, 17, 28])/32 + 
 (1521*W[1, 13, 17, 29])/32 - (755*W[1, 13, 18, 26])/16 - 
 (407*W[1, 13, 18, 27])/32 - (177*W[1, 13, 18, 28])/32 + 
 (1907*W[1, 13, 18, 29])/32 + (33*W[1, 13, 18, 30])/32 - 
 (103*W[1, 13, 19, 26])/32 + (141*W[1, 13, 19, 27])/32 - 
 (167*W[1, 13, 19, 29])/64 - (811*W[1, 13, 20, 26])/16 - 
 (1507*W[1, 13, 20, 27])/32 + (469*W[1, 13, 20, 28])/64 + 
 (7*W[1, 13, 20, 29])/32 + (33*W[1, 13, 20, 30])/32 + 
 (415*W[1, 13, 27, 1])/64 - (155*W[1, 13, 27, 2])/64 + 
 (189*W[1, 13, 27, 3])/16 - (53*W[1, 13, 27, 4])/2 - 
 (139*W[1, 13, 27, 5])/32 + (33*W[1, 13, 27, 16])/32 + 
 (101*W[1, 13, 27, 17])/32 - (407*W[1, 13, 27, 18])/32 + 
 (159*W[1, 13, 27, 19])/16 - (7*W[1, 13, 27, 20])/32 - 
 (415*W[1, 13, 29, 1])/64 + (155*W[1, 13, 29, 2])/64 - 
 (189*W[1, 13, 29, 3])/16 + (53*W[1, 13, 29, 4])/2 + 
 (139*W[1, 13, 29, 5])/32 - (33*W[1, 13, 29, 16])/32 - 
 (101*W[1, 13, 29, 17])/32 + (407*W[1, 13, 29, 18])/32 - 
 (159*W[1, 13, 29, 19])/16 + (7*W[1, 13, 29, 20])/32 - 
 (359*W[1, 17, 1, 26])/32 - (993*W[1, 17, 1, 27])/32 - 
 (317*W[1, 17, 1, 28])/16 + (383*W[1, 17, 1, 29])/64 - 
 (585*W[1, 17, 1, 30])/64 - (849*W[1, 17, 2, 26])/32 - 
 (381*W[1, 17, 2, 27])/16 + (227*W[1, 17, 2, 28])/32 + 
 (1369*W[1, 17, 2, 29])/64 + (1451*W[1, 17, 2, 30])/64 + 
 (71*W[1, 17, 3, 26])/16 + (1047*W[1, 17, 3, 27])/32 - 
 (197*W[1, 17, 3, 28])/32 - (475*W[1, 17, 3, 29])/16 - 
 (15*W[1, 17, 3, 30])/32 + (11*W[1, 17, 4, 26])/32 - 
 (377*W[1, 17, 4, 27])/64 + (571*W[1, 17, 4, 28])/64 + 
 (1405*W[1, 17, 4, 29])/64 - (63*W[1, 17, 4, 30])/32 - 
 (63*W[1, 17, 5, 26])/4 + (1533*W[1, 17, 5, 27])/64 + 
 (1141*W[1, 17, 5, 28])/32 + (1063*W[1, 17, 5, 29])/64 + 
 (313*W[1, 17, 5, 30])/64 - (243*W[1, 17, 6, 26])/16 + 
 (77*W[1, 17, 6, 27])/32 - (383*W[1, 17, 6, 28])/32 + 
 (1457*W[1, 17, 6, 29])/64 - (5*W[1, 17, 9, 26])/8 - (5*W[1, 17, 9, 29])/8 - 
 (5*W[1, 17, 9, 30])/8 - (615*W[1, 17, 10, 26])/32 - 
 (1589*W[1, 17, 10, 27])/32 - (487*W[1, 17, 10, 28])/16 - 
 (447*W[1, 17, 10, 29])/32 - (121*W[1, 17, 10, 30])/8 + 
 (1643*W[1, 17, 11, 27])/64 - (141*W[1, 17, 11, 28])/64 - 
 (707*W[1, 17, 11, 29])/32 - (111*W[1, 17, 11, 30])/8 - 
 (1409*W[1, 17, 13, 27])/32 + (103*W[1, 17, 13, 28])/32 + 
 (1521*W[1, 17, 13, 29])/32 + (513*W[1, 17, 15, 26])/32 + 
 (229*W[1, 17, 15, 27])/32 - (229*W[1, 17, 15, 28])/32 - 
 (513*W[1, 17, 15, 29])/32 - W[1, 17, 16, 26]/2 - (95*W[1, 17, 16, 27])/64 - 
 (5*W[1, 17, 16, 28])/16 + (7*W[1, 17, 16, 29])/32 + 50*W[1, 17, 17, 26] + 
 (3073*W[1, 17, 17, 27])/64 + (65*W[1, 17, 17, 28])/64 - 
 (129*W[1, 17, 17, 29])/64 + W[1, 17, 17, 30]/16 + (25*W[1, 17, 18, 26])/4 - 
 (3793*W[1, 17, 18, 27])/64 - (93*W[1, 17, 18, 28])/4 - 
 (41*W[1, 17, 18, 29])/4 + (729*W[1, 17, 18, 30])/64 + 
 (97*W[1, 17, 19, 26])/8 + (1027*W[1, 17, 19, 27])/32 - 
 (17*W[1, 17, 19, 28])/16 - (321*W[1, 17, 19, 29])/32 + 
 (125*W[1, 17, 19, 30])/32 + (11*W[1, 17, 20, 26])/32 - 
 (253*W[1, 17, 20, 27])/64 - (103*W[1, 17, 20, 28])/16 + 
 (61*W[1, 17, 20, 29])/16 + (5*W[1, 17, 20, 30])/32 + 
 (43*W[1, 17, 24, 26])/32 + (1055*W[1, 17, 24, 27])/64 + 
 (555*W[1, 17, 24, 28])/64 - (185*W[1, 17, 24, 29])/16 - 
 (207*W[1, 17, 24, 30])/32 + (91*W[1, 17, 25, 26])/8 + 
 (171*W[1, 17, 25, 27])/16 - (193*W[1, 17, 25, 28])/16 - 
 (411*W[1, 17, 25, 29])/16 - (85*W[1, 17, 26, 1])/32 - 
 (119*W[1, 17, 26, 2])/8 + (79*W[1, 17, 26, 3])/32 - (3*W[1, 17, 26, 4])/8 - 
 (501*W[1, 17, 26, 5])/16 - (131*W[1, 17, 26, 10])/32 - 
 (3*W[1, 17, 26, 12])/8 + (229*W[1, 17, 26, 15])/32 + 
 (3*W[1, 17, 26, 16])/16 + 50*W[1, 17, 26, 17] - (15*W[1, 17, 26, 18])/32 - 
 W[1, 17, 26, 20]/4 + (125*W[1, 17, 26, 24])/16 - (29*W[1, 17, 27, 1])/2 + 
 (29*W[1, 17, 27, 2])/64 + (259*W[1, 17, 27, 3])/32 + 
 (67*W[1, 17, 27, 4])/64 + (263*W[1, 17, 27, 5])/16 + 
 (563*W[1, 17, 27, 6])/32 - (1105*W[1, 17, 27, 10])/32 + 
 (755*W[1, 17, 27, 11])/64 - (707*W[1, 17, 27, 13])/16 + 
 (229*W[1, 17, 27, 15])/32 - (19*W[1, 17, 27, 16])/8 + 
 (3057*W[1, 17, 27, 17])/64 - (3793*W[1, 17, 27, 18])/64 + 
 (591*W[1, 17, 27, 19])/32 - (103*W[1, 17, 27, 20])/32 + 
 (641*W[1, 17, 27, 24])/64 - (11*W[1, 17, 27, 25])/16 - 
 (379*W[1, 17, 28, 1])/32 + (69*W[1, 17, 28, 2])/4 - 
 (357*W[1, 17, 28, 3])/32 + (91*W[1, 17, 28, 4])/64 + 
 (261*W[1, 17, 28, 5])/8 + (103*W[1, 17, 28, 6])/32 - 
 (487*W[1, 17, 28, 10])/16 - (141*W[1, 17, 28, 11])/64 + 
 (3*W[1, 17, 28, 12])/8 + (103*W[1, 17, 28, 13])/32 - 
 (229*W[1, 17, 28, 15])/32 + (39*W[1, 17, 28, 16])/32 - 
 (131*W[1, 17, 28, 17])/64 - (193*W[1, 17, 28, 18])/4 - 
 (17*W[1, 17, 28, 19])/16 - (95*W[1, 17, 28, 20])/32 + 
 (141*W[1, 17, 28, 24])/64 - (11*W[1, 17, 28, 25])/16 - 
 (3*W[1, 17, 29, 1])/4 + (233*W[1, 17, 29, 2])/32 - (265*W[1, 17, 29, 3])/8 + 
 (1369*W[1, 17, 29, 4])/64 + (71*W[1, 17, 29, 5])/4 + 
 (1457*W[1, 17, 29, 6])/64 - (447*W[1, 17, 29, 10])/32 - 
 (707*W[1, 17, 29, 11])/32 + (763*W[1, 17, 29, 13])/16 - 
 (229*W[1, 17, 29, 15])/32 + (3*W[1, 17, 29, 16])/16 - 
 (131*W[1, 17, 29, 17])/64 - (703*W[1, 17, 29, 18])/64 - 
 (105*W[1, 17, 29, 19])/16 + (61*W[1, 17, 29, 20])/16 - 
 (185*W[1, 17, 29, 24])/16 - (229*W[1, 17, 29, 25])/16 - 
 (193*W[1, 17, 30, 1])/32 + (203*W[1, 17, 30, 2])/32 + 
 (35*W[1, 17, 30, 3])/32 - (13*W[1, 17, 30, 4])/4 - 
 (101*W[1, 17, 30, 5])/32 + (3*W[1, 17, 30, 17])/4 - 
 (91*W[1, 17, 30, 18])/32 + (19*W[1, 17, 30, 19])/8 + W[1, 17, 30, 20]/8 + 
 (769*W[1, 18, 1, 26])/64 + (2025*W[1, 18, 1, 27])/64 - 
 (17*W[1, 18, 1, 28])/64 - (533*W[1, 18, 1, 29])/64 + 
 (429*W[1, 18, 1, 30])/64 - (2349*W[1, 18, 2, 26])/64 - 
 (183*W[1, 18, 2, 27])/16 - (9*W[1, 18, 2, 28])/4 + 
 (357*W[1, 18, 2, 29])/64 - (1571*W[1, 18, 2, 30])/64 + 
 (4043*W[1, 18, 3, 26])/64 + (2997*W[1, 18, 3, 27])/64 + 
 (421*W[1, 18, 3, 28])/32 - (379*W[1, 18, 3, 29])/16 - 
 (23*W[1, 18, 3, 30])/16 - (103*W[1, 18, 4, 26])/4 - 
 (319*W[1, 18, 4, 27])/8 + (191*W[1, 18, 4, 28])/32 + 
 (3759*W[1, 18, 4, 29])/64 - (3*W[1, 18, 4, 30])/32 + 
 (1269*W[1, 18, 5, 26])/32 + (1949*W[1, 18, 5, 27])/64 - 
 (117*W[1, 18, 5, 28])/8 - (1147*W[1, 18, 5, 29])/64 - 
 (301*W[1, 18, 5, 30])/64 + (1685*W[1, 18, 6, 26])/64 + 
 (633*W[1, 18, 6, 27])/64 - (419*W[1, 18, 6, 28])/64 + 
 (2847*W[1, 18, 6, 29])/64 + (755*W[1, 18, 11, 26])/64 - 
 (167*W[1, 18, 11, 27])/8 + (707*W[1, 18, 11, 28])/32 - 
 (1273*W[1, 18, 11, 29])/64 + (167*W[1, 18, 11, 30])/8 - 
 (1305*W[1, 18, 13, 26])/32 + (7*W[1, 18, 13, 27])/32 - 
 (9*W[1, 18, 13, 28])/2 + (1369*W[1, 18, 13, 29])/32 + W[1, 18, 16, 26]/2 + 
 (95*W[1, 18, 16, 27])/64 + (5*W[1, 18, 16, 28])/16 - 
 (7*W[1, 18, 16, 29])/32 + (243*W[1, 18, 17, 26])/32 - 
 (1379*W[1, 18, 17, 27])/32 - (1161*W[1, 18, 17, 28])/64 - 
 (1747*W[1, 18, 17, 29])/64 + (95*W[1, 18, 17, 30])/32 - 
 (6493*W[1, 18, 18, 26])/64 - (4007*W[1, 18, 18, 27])/64 - 
 (633*W[1, 18, 18, 28])/32 - (179*W[1, 18, 18, 29])/2 + 
 (33*W[1, 18, 18, 30])/64 - (359*W[1, 18, 19, 26])/64 + 
 (1361*W[1, 18, 19, 27])/64 + (1129*W[1, 18, 19, 28])/32 + 
 (1911*W[1, 18, 19, 29])/64 - (53*W[1, 18, 19, 30])/32 + 
 (1759*W[1, 18, 20, 26])/64 + (699*W[1, 18, 20, 27])/32 + 
 (91*W[1, 18, 20, 28])/32 - (187*W[1, 18, 20, 29])/32 - W[1, 18, 20, 30]/2 - 
 (43*W[1, 18, 24, 26])/32 - (1055*W[1, 18, 24, 27])/64 - 
 (555*W[1, 18, 24, 28])/64 + (185*W[1, 18, 24, 29])/16 + 
 (207*W[1, 18, 24, 30])/32 - (21*W[1, 18, 25, 26])/4 - 
 (5781*W[1, 18, 25, 27])/64 - (1365*W[1, 18, 25, 28])/16 - 
 (295*W[1, 18, 25, 29])/64 - (1079*W[1, 18, 26, 1])/64 + 
 (997*W[1, 18, 26, 2])/64 + (579*W[1, 18, 26, 3])/32 + 
 (531*W[1, 18, 26, 4])/64 + (1641*W[1, 18, 26, 5])/64 + 
 (1023*W[1, 18, 26, 6])/32 + (755*W[1, 18, 26, 11])/64 - 
 (1305*W[1, 18, 26, 13])/32 + (109*W[1, 18, 26, 15])/16 - 
 (103*W[1, 18, 26, 16])/32 + (243*W[1, 18, 26, 17])/32 - 
 (309*W[1, 18, 26, 18])/4 - (7*W[1, 18, 26, 19])/32 - 
 (91*W[1, 18, 26, 20])/32 - (125*W[1, 18, 26, 24])/16 - 
 (329*W[1, 18, 26, 25])/64 - (249*W[1, 18, 27, 1])/64 + 8*W[1, 18, 27, 2] + 
 (283*W[1, 18, 27, 3])/32 + (51*W[1, 18, 27, 4])/8 + 
 (549*W[1, 18, 27, 5])/64 + (497*W[1, 18, 27, 6])/32 - 
 (3*W[1, 18, 27, 7])/8 + (31*W[1, 18, 27, 13])/32 - 
 (27*W[1, 18, 27, 16])/32 - (1623*W[1, 18, 27, 17])/64 - 
 (4007*W[1, 18, 27, 18])/64 + (859*W[1, 18, 27, 19])/32 - 
 (93*W[1, 18, 27, 20])/32 - (641*W[1, 18, 27, 24])/64 - 
 (2887*W[1, 18, 27, 25])/32 - (443*W[1, 18, 28, 1])/64 - 
 (65*W[1, 18, 28, 2])/64 + (151*W[1, 18, 28, 3])/8 + 
 (361*W[1, 18, 28, 4])/64 - (485*W[1, 18, 28, 5])/32 - 
 (29*W[1, 18, 28, 6])/32 - (3*W[1, 18, 28, 7])/8 + 
 (707*W[1, 18, 28, 11])/32 - (9*W[1, 18, 28, 13])/2 + 
 (33*W[1, 18, 28, 16])/32 - (1867*W[1, 18, 28, 17])/64 - 
 (451*W[1, 18, 28, 18])/32 + (1129*W[1, 18, 28, 19])/32 - 
 (115*W[1, 18, 28, 20])/32 - (141*W[1, 18, 28, 24])/64 - 
 (5467*W[1, 18, 28, 25])/64 - (433*W[1, 18, 29, 1])/32 - 
 (101*W[1, 18, 29, 2])/8 - (141*W[1, 18, 29, 3])/8 + 
 (897*W[1, 18, 29, 4])/32 - (359*W[1, 18, 29, 5])/32 + 
 (2847*W[1, 18, 29, 6])/64 - (3*W[1, 18, 29, 7])/8 - 
 (1273*W[1, 18, 29, 11])/64 + (1345*W[1, 18, 29, 13])/32 - 
 (109*W[1, 18, 29, 15])/16 + (5*W[1, 18, 29, 16])/32 + 
 (97*W[1, 18, 29, 17])/32 - (515*W[1, 18, 29, 18])/8 + 
 (1499*W[1, 18, 29, 19])/64 - (187*W[1, 18, 29, 20])/32 + 
 (185*W[1, 18, 29, 24])/16 - (151*W[1, 18, 29, 25])/32 + 
 (193*W[1, 18, 30, 1])/32 - (203*W[1, 18, 30, 2])/32 - 
 (35*W[1, 18, 30, 3])/32 + (13*W[1, 18, 30, 4])/4 + 
 (101*W[1, 18, 30, 5])/32 - (3*W[1, 18, 30, 17])/4 + 
 (91*W[1, 18, 30, 18])/32 - (19*W[1, 18, 30, 19])/8 - W[1, 18, 30, 20]/8 - 
 (1483*W[1, 19, 1, 26])/32 - (147*W[1, 19, 1, 27])/8 + 
 (895*W[1, 19, 1, 28])/32 + (249*W[1, 19, 1, 29])/8 + (3*W[1, 19, 1, 30])/8 + 
 (251*W[1, 19, 2, 26])/64 - (727*W[1, 19, 2, 27])/64 - 
 (463*W[1, 19, 2, 28])/64 - (229*W[1, 19, 2, 29])/64 + 
 (629*W[1, 19, 2, 30])/32 + (753*W[1, 19, 3, 26])/32 + 
 (229*W[1, 19, 3, 27])/16 - (37*W[1, 19, 3, 28])/32 - 
 (1219*W[1, 19, 3, 29])/64 - (59*W[1, 19, 3, 30])/8 + 
 (1501*W[1, 19, 4, 26])/64 + (475*W[1, 19, 4, 27])/32 + 
 (167*W[1, 19, 4, 28])/32 + (45*W[1, 19, 4, 29])/4 - 
 (369*W[1, 19, 4, 30])/32 - (511*W[1, 19, 5, 26])/32 - 
 (1001*W[1, 19, 5, 27])/32 - (467*W[1, 19, 5, 28])/32 + 
 (515*W[1, 19, 5, 29])/32 + (3*W[1, 19, 5, 30])/16 - W[1, 19, 6, 26]/2 + 
 (21*W[1, 19, 6, 27])/32 + (87*W[1, 19, 6, 28])/32 - 
 (719*W[1, 19, 6, 29])/32 + (23*W[1, 19, 7, 26])/32 + 
 (445*W[1, 19, 7, 27])/64 + (399*W[1, 19, 7, 28])/64 + 
 (265*W[1, 19, 7, 29])/32 + (141*W[1, 19, 11, 26])/64 + 
 (979*W[1, 19, 11, 27])/32 - (31*W[1, 19, 11, 29])/16 - 
 (17*W[1, 19, 11, 30])/2 - (103*W[1, 19, 13, 26])/32 + 
 (141*W[1, 19, 13, 27])/32 - (167*W[1, 19, 13, 29])/64 + W[1, 19, 17, 26]/2 + 
 (543*W[1, 19, 17, 27])/32 - (205*W[1, 19, 17, 28])/32 - 
 (437*W[1, 19, 17, 29])/32 + (71*W[1, 19, 17, 30])/32 - 
 (665*W[1, 19, 18, 26])/64 - (1105*W[1, 19, 18, 27])/16 - 
 (803*W[1, 19, 18, 28])/16 + (811*W[1, 19, 18, 29])/32 - 
 (53*W[1, 19, 18, 30])/32 - (1259*W[1, 19, 19, 26])/64 - 
 (2567*W[1, 19, 19, 27])/64 + (271*W[1, 19, 19, 28])/32 + 
 (2769*W[1, 19, 19, 29])/64 + (3*W[1, 19, 19, 30])/16 - 
 (63*W[1, 19, 20, 26])/8 - 23*W[1, 19, 20, 27] - (23*W[1, 19, 20, 28])/32 + 
 (935*W[1, 19, 20, 29])/64 + (149*W[1, 19, 20, 30])/16 - 
 (447*W[1, 19, 21, 26])/32 + (595*W[1, 19, 21, 27])/32 + 
 (521*W[1, 19, 21, 28])/16 + (481*W[1, 19, 21, 29])/64 - 
 (17*W[1, 19, 21, 30])/8 - (3*W[1, 19, 24, 26])/4 + (3*W[1, 19, 24, 27])/4 + 
 (3*W[1, 19, 24, 28])/4 - (3*W[1, 19, 24, 30])/4 + (21*W[1, 19, 25, 26])/4 + 
 (5781*W[1, 19, 25, 27])/64 + (1365*W[1, 19, 25, 28])/16 + 
 (295*W[1, 19, 25, 29])/64 - (1507*W[1, 19, 26, 1])/64 - 
 (609*W[1, 19, 26, 2])/64 + (431*W[1, 19, 26, 3])/16 + 
 (2257*W[1, 19, 26, 4])/64 - (29*W[1, 19, 26, 5])/4 - 
 (103*W[1, 19, 26, 6])/32 + (23*W[1, 19, 26, 7])/32 + 
 (141*W[1, 19, 26, 11])/64 + (31*W[1, 19, 26, 12])/32 - 
 (103*W[1, 19, 26, 13])/32 + (11*W[1, 19, 26, 15])/32 - 
 (71*W[1, 19, 26, 16])/32 + W[1, 19, 26, 17]/2 - (1129*W[1, 19, 26, 18])/64 - 
 (2121*W[1, 19, 26, 19])/64 - (559*W[1, 19, 26, 20])/32 - 
 (447*W[1, 19, 26, 21])/32 + (329*W[1, 19, 26, 25])/64 - 
 (583*W[1, 19, 27, 1])/64 - (659*W[1, 19, 27, 2])/64 + 
 (817*W[1, 19, 27, 3])/32 + (771*W[1, 19, 27, 4])/64 - 
 (179*W[1, 19, 27, 5])/8 - (33*W[1, 19, 27, 6])/16 + 
 (33*W[1, 19, 27, 7])/16 + (707*W[1, 19, 27, 11])/32 - 
 (33*W[1, 19, 27, 13])/16 - (53*W[1, 19, 27, 16])/32 + 
 (335*W[1, 19, 27, 17])/32 - (1105*W[1, 19, 27, 18])/16 - 
 (2515*W[1, 19, 27, 19])/64 - (71*W[1, 19, 27, 20])/4 + 
 (527*W[1, 19, 27, 21])/32 + (2887*W[1, 19, 27, 25])/32 + 
 (231*W[1, 19, 28, 1])/16 - (41*W[1, 19, 28, 2])/32 + 
 (17*W[1, 19, 28, 3])/32 - (287*W[1, 19, 28, 4])/32 - W[1, 19, 28, 5]/2 + 
 (43*W[1, 19, 28, 7])/32 - (31*W[1, 19, 28, 12])/32 + 
 (3*W[1, 19, 28, 16])/16 + (313*W[1, 19, 28, 17])/32 - 
 (3167*W[1, 19, 28, 18])/64 + (271*W[1, 19, 28, 19])/32 - 
 (15*W[1, 19, 28, 20])/32 + (487*W[1, 19, 28, 21])/16 + 
 (5467*W[1, 19, 28, 25])/64 + (135*W[1, 19, 29, 1])/8 + 
 (21*W[1, 19, 29, 2])/16 - (639*W[1, 19, 29, 3])/64 + 
 (351*W[1, 19, 29, 4])/32 + (485*W[1, 19, 29, 5])/32 - 
 (719*W[1, 19, 29, 6])/32 + (217*W[1, 19, 29, 7])/64 - 
 (31*W[1, 19, 29, 11])/16 + (247*W[1, 19, 29, 13])/64 - 
 (11*W[1, 19, 29, 15])/32 - (149*W[1, 19, 29, 16])/16 - 
 (65*W[1, 19, 29, 17])/16 + (1599*W[1, 19, 29, 18])/64 + 
 (2649*W[1, 19, 29, 19])/64 + (935*W[1, 19, 29, 20])/64 + 
 (617*W[1, 19, 29, 21])/64 + (151*W[1, 19, 29, 25])/32 - 
 (475*W[1, 20, 1, 26])/64 - (127*W[1, 20, 1, 27])/16 - 
 (33*W[1, 20, 1, 28])/64 + (67*W[1, 20, 1, 29])/16 + 
 (137*W[1, 20, 1, 30])/64 - (1127*W[1, 20, 2, 26])/64 + 
 (369*W[1, 20, 2, 27])/32 + (1643*W[1, 20, 2, 28])/64 + 
 (445*W[1, 20, 2, 29])/16 - (1175*W[1, 20, 2, 30])/64 + 
 (589*W[1, 20, 3, 26])/64 - (69*W[1, 20, 3, 27])/4 - 
 (2031*W[1, 20, 3, 28])/64 + (35*W[1, 20, 3, 29])/4 - 
 (71*W[1, 20, 3, 30])/64 - (1155*W[1, 20, 4, 26])/64 - 
 (361*W[1, 20, 4, 27])/32 + (163*W[1, 20, 4, 28])/32 - 
 (131*W[1, 20, 4, 29])/32 + 2*W[1, 20, 4, 30] + (321*W[1, 20, 5, 26])/32 + 
 13*W[1, 20, 5, 27] + (775*W[1, 20, 5, 28])/32 - (51*W[1, 20, 5, 29])/8 - 
 (23*W[1, 20, 5, 30])/8 - (1453*W[1, 20, 6, 26])/64 - 
 (1247*W[1, 20, 6, 27])/64 - (717*W[1, 20, 6, 28])/32 + 
 (185*W[1, 20, 8, 26])/16 + (881*W[1, 20, 8, 27])/64 + 
 (51*W[1, 20, 8, 28])/64 - (287*W[1, 20, 8, 29])/32 - 
 (45*W[1, 20, 8, 30])/32 + (5*W[1, 20, 9, 26])/8 + (5*W[1, 20, 9, 29])/8 + 
 (5*W[1, 20, 9, 30])/8 + (707*W[1, 20, 11, 26])/32 + 
 (421*W[1, 20, 11, 27])/64 - (31*W[1, 20, 11, 28])/16 + 
 (213*W[1, 20, 11, 30])/16 - (769*W[1, 20, 13, 26])/16 - 
 51*W[1, 20, 13, 27] + (247*W[1, 20, 13, 28])/64 + 
 (197*W[1, 20, 13, 29])/32 + (419*W[1, 20, 15, 26])/16 + 
 (109*W[1, 20, 15, 27])/8 - (11*W[1, 20, 15, 28])/16 - 
 (95*W[1, 20, 15, 29])/8 - (7*W[1, 20, 16, 26])/32 - 
 (17*W[1, 20, 16, 27])/32 - (107*W[1, 20, 16, 28])/64 + 
 (11*W[1, 20, 16, 29])/32 - (3*W[1, 20, 17, 26])/16 - 
 (193*W[1, 20, 17, 27])/32 - (273*W[1, 20, 17, 28])/64 + 
 (55*W[1, 20, 17, 29])/16 - (5*W[1, 20, 17, 30])/32 + 
 (1749*W[1, 20, 18, 26])/64 + (1305*W[1, 20, 18, 27])/64 + 
 (107*W[1, 20, 18, 28])/32 - (85*W[1, 20, 18, 29])/16 - 
 (9*W[1, 20, 18, 30])/16 - (1037*W[1, 20, 19, 26])/64 - 
 (135*W[1, 20, 19, 27])/32 + (491*W[1, 20, 19, 28])/16 + 
 (697*W[1, 20, 19, 29])/32 + (573*W[1, 20, 19, 30])/64 - 
 (353*W[1, 20, 20, 26])/64 - (45*W[1, 20, 20, 27])/4 - 
 (1049*W[1, 20, 20, 28])/64 - (143*W[1, 20, 20, 29])/64 - 
 (3*W[1, 20, 20, 30])/32 + (447*W[1, 20, 21, 26])/32 - 
 (595*W[1, 20, 21, 27])/32 - (521*W[1, 20, 21, 28])/16 - 
 (481*W[1, 20, 21, 29])/64 + (17*W[1, 20, 21, 30])/8 + 
 (533*W[1, 20, 25, 26])/32 + (19*W[1, 20, 25, 27])/2 - 
 (19*W[1, 20, 25, 28])/2 - (533*W[1, 20, 25, 29])/32 + 
 (5*W[1, 20, 26, 1])/16 - (233*W[1, 20, 26, 2])/32 + 
 (441*W[1, 20, 26, 3])/32 - (1369*W[1, 20, 26, 4])/64 + 7*W[1, 20, 26, 5] - 
 (1433*W[1, 20, 26, 6])/64 + (185*W[1, 20, 26, 8])/16 + 
 (707*W[1, 20, 26, 11])/32 - (769*W[1, 20, 26, 13])/16 + 
 (229*W[1, 20, 26, 15])/16 - (3*W[1, 20, 26, 16])/16 - 
 (3*W[1, 20, 26, 17])/16 + (1941*W[1, 20, 26, 18])/64 - 
 (71*W[1, 20, 26, 19])/4 - (101*W[1, 20, 26, 20])/64 + 
 (447*W[1, 20, 26, 21])/32 + (229*W[1, 20, 26, 25])/32 - 
 (137*W[1, 20, 27, 1])/32 + (23*W[1, 20, 27, 2])/2 - 
 (531*W[1, 20, 27, 3])/16 - (601*W[1, 20, 27, 4])/32 + 
 (303*W[1, 20, 27, 5])/32 - (1227*W[1, 20, 27, 6])/64 + 
 (3*W[1, 20, 27, 7])/8 + (881*W[1, 20, 27, 8])/64 + 
 (1273*W[1, 20, 27, 11])/64 - (1435*W[1, 20, 27, 13])/32 + 
 (109*W[1, 20, 27, 15])/8 - (97*W[1, 20, 27, 17])/32 + 
 (1305*W[1, 20, 27, 18])/64 - (27*W[1, 20, 27, 19])/16 - 
 (27*W[1, 20, 27, 20])/4 - (527*W[1, 20, 27, 21])/32 - 
 (147*W[1, 20, 28, 1])/32 + (847*W[1, 20, 28, 2])/64 - 
 (1413*W[1, 20, 28, 3])/32 + (511*W[1, 20, 28, 4])/32 + 
 (813*W[1, 20, 28, 5])/32 - (707*W[1, 20, 28, 6])/32 + 
 (3*W[1, 20, 28, 7])/8 + (141*W[1, 20, 28, 8])/64 - 
 (31*W[1, 20, 28, 11])/16 + (247*W[1, 20, 28, 13])/64 - 
 (11*W[1, 20, 28, 15])/16 - (3*W[1, 20, 28, 16])/16 - 
 (97*W[1, 20, 28, 17])/32 - (29*W[1, 20, 28, 18])/8 + 
 (491*W[1, 20, 28, 19])/16 - (575*W[1, 20, 28, 20])/64 - 
 (487*W[1, 20, 28, 21])/16 - (27*W[1, 20, 29, 1])/32 + 
 (493*W[1, 20, 29, 2])/32 + (15*W[1, 20, 29, 3])/32 + (3*W[1, 20, 29, 4])/8 - 
 (3*W[1, 20, 29, 5])/16 + (3*W[1, 20, 29, 7])/8 - (121*W[1, 20, 29, 8])/16 - 
 (3*W[1, 20, 29, 16])/16 + W[1, 20, 29, 17]/8 - (163*W[1, 20, 29, 18])/16 + 
 (501*W[1, 20, 29, 19])/16 - (143*W[1, 20, 29, 20])/64 - 
 (617*W[1, 20, 29, 21])/64 - (229*W[1, 20, 29, 25])/32 + 
 (25*W[1, 20, 30, 1])/8 - (209*W[1, 20, 30, 2])/32 + 
 (97*W[1, 20, 30, 3])/32 + (25*W[1, 20, 30, 4])/8 - (19*W[1, 20, 30, 5])/8 - 
 W[1, 20, 30, 17]/8 - (35*W[1, 20, 30, 18])/32 + (97*W[1, 20, 30, 19])/16 - 
 (5*W[1, 20, 30, 20])/8 + (123*W[1, 26, 1, 2])/64 - (537*W[1, 26, 1, 3])/32 - 
 (121*W[1, 26, 1, 5])/8 - (115*W[1, 26, 1, 6])/8 - 14*W[1, 26, 1, 11] + 
 (1517*W[1, 26, 1, 13])/32 - (229*W[1, 26, 1, 15])/32 + 
 (121*W[1, 26, 1, 16])/32 + (3*W[1, 26, 1, 17])/16 + 
 (675*W[1, 26, 1, 18])/64 - (625*W[1, 26, 1, 19])/32 - 
 (173*W[1, 26, 2, 1])/64 + (1457*W[1, 26, 2, 2])/16 - 
 (53*W[1, 26, 2, 3])/16 + (3467*W[1, 26, 2, 4])/64 + (5*W[1, 26, 2, 5])/8 - 
 (23*W[1, 26, 2, 7])/32 - (331*W[1, 26, 2, 12])/32 - 
 (987*W[1, 26, 2, 14])/64 - (229*W[1, 26, 2, 15])/32 - 
 (103*W[1, 26, 2, 16])/32 - (173*W[1, 26, 2, 17])/16 + 
 (3*W[1, 26, 2, 18])/4 - (31*W[1, 26, 2, 19])/4 + (935*W[1, 26, 3, 1])/32 - 
 (115*W[1, 26, 3, 2])/16 + (3057*W[1, 26, 3, 3])/64 - 
 (37*W[1, 26, 3, 4])/32 - (2087*W[1, 26, 3, 5])/64 + (39*W[1, 26, 3, 6])/16 - 
 (185*W[1, 26, 3, 8])/16 + (3*W[1, 26, 3, 12])/8 - 
 (1517*W[1, 26, 3, 13])/32 + 20*W[1, 26, 3, 15] - (17*W[1, 26, 3, 16])/32 + 
 (9*W[1, 26, 3, 17])/2 + (375*W[1, 26, 3, 18])/32 + (97*W[1, 26, 3, 19])/16 - 
 (93*W[1, 26, 4, 1])/8 + (149*W[1, 26, 4, 2])/4 + (51*W[1, 26, 4, 3])/16 - 
 (3057*W[1, 26, 4, 4])/64 + (411*W[1, 26, 4, 5])/32 - 
 (39*W[1, 26, 4, 6])/16 + 14*W[1, 26, 4, 11] - (31*W[1, 26, 4, 12])/32 - 
 (109*W[1, 26, 4, 13])/32 + (987*W[1, 26, 4, 14])/64 + 
 (19*W[1, 26, 4, 16])/8 + (5*W[1, 26, 4, 17])/16 + (47*W[1, 26, 4, 18])/8 + 
 (107*W[1, 26, 4, 19])/8 + (5*W[1, 26, 4, 20])/16 - (339*W[1, 26, 5, 1])/16 - 
 (143*W[1, 26, 5, 2])/16 - (901*W[1, 26, 5, 3])/64 + (35*W[1, 26, 5, 4])/4 - 
 (2649*W[1, 26, 5, 5])/64 + (131*W[1, 26, 5, 10])/32 + 
 (331*W[1, 26, 5, 12])/32 + (3*W[1, 26, 5, 13])/8 - 20*W[1, 26, 5, 15] + 
 (189*W[1, 26, 5, 16])/32 - (1111*W[1, 26, 5, 17])/32 + 
 (329*W[1, 26, 5, 18])/64 - (109*W[1, 26, 5, 19])/32 + 
 (39*W[1, 26, 5, 20])/32 + (193*W[1, 26, 16, 1])/32 - 
 (203*W[1, 26, 16, 2])/32 - (35*W[1, 26, 16, 3])/32 + 
 (13*W[1, 26, 16, 4])/4 + (101*W[1, 26, 16, 5])/32 - (3*W[1, 26, 16, 17])/4 + 
 (91*W[1, 26, 16, 18])/32 - (19*W[1, 26, 16, 19])/8 - W[1, 26, 16, 20]/8 - 
 (85*W[1, 26, 17, 1])/32 - (119*W[1, 26, 17, 2])/8 + 
 (79*W[1, 26, 17, 3])/32 - (3*W[1, 26, 17, 4])/8 - (501*W[1, 26, 17, 5])/16 - 
 (131*W[1, 26, 17, 10])/32 - (3*W[1, 26, 17, 12])/8 + 
 (229*W[1, 26, 17, 15])/32 + (3*W[1, 26, 17, 16])/16 + 50*W[1, 26, 17, 17] - 
 (15*W[1, 26, 17, 18])/32 - W[1, 26, 17, 20]/4 + (125*W[1, 26, 17, 24])/16 - 
 (307*W[1, 26, 18, 1])/64 + (31*W[1, 26, 18, 2])/4 + 
 (269*W[1, 26, 18, 3])/32 + (27*W[1, 26, 18, 4])/4 + 
 (549*W[1, 26, 18, 5])/64 + (115*W[1, 26, 18, 6])/8 + 
 (109*W[1, 26, 18, 13])/32 - (27*W[1, 26, 18, 16])/32 + 
 (243*W[1, 26, 18, 17])/32 - (3465*W[1, 26, 18, 18])/64 - 
 (135*W[1, 26, 18, 19])/16 + W[1, 26, 18, 20]/8 - (125*W[1, 26, 18, 24])/16 - 
 (307*W[1, 26, 18, 25])/64 - (503*W[1, 26, 19, 1])/32 - 
 (31*W[1, 26, 19, 2])/4 + (105*W[1, 26, 19, 3])/16 + 15*W[1, 26, 19, 4] - 
 (215*W[1, 26, 19, 5])/32 + (23*W[1, 26, 19, 7])/32 + 
 (31*W[1, 26, 19, 12])/32 - (23*W[1, 26, 19, 16])/8 - 
 (99*W[1, 26, 19, 17])/32 - (893*W[1, 26, 19, 18])/64 - 
 (3057*W[1, 26, 19, 19])/64 - (535*W[1, 26, 19, 20])/32 - 
 (447*W[1, 26, 19, 21])/32 + (307*W[1, 26, 19, 25])/64 + 
 (5*W[1, 26, 20, 1])/16 - (247*W[1, 26, 20, 2])/32 - (23*W[1, 26, 20, 3])/2 + 
 W[1, 26, 20, 4]/8 - (95*W[1, 26, 20, 5])/16 + (185*W[1, 26, 20, 8])/16 - 
 (3*W[1, 26, 20, 13])/8 + (229*W[1, 26, 20, 15])/32 - 
 (3*W[1, 26, 20, 16])/16 + (251*W[1, 26, 20, 18])/32 - 
 (491*W[1, 26, 20, 19])/16 + (143*W[1, 26, 20, 20])/64 + 
 (447*W[1, 26, 20, 21])/32 + W[1, 26, 26, 27]/4 + (53*W[1, 26, 26, 28])/16 - 
 W[1, 26, 26, 29]/8 - (7*W[1, 26, 26, 30])/16 - (357*W[1, 26, 27, 29])/64 - 
 (141*W[1, 26, 27, 30])/64 + (7*W[1, 26, 28, 26])/32 + 
 (23*W[1, 26, 28, 27])/32 - (7*W[1, 26, 28, 28])/16 - 
 (3*W[1, 26, 28, 30])/16 + W[1, 26, 29, 26]/8 + (137*W[1, 26, 29, 27])/64 - 
 (7*W[1, 26, 29, 29])/32 - (5*W[1, 26, 29, 30])/32 + W[1, 26, 30, 26]/2 + 
 (95*W[1, 26, 30, 27])/64 + (5*W[1, 26, 30, 28])/16 - 
 (7*W[1, 26, 30, 29])/32 + (91*W[1, 27, 1, 2])/64 - (475*W[1, 27, 1, 3])/32 + 
 (57*W[1, 27, 1, 4])/4 - W[1, 27, 1, 5]/2 - (497*W[1, 27, 1, 6])/32 - 
 (2169*W[1, 27, 1, 11])/64 + (185*W[1, 27, 1, 13])/4 - 
 (109*W[1, 27, 1, 15])/16 + (109*W[1, 27, 1, 16])/32 + 
 (799*W[1, 27, 1, 18])/64 - (157*W[1, 27, 1, 19])/32 - 
 (3*W[1, 27, 1, 20])/16 + (11*W[1, 27, 1, 25])/32 - (213*W[1, 27, 2, 1])/64 + 
 (3057*W[1, 27, 2, 2])/32 - (49*W[1, 27, 2, 3])/16 + 
 (1039*W[1, 27, 2, 4])/64 + (5*W[1, 27, 2, 5])/8 - (33*W[1, 27, 2, 7])/16 - 
 (187*W[1, 27, 2, 12])/16 - (987*W[1, 27, 2, 14])/64 - 
 (11*W[1, 27, 2, 15])/32 - (103*W[1, 27, 2, 16])/32 - 
 (161*W[1, 27, 2, 17])/16 + W[1, 27, 2, 18] - (31*W[1, 27, 2, 19])/4 + 
 (3*W[1, 27, 2, 20])/4 + (109*W[1, 27, 2, 25])/16 + (241*W[1, 27, 3, 1])/8 - 
 (111*W[1, 27, 3, 2])/16 + (2515*W[1, 27, 3, 3])/64 - 
 (49*W[1, 27, 3, 4])/32 + (171*W[1, 27, 3, 5])/64 - (881*W[1, 27, 3, 8])/64 - 
 (185*W[1, 27, 3, 13])/4 - (4187*W[1, 27, 3, 15])/64 - 
 (17*W[1, 27, 3, 16])/32 + (47*W[1, 27, 3, 17])/32 + 
 (389*W[1, 27, 3, 18])/32 + (97*W[1, 27, 3, 19])/16 - 
 (2109*W[1, 27, 3, 20])/64 - (1121*W[1, 27, 4, 1])/64 - 
 (13*W[1, 27, 4, 2])/16 + W[1, 27, 4, 3]/2 - (3057*W[1, 27, 4, 4])/64 + 
 (95*W[1, 27, 4, 5])/32 + (31*W[1, 27, 4, 7])/32 + 
 (2169*W[1, 27, 4, 11])/64 - (31*W[1, 27, 4, 13])/32 + 
 (987*W[1, 27, 4, 14])/64 + (11*W[1, 27, 4, 16])/4 + 
 (51*W[1, 27, 4, 18])/16 + (7*W[1, 27, 4, 19])/2 - (27*W[1, 27, 5, 1])/4 - 
 (327*W[1, 27, 5, 2])/32 - (1017*W[1, 27, 5, 3])/16 - (7*W[1, 27, 5, 4])/32 - 
 (2107*W[1, 27, 5, 5])/64 - (31*W[1, 27, 5, 7])/32 + 
 (1105*W[1, 27, 5, 10])/32 + (187*W[1, 27, 5, 12])/16 + 
 (3*W[1, 27, 5, 13])/8 + (4187*W[1, 27, 5, 15])/64 + 
 (195*W[1, 27, 5, 16])/32 - (563*W[1, 27, 5, 17])/16 + 
 (363*W[1, 27, 5, 18])/64 - (125*W[1, 27, 5, 19])/32 + 11*W[1, 27, 5, 20] + 
 (193*W[1, 27, 16, 1])/32 - (203*W[1, 27, 16, 2])/32 - 
 (35*W[1, 27, 16, 3])/32 + (13*W[1, 27, 16, 4])/4 + 
 (101*W[1, 27, 16, 5])/32 - (3*W[1, 27, 16, 17])/4 + 
 (91*W[1, 27, 16, 18])/32 - (19*W[1, 27, 16, 19])/8 - W[1, 27, 16, 20]/8 - 
 (39*W[1, 27, 17, 1])/16 - (59*W[1, 27, 17, 2])/8 - (51*W[1, 27, 17, 3])/32 - 
 W[1, 27, 17, 4]/2 - (5*W[1, 27, 17, 5])/8 - (1105*W[1, 27, 17, 10])/32 + 
 (11*W[1, 27, 17, 15])/32 + (3057*W[1, 27, 17, 17])/64 - 
 (1157*W[1, 27, 17, 18])/32 + (41*W[1, 27, 17, 19])/4 - W[1, 27, 17, 20]/4 + 
 (641*W[1, 27, 17, 24])/64 - (11*W[1, 27, 17, 25])/32 - 
 (249*W[1, 27, 18, 1])/64 + 8*W[1, 27, 18, 2] + (283*W[1, 27, 18, 3])/32 + 
 (51*W[1, 27, 18, 4])/8 + (549*W[1, 27, 18, 5])/64 + 
 (497*W[1, 27, 18, 6])/32 - (3*W[1, 27, 18, 7])/8 + 
 (31*W[1, 27, 18, 13])/32 - (27*W[1, 27, 18, 16])/32 - 
 (1623*W[1, 27, 18, 17])/64 - (4007*W[1, 27, 18, 18])/64 + 
 (859*W[1, 27, 18, 19])/32 - (93*W[1, 27, 18, 20])/32 - 
 (641*W[1, 27, 18, 24])/64 - (2887*W[1, 27, 18, 25])/32 - 
 (41*W[1, 27, 19, 1])/32 - (289*W[1, 27, 19, 2])/32 + 
 (227*W[1, 27, 19, 3])/32 + (193*W[1, 27, 19, 4])/32 - 
 (231*W[1, 27, 19, 5])/32 + (33*W[1, 27, 19, 7])/16 - 
 (43*W[1, 27, 19, 16])/16 + (107*W[1, 27, 19, 17])/16 - 
 (1015*W[1, 27, 19, 18])/16 - (2515*W[1, 27, 19, 19])/64 - 
 (275*W[1, 27, 19, 20])/16 + (527*W[1, 27, 19, 21])/32 + 
 (2887*W[1, 27, 19, 25])/32 + (17*W[1, 27, 20, 1])/32 - 
 (7*W[1, 27, 20, 2])/32 - (755*W[1, 27, 20, 3])/16 + 
 (69*W[1, 27, 20, 5])/16 + (3*W[1, 27, 20, 7])/8 + (881*W[1, 27, 20, 8])/64 - 
 (3*W[1, 27, 20, 13])/8 + (109*W[1, 27, 20, 15])/16 - 
 (3*W[1, 27, 20, 16])/8 + (121*W[1, 27, 20, 18])/32 - 
 (527*W[1, 27, 20, 21])/32 - (109*W[1, 27, 20, 25])/16 + 
 (5*W[1, 27, 26, 27])/16 + (57*W[1, 27, 26, 28])/16 - 
 (3*W[1, 27, 26, 29])/32 - W[1, 27, 26, 30]/4 - (15*W[1, 27, 27, 26])/32 - 
 W[1, 27, 27, 28]/16 - (349*W[1, 27, 27, 29])/64 - 
 (141*W[1, 27, 27, 30])/64 - (7*W[1, 27, 28, 28])/32 + 
 (7*W[1, 27, 28, 29])/32 + (5*W[1, 27, 29, 26])/32 + 
 (103*W[1, 27, 29, 27])/64 - W[1, 27, 29, 28]/2 - (7*W[1, 27, 29, 29])/32 + 
 W[1, 27, 29, 30]/32 + W[1, 27, 30, 26]/2 + (95*W[1, 27, 30, 27])/64 + 
 (5*W[1, 27, 30, 28])/16 - (7*W[1, 27, 30, 29])/32 - W[1, 28, 1, 2]/2 + 
 (31*W[1, 28, 1, 3])/16 + (57*W[1, 28, 1, 4])/4 + (117*W[1, 28, 1, 5])/8 - 
 (37*W[1, 28, 1, 6])/32 - (1273*W[1, 28, 1, 11])/64 - 
 (37*W[1, 28, 1, 13])/32 + (11*W[1, 28, 1, 15])/32 - (3*W[1, 28, 1, 16])/8 - 
 (3*W[1, 28, 1, 17])/16 + (31*W[1, 28, 1, 18])/16 + (117*W[1, 28, 1, 19])/8 - 
 (3*W[1, 28, 1, 20])/16 + (11*W[1, 28, 1, 25])/32 - (5*W[1, 28, 2, 1])/8 + 
 (143*W[1, 28, 2, 2])/32 + W[1, 28, 2, 3]/4 - (607*W[1, 28, 2, 4])/16 - 
 (43*W[1, 28, 2, 7])/32 - (43*W[1, 28, 2, 12])/32 + 
 (109*W[1, 28, 2, 15])/16 + (3*W[1, 28, 2, 17])/4 + W[1, 28, 2, 18]/4 + 
 (3*W[1, 28, 2, 20])/4 + (109*W[1, 28, 2, 25])/16 + (29*W[1, 28, 3, 1])/32 + 
 W[1, 28, 3, 2]/4 - (271*W[1, 28, 3, 3])/32 - (3*W[1, 28, 3, 4])/8 + 
 (1129*W[1, 28, 3, 5])/32 - (39*W[1, 28, 3, 6])/16 - 
 (141*W[1, 28, 3, 8])/64 - (3*W[1, 28, 3, 12])/8 + (37*W[1, 28, 3, 13])/32 - 
 (5467*W[1, 28, 3, 15])/64 - (97*W[1, 28, 3, 17])/32 + 
 (7*W[1, 28, 3, 18])/16 - (2109*W[1, 28, 3, 20])/64 - 
 (377*W[1, 28, 4, 1])/64 - (609*W[1, 28, 4, 2])/16 - (43*W[1, 28, 4, 3])/16 - 
 (79*W[1, 28, 4, 5])/8 + (39*W[1, 28, 4, 6])/16 + (31*W[1, 28, 4, 7])/32 + 
 (1273*W[1, 28, 4, 11])/64 + (31*W[1, 28, 4, 12])/32 + 
 (39*W[1, 28, 4, 13])/16 + (3*W[1, 28, 4, 16])/8 - (5*W[1, 28, 4, 17])/16 - 
 (43*W[1, 28, 4, 18])/16 - (79*W[1, 28, 4, 19])/8 - (5*W[1, 28, 4, 20])/16 + 
 (231*W[1, 28, 5, 1])/16 - (41*W[1, 28, 5, 2])/32 - 
 (3167*W[1, 28, 5, 3])/64 - (287*W[1, 28, 5, 4])/32 + 
 (271*W[1, 28, 5, 5])/32 - (31*W[1, 28, 5, 7])/32 + 
 (487*W[1, 28, 5, 10])/16 + (43*W[1, 28, 5, 12])/32 + 
 (5467*W[1, 28, 5, 15])/64 + (3*W[1, 28, 5, 16])/16 - 
 (15*W[1, 28, 5, 17])/32 + (17*W[1, 28, 5, 18])/32 - W[1, 28, 5, 19]/2 + 
 (313*W[1, 28, 5, 20])/32 + (7*W[1, 28, 17, 1])/32 + (15*W[1, 28, 17, 2])/2 - 
 (65*W[1, 28, 17, 3])/16 - W[1, 28, 17, 4]/8 + (491*W[1, 28, 17, 5])/16 - 
 (487*W[1, 28, 17, 10])/16 + (3*W[1, 28, 17, 12])/8 - 
 (109*W[1, 28, 17, 15])/16 - (3*W[1, 28, 17, 16])/16 - 
 (143*W[1, 28, 17, 17])/64 - (571*W[1, 28, 17, 18])/16 + 
 (41*W[1, 28, 17, 19])/4 + (141*W[1, 28, 17, 24])/64 - 
 (11*W[1, 28, 17, 25])/32 + (29*W[1, 28, 18, 1])/32 + W[1, 28, 18, 2]/4 + 
 (7*W[1, 28, 18, 3])/16 - (3*W[1, 28, 18, 4])/8 + (37*W[1, 28, 18, 6])/32 - 
 (3*W[1, 28, 18, 7])/8 - (39*W[1, 28, 18, 13])/16 - 
 (2109*W[1, 28, 18, 17])/64 - (271*W[1, 28, 18, 18])/32 + 
 (1129*W[1, 28, 18, 19])/32 - (97*W[1, 28, 18, 20])/32 - 
 (141*W[1, 28, 18, 24])/64 - (5467*W[1, 28, 18, 25])/64 + 
 (231*W[1, 28, 19, 1])/16 - (41*W[1, 28, 19, 2])/32 + 
 (17*W[1, 28, 19, 3])/32 - (287*W[1, 28, 19, 4])/32 - W[1, 28, 19, 5]/2 + 
 (43*W[1, 28, 19, 7])/32 - (31*W[1, 28, 19, 12])/32 + 
 (3*W[1, 28, 19, 16])/16 + (313*W[1, 28, 19, 17])/32 - 
 (3167*W[1, 28, 19, 18])/64 + (271*W[1, 28, 19, 19])/32 - 
 (15*W[1, 28, 19, 20])/32 + (487*W[1, 28, 19, 21])/16 + 
 (5467*W[1, 28, 19, 25])/64 + (7*W[1, 28, 20, 1])/32 + 
 (15*W[1, 28, 20, 2])/2 - (571*W[1, 28, 20, 3])/16 - W[1, 28, 20, 4]/8 + 
 (41*W[1, 28, 20, 5])/4 + (3*W[1, 28, 20, 7])/8 + (141*W[1, 28, 20, 8])/64 - 
 (11*W[1, 28, 20, 15])/32 - (3*W[1, 28, 20, 16])/16 - 
 (65*W[1, 28, 20, 18])/16 + (491*W[1, 28, 20, 19])/16 - 
 (143*W[1, 28, 20, 20])/64 - (487*W[1, 28, 20, 21])/16 - 
 (109*W[1, 28, 20, 25])/16 + W[1, 28, 26, 27]/16 + W[1, 28, 26, 28]/4 + 
 W[1, 28, 26, 29]/32 + (3*W[1, 28, 26, 30])/16 - (15*W[1, 28, 27, 26])/32 - 
 W[1, 28, 27, 28]/16 + W[1, 28, 27, 29]/8 - (7*W[1, 28, 28, 26])/32 - 
 (23*W[1, 28, 28, 27])/32 + (7*W[1, 28, 28, 28])/32 + 
 (7*W[1, 28, 28, 29])/32 + (3*W[1, 28, 28, 30])/16 + W[1, 28, 29, 26]/32 - 
 (17*W[1, 28, 29, 27])/32 - W[1, 28, 29, 28]/2 + (3*W[1, 28, 29, 30])/16 - 
 (355*W[1, 29, 1, 2])/64 + (45*W[1, 29, 1, 3])/16 + (855*W[1, 29, 1, 4])/64 + 
 (367*W[1, 29, 1, 5])/16 - (405*W[1, 29, 1, 6])/16 + 
 (17*W[1, 29, 1, 11])/64 + (41*W[1, 29, 1, 13])/64 - (3*W[1, 29, 1, 16])/8 - 
 (3*W[1, 29, 1, 17])/16 + (101*W[1, 29, 1, 18])/16 + 
 (117*W[1, 29, 1, 19])/8 - (61*W[1, 29, 1, 20])/16 + 
 (229*W[1, 29, 1, 25])/32 - (51*W[1, 29, 2, 1])/64 - 
 (2771*W[1, 29, 2, 2])/64 - (3*W[1, 29, 2, 3])/4 - (3467*W[1, 29, 2, 4])/64 + 
 (31*W[1, 29, 2, 5])/4 - (217*W[1, 29, 2, 7])/64 + (23*W[1, 29, 2, 12])/32 + 
 (1003*W[1, 29, 2, 14])/64 + (97*W[1, 29, 2, 16])/32 - W[1, 29, 2, 17]/8 - 
 (141*W[1, 29, 2, 18])/32 - (5*W[1, 29, 2, 19])/8 + 
 (363*W[1, 29, 2, 20])/32 + (229*W[1, 29, 2, 25])/32 + 
 (307*W[1, 29, 3, 1])/64 - (31*W[1, 29, 3, 2])/4 + (51*W[1, 29, 3, 3])/8 - 
 (233*W[1, 29, 3, 4])/32 + (135*W[1, 29, 3, 5])/16 - 
 (109*W[1, 29, 3, 6])/32 + (121*W[1, 29, 3, 8])/16 - 
 (41*W[1, 29, 3, 13])/64 + (307*W[1, 29, 3, 15])/64 + 
 (33*W[1, 29, 3, 16])/32 - (11*W[1, 29, 3, 18])/16 - 
 (325*W[1, 29, 3, 19])/64 - (243*W[1, 29, 3, 20])/32 + 
 (93*W[1, 29, 4, 1])/8 - (149*W[1, 29, 4, 2])/4 - (205*W[1, 29, 4, 3])/32 - 
 (211*W[1, 29, 4, 5])/16 + (109*W[1, 29, 4, 6])/32 + (31*W[1, 29, 4, 7])/32 - 
 (17*W[1, 29, 4, 11])/64 + (39*W[1, 29, 4, 13])/16 - 
 (1003*W[1, 29, 4, 14])/64 - (19*W[1, 29, 4, 16])/8 - 
 (3*W[1, 29, 4, 17])/16 + (145*W[1, 29, 4, 18])/32 - 
 (299*W[1, 29, 4, 19])/32 - (5*W[1, 29, 4, 20])/16 + (149*W[1, 29, 5, 1])/8 + 
 (61*W[1, 29, 5, 2])/8 + (901*W[1, 29, 5, 3])/64 - (243*W[1, 29, 5, 4])/16 + 
 (3057*W[1, 29, 5, 5])/64 - (31*W[1, 29, 5, 7])/32 + 
 (447*W[1, 29, 5, 10])/32 - (23*W[1, 29, 5, 12])/32 - 
 (307*W[1, 29, 5, 15])/64 + (23*W[1, 29, 5, 16])/8 + 
 (535*W[1, 29, 5, 17])/32 - (105*W[1, 29, 5, 18])/16 + 
 (61*W[1, 29, 5, 19])/16 + (105*W[1, 29, 5, 20])/32 - 
 (25*W[1, 29, 16, 1])/8 + (209*W[1, 29, 16, 2])/32 - 
 (97*W[1, 29, 16, 3])/32 - (25*W[1, 29, 16, 4])/8 + (19*W[1, 29, 16, 5])/8 + 
 W[1, 29, 16, 17]/8 + (35*W[1, 29, 16, 18])/32 - (97*W[1, 29, 16, 19])/16 + 
 (5*W[1, 29, 16, 20])/8 - (3*W[1, 29, 17, 1])/4 + (247*W[1, 29, 17, 2])/32 - 
 (251*W[1, 29, 17, 3])/32 - W[1, 29, 17, 4]/8 + (491*W[1, 29, 17, 5])/16 + 
 (3*W[1, 29, 17, 6])/8 - (447*W[1, 29, 17, 10])/32 + 
 (3*W[1, 29, 17, 16])/16 - (143*W[1, 29, 17, 17])/64 + 
 (23*W[1, 29, 17, 18])/2 + (51*W[1, 29, 17, 19])/8 - 
 (185*W[1, 29, 17, 24])/16 - (229*W[1, 29, 17, 25])/32 - 
 (587*W[1, 29, 18, 1])/32 - (29*W[1, 29, 18, 2])/32 - 
 (29*W[1, 29, 18, 3])/8 + (37*W[1, 29, 18, 4])/4 - (97*W[1, 29, 18, 5])/16 + 
 (405*W[1, 29, 18, 6])/16 - (3*W[1, 29, 18, 7])/8 - 
 (39*W[1, 29, 18, 13])/16 + (17*W[1, 29, 18, 16])/32 - 
 (3057*W[1, 29, 18, 18])/64 + (1391*W[1, 29, 18, 19])/64 - 
 (403*W[1, 29, 18, 20])/32 + (185*W[1, 29, 18, 24])/16 + 
 (67*W[1, 29, 18, 25])/32 + (347*W[1, 29, 19, 1])/16 - 
 (283*W[1, 29, 19, 2])/64 - (97*W[1, 29, 19, 3])/64 - 
 (41*W[1, 29, 19, 4])/8 - (3*W[1, 29, 19, 6])/8 + (217*W[1, 29, 19, 7])/64 - 
 (149*W[1, 29, 19, 16])/16 - (33*W[1, 29, 19, 17])/32 + 
 (1571*W[1, 29, 19, 18])/64 + (2649*W[1, 29, 19, 19])/64 + 
 (1367*W[1, 29, 19, 20])/64 + (617*W[1, 29, 19, 21])/64 - 
 (67*W[1, 29, 19, 25])/32 - (27*W[1, 29, 20, 1])/32 + 
 (493*W[1, 29, 20, 2])/32 + (15*W[1, 29, 20, 3])/32 + (3*W[1, 29, 20, 4])/8 - 
 (3*W[1, 29, 20, 5])/16 + (3*W[1, 29, 20, 7])/8 - (121*W[1, 29, 20, 8])/16 - 
 (3*W[1, 29, 20, 16])/16 + W[1, 29, 20, 17]/8 - (163*W[1, 29, 20, 18])/16 + 
 (501*W[1, 29, 20, 19])/16 - (143*W[1, 29, 20, 20])/64 - 
 (617*W[1, 29, 20, 21])/64 - (229*W[1, 29, 20, 25])/32 + 
 (7*W[1, 29, 26, 26])/32 + W[1, 29, 26, 27]/16 + (139*W[1, 29, 26, 28])/64 + 
 W[1, 29, 26, 29]/32 + (5*W[1, 29, 26, 30])/32 + (5*W[1, 29, 27, 27])/32 + 
 (5*W[1, 29, 27, 29])/16 - W[1, 29, 27, 30]/32 - (359*W[1, 29, 28, 26])/64 - 
 (23*W[1, 29, 28, 27])/32 + (21*W[1, 29, 28, 28])/32 + 
 (11*W[1, 29, 28, 29])/32 - (101*W[1, 29, 28, 30])/64 + 
 (5*W[1, 29, 29, 26])/32 + (99*W[1, 29, 29, 27])/32 + W[1, 29, 29, 28]/32 + 
 (15*W[1, 29, 29, 30])/32 + (7*W[1, 29, 30, 26])/32 + 
 (17*W[1, 29, 30, 27])/32 + (107*W[1, 29, 30, 28])/64 - 
 (11*W[1, 29, 30, 29])/32 + (411*W[2, 1, 1, 26])/64 + 
 (563*W[2, 1, 1, 27])/32 + (715*W[2, 1, 1, 28])/64 - 
 (845*W[2, 1, 1, 29])/64 + (347*W[2, 1, 1, 30])/16 + 
 (6255*W[2, 1, 2, 26])/64 + (5523*W[2, 1, 2, 27])/64 - 
 (129*W[2, 1, 2, 28])/32 - (681*W[2, 1, 2, 29])/16 - 
 (243*W[2, 1, 2, 30])/32 + (195*W[2, 1, 3, 26])/16 - 
 (2421*W[2, 1, 3, 27])/64 - (307*W[2, 1, 3, 28])/32 + 
 (1683*W[2, 1, 3, 29])/64 + (1479*W[2, 1, 3, 30])/64 + 
 (875*W[2, 1, 4, 26])/16 + (1577*W[2, 1, 4, 27])/64 - 
 (2165*W[2, 1, 4, 28])/32 - (4883*W[2, 1, 4, 29])/64 - 
 (67*W[2, 1, 4, 30])/16 - (847*W[2, 1, 5, 26])/64 + (151*W[2, 1, 5, 27])/32 - 
 (29*W[2, 1, 5, 28])/64 + (5*W[2, 1, 5, 29])/32 - (2031*W[2, 1, 5, 30])/64 + 
 (165*W[2, 1, 6, 26])/4 + (823*W[2, 1, 6, 27])/32 + 
 (1833*W[2, 1, 6, 28])/64 + (187*W[2, 1, 6, 29])/64 - 
 (23*W[2, 1, 7, 26])/32 - (445*W[2, 1, 7, 27])/64 - (399*W[2, 1, 7, 28])/64 - 
 (265*W[2, 1, 7, 29])/32 - W[2, 1, 9, 26]/2 - W[2, 1, 9, 29]/2 - 
 W[2, 1, 9, 30]/2 - (259*W[2, 1, 11, 26])/32 - (3297*W[2, 1, 11, 27])/64 - 
 (645*W[2, 1, 11, 28])/32 + (1397*W[2, 1, 11, 29])/64 + 
 (305*W[2, 1, 11, 30])/32 - (1181*W[2, 1, 12, 26])/64 - 
 (187*W[2, 1, 12, 27])/16 + (433*W[2, 1, 12, 28])/64 + 
 (23*W[2, 1, 12, 29])/32 + (9*W[2, 1, 13, 26])/32 + 
 (3199*W[2, 1, 13, 27])/64 - (115*W[2, 1, 13, 28])/64 - 
 (1657*W[2, 1, 13, 29])/32 - (987*W[2, 1, 14, 26])/64 - 
 (987*W[2, 1, 14, 27])/64 + (71*W[2, 1, 14, 28])/8 + 
 (1003*W[2, 1, 14, 29])/64 - (71*W[2, 1, 14, 30])/8 - 
 (513*W[2, 1, 15, 26])/32 - (229*W[2, 1, 15, 27])/32 + 
 (229*W[2, 1, 15, 28])/32 + (513*W[2, 1, 15, 29])/32 + 
 (441*W[2, 1, 16, 26])/32 + (385*W[2, 1, 16, 27])/64 - 
 (551*W[2, 1, 16, 28])/64 - (69*W[2, 1, 16, 29])/8 + 
 (33*W[2, 1, 16, 30])/32 - (173*W[2, 1, 17, 26])/16 - 
 (995*W[2, 1, 17, 27])/64 - (327*W[2, 1, 17, 28])/64 - 
 (11*W[2, 1, 17, 29])/32 + (665*W[2, 1, 17, 30])/32 - 
 (2369*W[2, 1, 18, 26])/64 - (639*W[2, 1, 18, 27])/64 - 
 (83*W[2, 1, 18, 28])/32 + (317*W[2, 1, 18, 29])/64 - 
 (1567*W[2, 1, 18, 30])/64 - (17*W[2, 1, 19, 26])/32 - 
 (147*W[2, 1, 19, 27])/32 + (329*W[2, 1, 19, 29])/64 + 
 (1145*W[2, 1, 19, 30])/64 + (145*W[2, 1, 20, 26])/32 + 
 (1265*W[2, 1, 20, 27])/64 + (993*W[2, 1, 20, 28])/64 + 
 (363*W[2, 1, 20, 29])/32 - (533*W[2, 1, 20, 30])/32 - 
 (533*W[2, 1, 25, 26])/32 - (19*W[2, 1, 25, 27])/2 + (19*W[2, 1, 25, 28])/2 + 
 (533*W[2, 1, 25, 29])/32 - (173*W[2, 1, 26, 1])/64 + 
 (5677*W[2, 1, 26, 2])/64 - (189*W[2, 1, 26, 3])/16 + 
 (1211*W[2, 1, 26, 4])/16 + (45*W[2, 1, 26, 5])/16 + 
 (2353*W[2, 1, 26, 6])/64 - (23*W[2, 1, 26, 7])/32 - 
 (259*W[2, 1, 26, 11])/32 - (331*W[2, 1, 26, 12])/32 + 
 (9*W[2, 1, 26, 13])/32 - (987*W[2, 1, 26, 14])/64 - 
 (229*W[2, 1, 26, 15])/32 - 7*W[2, 1, 26, 16] - (173*W[2, 1, 26, 17])/16 - 
 (1033*W[2, 1, 26, 18])/32 - (37*W[2, 1, 26, 19])/32 + 
 (61*W[2, 1, 26, 20])/16 - (229*W[2, 1, 26, 25])/32 + 
 (149*W[2, 1, 27, 1])/16 + (5445*W[2, 1, 27, 2])/64 - (71*W[2, 1, 27, 3])/2 + 
 29*W[2, 1, 27, 4] + (85*W[2, 1, 27, 5])/8 + (1359*W[2, 1, 27, 6])/64 - 
 (33*W[2, 1, 27, 7])/16 - (2687*W[2, 1, 27, 11])/64 - 
 (187*W[2, 1, 27, 12])/16 + (1489*W[2, 1, 27, 13])/32 - 
 (987*W[2, 1, 27, 14])/64 - (229*W[2, 1, 27, 15])/32 - 
 (37*W[2, 1, 27, 16])/8 - (173*W[2, 1, 27, 17])/16 - 
 (639*W[2, 1, 27, 18])/64 - (97*W[2, 1, 27, 19])/16 + 
 (129*W[2, 1, 27, 20])/16 + (769*W[2, 1, 28, 1])/64 - 
 (311*W[2, 1, 28, 3])/32 - (3843*W[2, 1, 28, 4])/64 + 
 (773*W[2, 1, 28, 6])/32 - (43*W[2, 1, 28, 7])/32 - 
 (645*W[2, 1, 28, 11])/32 - (43*W[2, 1, 28, 12])/32 - 
 (115*W[2, 1, 28, 13])/64 + (229*W[2, 1, 28, 15])/32 - 
 (33*W[2, 1, 28, 16])/32 + (87*W[2, 1, 28, 18])/16 + 
 (129*W[2, 1, 28, 20])/16 - (51*W[2, 1, 29, 1])/64 - 
 (597*W[2, 1, 29, 2])/16 + (695*W[2, 1, 29, 3])/32 - 
 (5699*W[2, 1, 29, 4])/64 - (9*W[2, 1, 29, 5])/4 + (187*W[2, 1, 29, 6])/64 - 
 (217*W[2, 1, 29, 7])/64 + (1397*W[2, 1, 29, 11])/64 + 
 (23*W[2, 1, 29, 12])/32 - (3093*W[2, 1, 29, 13])/64 + 
 (1003*W[2, 1, 29, 14])/64 + (229*W[2, 1, 29, 15])/32 + 
 (109*W[2, 1, 29, 16])/32 - W[2, 1, 29, 17]/8 + (753*W[2, 1, 29, 18])/64 - 
 (37*W[2, 1, 29, 19])/16 + (363*W[2, 1, 29, 20])/32 + 
 (229*W[2, 1, 29, 25])/32 + (41*W[2, 1, 30, 1])/4 - (17*W[2, 1, 30, 2])/4 + 
 (597*W[2, 1, 30, 3])/32 + (65*W[2, 1, 30, 4])/16 - (691*W[2, 1, 30, 5])/32 + 
 (33*W[2, 1, 30, 16])/32 - (443*W[2, 1, 30, 18])/32 + 
 (165*W[2, 1, 30, 19])/16 - (37*W[2, 1, 30, 20])/8 + 
 (3293*W[2, 2, 1, 26])/32 + (1467*W[2, 2, 1, 27])/16 - 
 (135*W[2, 2, 1, 28])/32 - (3129*W[2, 2, 1, 29])/64 - (33*W[2, 2, 1, 30])/4 - 
 (9099*W[2, 2, 2, 26])/32 - (27*W[2, 2, 2, 27])/16 + 
 (8935*W[2, 2, 2, 28])/64 + (9043*W[2, 2, 2, 29])/64 - 
 (593*W[2, 2, 3, 26])/32 - (217*W[2, 2, 3, 27])/16 + 
 (3249*W[2, 2, 3, 28])/64 + (4233*W[2, 2, 3, 29])/64 + W[2, 2, 3, 30]/2 - 
 (1067*W[2, 2, 4, 26])/16 - (233*W[2, 2, 4, 27])/2 + 
 (349*W[2, 2, 4, 28])/64 + (1065*W[2, 2, 4, 29])/16 - W[2, 2, 4, 30]/8 + 
 (3099*W[2, 2, 5, 26])/32 + (2933*W[2, 2, 5, 27])/32 - 
 (73*W[2, 2, 5, 28])/8 - (661*W[2, 2, 5, 29])/32 + (103*W[2, 2, 5, 30])/16 + 
 (103*W[2, 2, 7, 26])/16 - (57*W[2, 2, 7, 27])/32 - (37*W[2, 2, 7, 29])/16 + 
 W[2, 2, 9, 26]/2 + W[2, 2, 9, 29]/2 + W[2, 2, 9, 30]/2 - W[2, 2, 10, 26]/8 - 
 W[2, 2, 10, 27]/8 - W[2, 2, 10, 30]/8 + (1231*W[2, 2, 12, 26])/16 + 
 (1347*W[2, 2, 12, 27])/32 - (499*W[2, 2, 12, 28])/32 - 
 (1479*W[2, 2, 12, 29])/32 + (987*W[2, 2, 14, 26])/32 - 
 (1255*W[2, 2, 14, 28])/32 - (1003*W[2, 2, 14, 29])/32 + 
 (63*W[2, 2, 14, 30])/8 - (23*W[2, 2, 15, 26])/2 - (11*W[2, 2, 15, 27])/16 + 
 (109*W[2, 2, 15, 28])/8 + (413*W[2, 2, 15, 29])/16 + 
 (161*W[2, 2, 17, 26])/8 - (3081*W[2, 2, 17, 27])/32 - 
 (273*W[2, 2, 17, 28])/32 - (545*W[2, 2, 17, 29])/32 - 
 (109*W[2, 2, 17, 30])/16 - (3143*W[2, 2, 18, 26])/32 + W[2, 2, 18, 27]/16 + 
 (405*W[2, 2, 18, 28])/32 + (377*W[2, 2, 18, 29])/32 + W[2, 2, 18, 30]/2 + 
 (693*W[2, 2, 19, 26])/32 + (343*W[2, 2, 19, 27])/32 + 
 (5*W[2, 2, 19, 28])/4 - (3165*W[2, 2, 19, 29])/64 - 
 (97*W[2, 2, 19, 30])/16 - (611*W[2, 2, 20, 26])/32 - 
 (549*W[2, 2, 20, 27])/16 - (4921*W[2, 2, 20, 28])/64 + 
 (235*W[2, 2, 20, 29])/16 + (103*W[2, 2, 20, 30])/16 + 
 (7*W[2, 2, 21, 27])/8 + (7*W[2, 2, 21, 28])/8 - (7*W[2, 2, 21, 29])/8 - 
 (7*W[2, 2, 21, 30])/8 - (413*W[2, 2, 25, 26])/16 - 
 (195*W[2, 2, 25, 27])/16 + (173*W[2, 2, 25, 28])/16 + 
 (23*W[2, 2, 25, 29])/2 + (173*W[2, 2, 26, 1])/32 - 
 (3057*W[2, 2, 26, 2])/16 - (35*W[2, 2, 26, 3])/4 - 
 (1751*W[2, 2, 26, 4])/32 - (51*W[2, 2, 26, 5])/8 + (103*W[2, 2, 26, 7])/16 + 
 (2095*W[2, 2, 26, 12])/32 + (987*W[2, 2, 26, 14])/32 + 
 (109*W[2, 2, 26, 16])/16 + (161*W[2, 2, 26, 17])/8 - 
 (31*W[2, 2, 26, 18])/16 + (91*W[2, 2, 26, 19])/8 - (299*W[2, 2, 26, 20])/8 - 
 (229*W[2, 2, 26, 25])/16 - (5*W[2, 2, 27, 1])/4 - (119*W[2, 2, 27, 3])/8 - 
 (89*W[2, 2, 27, 4])/4 - (41*W[2, 2, 27, 5])/8 + (37*W[2, 2, 27, 7])/16 + 
 (1347*W[2, 2, 27, 12])/32 - (11*W[2, 2, 27, 15])/16 + 
 (3*W[2, 2, 27, 16])/8 + W[2, 2, 27, 18]/16 - (33*W[2, 2, 27, 19])/8 - 
 (287*W[2, 2, 27, 20])/8 - (11*W[2, 2, 27, 25])/16 + (11*W[2, 2, 28, 1])/32 + 
 (3057*W[2, 2, 28, 2])/32 + 2*W[2, 2, 28, 3] + (1039*W[2, 2, 28, 4])/32 - 
 (31*W[2, 2, 28, 5])/2 + (131*W[2, 2, 28, 7])/32 - (33*W[2, 2, 28, 12])/8 - 
 (1003*W[2, 2, 28, 14])/32 + (109*W[2, 2, 28, 15])/8 - 
 (97*W[2, 2, 28, 16])/16 + (7*W[2, 2, 28, 17])/4 + (149*W[2, 2, 28, 18])/16 + 
 (5*W[2, 2, 28, 19])/4 - (339*W[2, 2, 28, 20])/16 - (11*W[2, 2, 28, 25])/16 + 
 (51*W[2, 2, 29, 1])/32 + (3057*W[2, 2, 29, 2])/32 + (135*W[2, 2, 29, 3])/8 + 
 (1751*W[2, 2, 29, 4])/32 - (83*W[2, 2, 29, 5])/8 + (57*W[2, 2, 29, 7])/32 - 
 (1479*W[2, 2, 29, 12])/32 - (1003*W[2, 2, 29, 14])/32 + 
 (229*W[2, 2, 29, 15])/16 - (103*W[2, 2, 29, 16])/16 + 
 (7*W[2, 2, 29, 17])/4 + (37*W[2, 2, 29, 18])/4 + (43*W[2, 2, 29, 19])/8 + 
 (235*W[2, 2, 29, 20])/16 + (1105*W[2, 3, 1, 26])/64 + 
 (121*W[2, 3, 1, 27])/8 - (419*W[2, 3, 1, 28])/32 - 
 (1663*W[2, 3, 1, 29])/64 + (397*W[2, 3, 1, 30])/16 - 
 (601*W[2, 3, 2, 26])/32 - (463*W[2, 3, 2, 27])/32 + 
 (3305*W[2, 3, 2, 28])/64 + (4231*W[2, 3, 2, 29])/64 + 
 (3*W[2, 3, 2, 30])/16 - (1053*W[2, 3, 3, 26])/32 + (229*W[2, 3, 3, 27])/64 + 
 (7*W[2, 3, 3, 28])/2 + (899*W[2, 3, 3, 29])/64 - (5*W[2, 3, 3, 30])/32 - 
 (133*W[2, 3, 4, 26])/64 + (1359*W[2, 3, 4, 27])/64 + 
 (187*W[2, 3, 4, 28])/32 + (487*W[2, 3, 4, 29])/32 - 
 (119*W[2, 3, 4, 30])/32 + (2187*W[2, 3, 5, 26])/64 + 
 (685*W[2, 3, 5, 27])/16 - (1901*W[2, 3, 5, 29])/64 + 
 (17*W[2, 3, 5, 30])/32 - (103*W[2, 3, 7, 26])/32 - (39*W[2, 3, 7, 27])/8 + 
 (25*W[2, 3, 7, 28])/64 + (25*W[2, 3, 7, 29])/64 + (177*W[2, 3, 8, 26])/16 - 
 (173*W[2, 3, 8, 27])/64 - (725*W[2, 3, 8, 28])/64 - (69*W[2, 3, 8, 29])/8 - 
 (25*W[2, 3, 8, 30])/16 + W[2, 3, 10, 26]/8 + W[2, 3, 10, 27]/8 + 
 W[2, 3, 10, 30]/8 - (613*W[2, 3, 12, 26])/64 - (1371*W[2, 3, 12, 27])/64 - 
 (457*W[2, 3, 12, 28])/32 - (707*W[2, 3, 12, 29])/32 - 
 (9*W[2, 3, 13, 26])/32 - (3199*W[2, 3, 13, 27])/64 + 
 (115*W[2, 3, 13, 28])/64 + (1657*W[2, 3, 13, 29])/32 + 
 (359*W[2, 3, 14, 28])/64 - (1003*W[2, 3, 14, 29])/64 - 
 (681*W[2, 3, 14, 30])/32 + (143*W[2, 3, 15, 26])/32 - 
 (1043*W[2, 3, 15, 27])/16 - (2669*W[2, 3, 15, 28])/32 - 
 (1415*W[2, 3, 15, 29])/64 - (261*W[2, 3, 17, 26])/32 - 
 (261*W[2, 3, 17, 27])/32 - (77*W[2, 3, 17, 28])/32 + 
 (13*W[2, 3, 17, 29])/16 - W[2, 3, 17, 30]/2 - (785*W[2, 3, 18, 26])/32 + 
 (9*W[2, 3, 18, 27])/32 + (777*W[2, 3, 18, 28])/32 + 
 (543*W[2, 3, 18, 29])/32 - (5*W[2, 3, 18, 30])/32 + 5*W[2, 3, 19, 26] + 
 (565*W[2, 3, 19, 27])/32 + (713*W[2, 3, 19, 28])/64 - 
 (83*W[2, 3, 19, 29])/64 - (5*W[2, 3, 19, 30])/2 + (201*W[2, 3, 20, 26])/8 - 
 (1251*W[2, 3, 20, 27])/64 - (3427*W[2, 3, 20, 28])/64 - 
 (261*W[2, 3, 20, 29])/32 + (135*W[2, 3, 20, 30])/32 + 
 (957*W[2, 3, 26, 1])/64 - (615*W[2, 3, 26, 2])/64 - 
 (1293*W[2, 3, 26, 3])/32 + (25*W[2, 3, 26, 4])/64 + 
 (1835*W[2, 3, 26, 5])/64 + (31*W[2, 3, 26, 6])/32 - 
 (103*W[2, 3, 26, 7])/32 + (177*W[2, 3, 26, 8])/16 - 
 (89*W[2, 3, 26, 12])/64 - (9*W[2, 3, 26, 13])/32 + (15*W[2, 3, 26, 15])/64 + 
 W[2, 3, 26, 16]/2 - (261*W[2, 3, 26, 17])/32 - (621*W[2, 3, 26, 18])/32 + 
 (7*W[2, 3, 26, 19])/8 + (709*W[2, 3, 26, 20])/32 + (11*W[2, 3, 26, 25])/32 + 
 (777*W[2, 3, 27, 1])/32 - (239*W[2, 3, 27, 2])/32 - 
 (209*W[2, 3, 27, 3])/64 + (29*W[2, 3, 27, 4])/2 + (1211*W[2, 3, 27, 5])/32 + 
 (31*W[2, 3, 27, 6])/32 - (37*W[2, 3, 27, 7])/32 - (173*W[2, 3, 27, 8])/64 - 
 (1371*W[2, 3, 27, 12])/64 - (1489*W[2, 3, 27, 13])/32 - 
 (1043*W[2, 3, 27, 15])/16 - W[2, 3, 27, 16]/32 - (97*W[2, 3, 27, 17])/32 + 
 (9*W[2, 3, 27, 18])/32 + (33*W[2, 3, 27, 19])/16 - 
 (961*W[2, 3, 27, 20])/64 + (11*W[2, 3, 27, 25])/32 - (13*W[2, 3, 28, 1])/8 + 
 (3269*W[2, 3, 28, 2])/64 - (103*W[2, 3, 28, 3])/16 + 
 (635*W[2, 3, 28, 4])/32 + (197*W[2, 3, 28, 5])/16 + (31*W[2, 3, 28, 6])/32 + 
 (263*W[2, 3, 28, 7])/64 - (625*W[2, 3, 28, 8])/64 - 
 (719*W[2, 3, 28, 12])/32 + (115*W[2, 3, 28, 13])/64 - 
 (1003*W[2, 3, 28, 14])/64 - (2669*W[2, 3, 28, 15])/32 - 
 (65*W[2, 3, 28, 16])/16 + (3*W[2, 3, 28, 17])/4 + (289*W[2, 3, 28, 18])/32 + 
 (713*W[2, 3, 28, 19])/64 - (2631*W[2, 3, 28, 20])/64 - 
 (11*W[2, 3, 28, 25])/32 - (809*W[2, 3, 29, 1])/32 + 
 (3747*W[2, 3, 29, 2])/64 + (273*W[2, 3, 29, 3])/64 + 
 (527*W[2, 3, 29, 4])/32 - (735*W[2, 3, 29, 5])/32 + 
 (263*W[2, 3, 29, 7])/64 - (113*W[2, 3, 29, 8])/16 - 
 (707*W[2, 3, 29, 12])/32 + (3093*W[2, 3, 29, 13])/64 - 
 (1003*W[2, 3, 29, 14])/64 - (143*W[2, 3, 29, 15])/8 - 
 (135*W[2, 3, 29, 16])/32 + (121*W[2, 3, 29, 17])/32 + 
 (279*W[2, 3, 29, 18])/32 + (713*W[2, 3, 29, 19])/64 - 
 (261*W[2, 3, 29, 20])/32 - (11*W[2, 3, 29, 25])/32 + 
 (2665*W[2, 4, 1, 26])/64 - (121*W[2, 4, 1, 27])/4 - 
 (5481*W[2, 4, 1, 28])/64 - (3149*W[2, 4, 1, 29])/64 + 
 (11*W[2, 4, 1, 30])/2 - (1041*W[2, 4, 2, 26])/32 - 
 (7367*W[2, 4, 2, 27])/64 - (829*W[2, 4, 2, 28])/32 + 37*W[2, 4, 2, 29] + 
 (277*W[2, 4, 2, 30])/32 + (91*W[2, 4, 3, 26])/32 + 
 (1599*W[2, 4, 3, 27])/64 + (209*W[2, 4, 3, 28])/64 + (59*W[2, 4, 3, 29])/4 - 
 (117*W[2, 4, 3, 30])/64 + (6459*W[2, 4, 4, 26])/64 - 
 (433*W[2, 4, 4, 27])/32 - (2377*W[2, 4, 4, 28])/32 - 
 (425*W[2, 4, 4, 29])/8 + W[2, 4, 4, 30]/32 - (93*W[2, 4, 5, 26])/32 + 
 (165*W[2, 4, 5, 27])/64 + (4983*W[2, 4, 5, 28])/64 + 
 (1469*W[2, 4, 5, 29])/32 - (885*W[2, 4, 5, 30])/64 - 
 (29*W[2, 4, 7, 26])/32 - (547*W[2, 4, 7, 27])/32 - 
 (1361*W[2, 4, 7, 28])/64 - (287*W[2, 4, 7, 29])/16 + 
 (259*W[2, 4, 11, 26])/32 + (3297*W[2, 4, 11, 27])/64 + 
 (645*W[2, 4, 11, 28])/32 - (1397*W[2, 4, 11, 29])/64 - 
 (305*W[2, 4, 11, 30])/32 + (1843*W[2, 4, 12, 26])/64 + 
 (1939*W[2, 4, 12, 27])/64 - (229*W[2, 4, 12, 28])/32 - 
 (1215*W[2, 4, 12, 29])/64 - (987*W[2, 4, 14, 26])/64 + 
 (987*W[2, 4, 14, 27])/64 + (1255*W[2, 4, 14, 28])/32 + 
 (1003*W[2, 4, 14, 29])/64 - (63*W[2, 4, 14, 30])/8 - 
 (23*W[2, 4, 16, 26])/32 - (129*W[2, 4, 16, 27])/64 - 
 (127*W[2, 4, 16, 28])/64 + (9*W[2, 4, 16, 29])/16 - (3*W[2, 4, 17, 26])/32 + 
 (183*W[2, 4, 17, 27])/32 + (1247*W[2, 4, 17, 28])/32 + 
 (219*W[2, 4, 17, 29])/8 + (73*W[2, 4, 17, 30])/32 - 
 (223*W[2, 4, 18, 26])/16 - (423*W[2, 4, 18, 27])/32 + 
 (207*W[2, 4, 18, 28])/16 - (103*W[2, 4, 18, 29])/16 + 
 (173*W[2, 4, 18, 30])/64 - (639*W[2, 4, 19, 26])/16 + 
 (621*W[2, 4, 19, 27])/32 - (443*W[2, 4, 19, 28])/32 + 
 (31*W[2, 4, 19, 29])/32 + (1037*W[2, 4, 19, 30])/64 - 
 (877*W[2, 4, 20, 26])/32 + (463*W[2, 4, 20, 27])/32 + 
 (287*W[2, 4, 20, 28])/32 + W[2, 4, 20, 29]/8 - (37*W[2, 4, 20, 30])/16 + 
 (293*W[2, 4, 26, 1])/64 - (127*W[2, 4, 26, 2])/16 - (77*W[2, 4, 26, 3])/32 + 
 (4851*W[2, 4, 26, 4])/64 - (25*W[2, 4, 26, 5])/4 - (31*W[2, 4, 26, 6])/32 - 
 (29*W[2, 4, 26, 7])/32 + (259*W[2, 4, 26, 11])/32 + 
 (1277*W[2, 4, 26, 12])/64 - (987*W[2, 4, 26, 14])/64 - 
 (229*W[2, 4, 26, 15])/32 - (19*W[2, 4, 26, 16])/8 - (3*W[2, 4, 26, 17])/32 - 
 (143*W[2, 4, 26, 18])/16 + W[2, 4, 26, 19]/4 - (5*W[2, 4, 26, 20])/8 - 
 (229*W[2, 4, 26, 25])/32 - (539*W[2, 4, 27, 1])/32 - 
 (6185*W[2, 4, 27, 2])/64 + (301*W[2, 4, 27, 3])/32 + (7*W[2, 4, 27, 4])/64 - 
 (145*W[2, 4, 27, 5])/16 - (31*W[2, 4, 27, 6])/32 + (25*W[2, 4, 27, 7])/32 + 
 (2687*W[2, 4, 27, 11])/64 + (1939*W[2, 4, 27, 12])/64 - 
 (31*W[2, 4, 27, 13])/32 + (987*W[2, 4, 27, 14])/64 + 
 (37*W[2, 4, 27, 16])/8 + (343*W[2, 4, 27, 17])/32 - 
 (423*W[2, 4, 27, 18])/32 + (73*W[2, 4, 27, 19])/8 - 
 (71*W[2, 4, 27, 20])/16 - (229*W[2, 4, 27, 25])/32 - 
 (2251*W[2, 4, 28, 1])/64 - (587*W[2, 4, 28, 2])/16 - 
 (123*W[2, 4, 28, 3])/16 - (2047*W[2, 4, 28, 4])/64 + (55*W[2, 4, 28, 5])/2 - 
 (31*W[2, 4, 28, 6])/32 - (217*W[2, 4, 28, 7])/64 + 
 (645*W[2, 4, 28, 11])/32 + (27*W[2, 4, 28, 12])/16 + 
 (1003*W[2, 4, 28, 14])/32 + (185*W[2, 4, 28, 16])/32 - W[2, 4, 28, 17]/4 - 
 (9*W[2, 4, 28, 18])/2 - (443*W[2, 4, 28, 19])/32 + 
 (389*W[2, 4, 28, 20])/32 + (229*W[2, 4, 28, 25])/32 - 
 (479*W[2, 4, 29, 1])/64 + (31*W[2, 4, 29, 2])/4 + (39*W[2, 4, 29, 3])/4 - 
 (901*W[2, 4, 29, 4])/32 + (17*W[2, 4, 29, 5])/16 - W[2, 4, 29, 7]/16 - 
 (1397*W[2, 4, 29, 11])/64 - (1215*W[2, 4, 29, 12])/64 + 
 (31*W[2, 4, 29, 13])/32 + (1003*W[2, 4, 29, 14])/64 + 
 (229*W[2, 4, 29, 15])/32 + (19*W[2, 4, 29, 16])/8 + 
 (19*W[2, 4, 29, 17])/32 - (173*W[2, 4, 29, 18])/32 + 
 (133*W[2, 4, 29, 19])/32 + W[2, 4, 29, 20]/8 + (229*W[2, 4, 29, 25])/32 - 
 (93*W[2, 4, 30, 1])/32 - (3*W[2, 4, 30, 2])/16 + (33*W[2, 4, 30, 3])/8 - 
 W[2, 4, 30, 4]/8 - (177*W[2, 4, 30, 5])/32 + (5*W[2, 4, 30, 17])/8 - 
 (63*W[2, 4, 30, 18])/16 + (135*W[2, 4, 30, 19])/16 - W[2, 4, 30, 20]/2 - 
 (785*W[2, 5, 1, 26])/64 + (441*W[2, 5, 1, 27])/64 - (35*W[2, 5, 1, 28])/64 - 
 (2031*W[2, 5, 1, 30])/64 + (4729*W[2, 5, 2, 26])/32 + 
 (3651*W[2, 5, 2, 27])/32 - (827*W[2, 5, 2, 28])/64 - 
 (1245*W[2, 5, 2, 29])/32 + (617*W[2, 5, 2, 30])/64 + 
 (2441*W[2, 5, 3, 26])/64 - (367*W[2, 5, 3, 27])/16 - 
 (337*W[2, 5, 3, 28])/4 - (837*W[2, 5, 3, 29])/16 + (3*W[2, 5, 3, 30])/8 - 
 (197*W[2, 5, 4, 26])/32 + (123*W[2, 5, 4, 27])/16 + 
 (5933*W[2, 5, 4, 28])/64 + (3237*W[2, 5, 4, 29])/64 - 16*W[2, 5, 4, 30] + 
 (2039*W[2, 5, 5, 26])/64 + (587*W[2, 5, 5, 27])/64 - 
 (637*W[2, 5, 5, 28])/64 - (1209*W[2, 5, 5, 29])/32 - 
 (655*W[2, 5, 5, 30])/64 + (109*W[2, 5, 7, 26])/32 + (35*W[2, 5, 7, 27])/32 - 
 (9*W[2, 5, 7, 29])/2 - (1283*W[2, 5, 10, 26])/32 - (89*W[2, 5, 10, 27])/16 + 
 (527*W[2, 5, 10, 28])/32 + (185*W[2, 5, 10, 29])/16 - 
 (335*W[2, 5, 10, 30])/32 - (2197*W[2, 5, 12, 26])/32 - 
 (3377*W[2, 5, 12, 27])/64 + (487*W[2, 5, 12, 28])/64 + 
 (2847*W[2, 5, 12, 29])/64 - (987*W[2, 5, 14, 26])/64 - 
 (987*W[2, 5, 14, 27])/64 - (1125*W[2, 5, 14, 28])/32 + 
 (1125*W[2, 5, 14, 30])/32 - (143*W[2, 5, 15, 26])/32 + 
 (1043*W[2, 5, 15, 27])/16 + (2669*W[2, 5, 15, 28])/32 + 
 (1415*W[2, 5, 15, 29])/64 - W[2, 5, 16, 26]/2 - (95*W[2, 5, 16, 27])/64 - 
 (5*W[2, 5, 16, 28])/16 + (7*W[2, 5, 16, 29])/32 + (83*W[2, 5, 17, 26])/2 + 
 (285*W[2, 5, 17, 27])/32 - (1239*W[2, 5, 17, 28])/32 - 
 (697*W[2, 5, 17, 29])/16 + (333*W[2, 5, 17, 30])/32 + 
 (147*W[2, 5, 18, 26])/64 + (239*W[2, 5, 18, 27])/32 + 
 (129*W[2, 5, 18, 28])/16 - (21*W[2, 5, 18, 29])/64 + 
 (323*W[2, 5, 18, 30])/64 + (27*W[2, 5, 19, 26])/2 - 
 (405*W[2, 5, 19, 27])/32 - 17*W[2, 5, 19, 28] - (29*W[2, 5, 19, 29])/32 + 
 (51*W[2, 5, 20, 26])/16 + (645*W[2, 5, 20, 27])/64 + 
 (447*W[2, 5, 20, 28])/32 + (51*W[2, 5, 20, 29])/16 + 
 (103*W[2, 5, 20, 30])/32 + (323*W[2, 5, 26, 1])/64 + 
 (8049*W[2, 5, 26, 2])/64 + (1239*W[2, 5, 26, 3])/32 + 
 (315*W[2, 5, 26, 4])/32 + (2201*W[2, 5, 26, 5])/64 + 
 (109*W[2, 5, 26, 7])/32 - (237*W[2, 5, 26, 10])/8 - 
 (4125*W[2, 5, 26, 12])/64 - (987*W[2, 5, 26, 14])/64 - 
 (15*W[2, 5, 26, 15])/64 - (325*W[2, 5, 26, 16])/32 + 
 (83*W[2, 5, 26, 17])/2 - (67*W[2, 5, 26, 18])/64 - 
 (233*W[2, 5, 26, 19])/32 - (101*W[2, 5, 26, 20])/32 + 
 (109*W[2, 5, 26, 25])/16 + (277*W[2, 5, 27, 1])/64 + 
 (6989*W[2, 5, 27, 2])/64 - (415*W[2, 5, 27, 3])/16 + 
 (103*W[2, 5, 27, 4])/8 + (37*W[2, 5, 27, 5])/8 + (39*W[2, 5, 27, 7])/16 + 
 (157*W[2, 5, 27, 10])/32 - (3377*W[2, 5, 27, 12])/64 + 
 (3*W[2, 5, 27, 13])/8 - (987*W[2, 5, 27, 14])/64 + 
 (1043*W[2, 5, 27, 15])/16 - (65*W[2, 5, 27, 16])/16 + 
 (89*W[2, 5, 27, 17])/16 + (239*W[2, 5, 27, 18])/32 - 
 (217*W[2, 5, 27, 19])/16 + (247*W[2, 5, 27, 20])/32 + 
 (109*W[2, 5, 27, 25])/16 - (1307*W[2, 5, 28, 1])/64 - 
 (381*W[2, 5, 28, 2])/64 - (2383*W[2, 5, 28, 3])/32 + 
 (2123*W[2, 5, 28, 4])/32 - (1463*W[2, 5, 28, 5])/64 + 
 (43*W[2, 5, 28, 7])/32 + (527*W[2, 5, 28, 10])/32 + 
 (109*W[2, 5, 28, 12])/32 + (2669*W[2, 5, 28, 15])/32 - 
 (43*W[2, 5, 28, 16])/16 - (287*W[2, 5, 28, 17])/16 + 
 (447*W[2, 5, 28, 18])/32 - 17*W[2, 5, 28, 19] + (105*W[2, 5, 28, 20])/16 - 
 (109*W[2, 5, 28, 25])/16 - (229*W[2, 5, 29, 1])/32 - 
 (1731*W[2, 5, 29, 2])/64 - (669*W[2, 5, 29, 3])/16 + 
 (3029*W[2, 5, 29, 4])/64 - (2337*W[2, 5, 29, 5])/64 - 
 (101*W[2, 5, 29, 7])/32 + (185*W[2, 5, 29, 10])/16 + 
 (2847*W[2, 5, 29, 12])/64 - (3*W[2, 5, 29, 13])/8 + 
 (143*W[2, 5, 29, 15])/8 - (23*W[2, 5, 29, 16])/8 - 
 (1191*W[2, 5, 29, 17])/32 + (11*W[2, 5, 29, 18])/16 - 
 (133*W[2, 5, 29, 19])/16 + (51*W[2, 5, 29, 20])/16 - 
 (109*W[2, 5, 29, 25])/16 - (193*W[2, 5, 30, 1])/32 + 
 (203*W[2, 5, 30, 2])/32 + (35*W[2, 5, 30, 3])/32 - (13*W[2, 5, 30, 4])/4 - 
 (101*W[2, 5, 30, 5])/32 + (3*W[2, 5, 30, 17])/4 - (91*W[2, 5, 30, 18])/32 + 
 (19*W[2, 5, 30, 19])/8 + W[2, 5, 30, 20]/8 - (23*W[2, 7, 1, 26])/32 - 
 (445*W[2, 7, 1, 27])/64 - (399*W[2, 7, 1, 28])/64 - 
 (265*W[2, 7, 1, 29])/32 + (103*W[2, 7, 2, 26])/32 - 
 (599*W[2, 7, 2, 27])/64 + (15*W[2, 7, 2, 28])/8 + (33*W[2, 7, 2, 29])/4 - 
 (103*W[2, 7, 3, 26])/32 - (39*W[2, 7, 3, 27])/8 + (25*W[2, 7, 3, 28])/64 + 
 (25*W[2, 7, 3, 29])/64 + (5*W[2, 7, 4, 26])/2 - (637*W[2, 7, 4, 27])/32 - 
 (2359*W[2, 7, 4, 28])/64 - (455*W[2, 7, 4, 29])/16 + 
 (125*W[2, 7, 5, 27])/32 + (499*W[2, 7, 5, 28])/32 + 6*W[2, 7, 5, 29] - 
 (45*W[2, 7, 7, 27])/8 - (45*W[2, 7, 7, 28])/8 - (45*W[2, 7, 7, 29])/8 + 
 (97*W[2, 7, 17, 27])/32 + (37*W[2, 7, 17, 28])/16 + 
 (177*W[2, 7, 17, 29])/32 + (331*W[2, 7, 18, 27])/32 + 
 (91*W[2, 7, 18, 28])/4 + (131*W[2, 7, 18, 29])/8 + (23*W[2, 7, 19, 26])/32 + 
 (517*W[2, 7, 19, 27])/32 + (15*W[2, 7, 19, 28])/4 - 
 (505*W[2, 7, 19, 29])/64 - (5*W[2, 7, 20, 26])/2 - W[2, 7, 20, 27]/2 - 
 (751*W[2, 7, 20, 28])/64 - (3*W[2, 7, 20, 29])/32 + 
 (349*W[2, 7, 27, 1])/64 - (191*W[2, 7, 27, 2])/64 - (45*W[2, 7, 27, 3])/4 - 
 (415*W[2, 7, 27, 4])/16 + (125*W[2, 7, 27, 5])/32 + 
 (97*W[2, 7, 27, 17])/32 + (331*W[2, 7, 27, 18])/32 + 
 (15*W[2, 7, 27, 19])/4 - (3*W[2, 7, 27, 20])/32 + (349*W[2, 7, 28, 1])/64 - 
 (191*W[2, 7, 28, 2])/64 - (45*W[2, 7, 28, 3])/4 - (415*W[2, 7, 28, 4])/16 + 
 (125*W[2, 7, 28, 5])/32 + (97*W[2, 7, 28, 17])/32 + 
 (331*W[2, 7, 28, 18])/32 + (15*W[2, 7, 28, 19])/4 - (3*W[2, 7, 28, 20])/32 + 
 (349*W[2, 7, 29, 1])/64 - (191*W[2, 7, 29, 2])/64 - (45*W[2, 7, 29, 3])/4 - 
 (415*W[2, 7, 29, 4])/16 + (125*W[2, 7, 29, 5])/32 + 
 (97*W[2, 7, 29, 17])/32 + (331*W[2, 7, 29, 18])/32 + 
 (15*W[2, 7, 29, 19])/4 - (3*W[2, 7, 29, 20])/32 - 
 (1181*W[2, 12, 1, 26])/64 - (187*W[2, 12, 1, 27])/16 + 
 (433*W[2, 12, 1, 28])/64 + (23*W[2, 12, 1, 29])/32 + 
 (421*W[2, 12, 2, 26])/16 + (1155*W[2, 12, 2, 27])/64 - 
 (733*W[2, 12, 2, 28])/64 - (1413*W[2, 12, 2, 29])/64 - 
 (33*W[2, 12, 2, 30])/32 - (1319*W[2, 12, 3, 26])/64 - 
 (1155*W[2, 12, 3, 27])/64 - (197*W[2, 12, 3, 28])/16 - 
 (337*W[2, 12, 3, 29])/16 + (33*W[2, 12, 3, 30])/32 + 
 (2865*W[2, 12, 4, 26])/64 + (1903*W[2, 12, 4, 27])/64 - 
 (379*W[2, 12, 4, 28])/32 - (1367*W[2, 12, 4, 29])/64 + 
 (33*W[2, 12, 4, 30])/32 - (577*W[2, 12, 5, 26])/32 - 
 (919*W[2, 12, 5, 27])/32 + (111*W[2, 12, 5, 28])/32 + 
 (651*W[2, 12, 5, 29])/32 + (33*W[2, 12, 5, 30])/32 + 
 (157*W[2, 12, 12, 26])/8 - (157*W[2, 12, 12, 28])/8 + 
 (117*W[2, 12, 17, 26])/32 + (919*W[2, 12, 17, 27])/32 + 
 (881*W[2, 12, 17, 28])/32 + (1367*W[2, 12, 17, 29])/64 - 
 (33*W[2, 12, 17, 30])/32 + (1137*W[2, 12, 18, 26])/32 - 
 (763*W[2, 12, 18, 28])/32 + (65*W[2, 12, 18, 29])/64 - 
 (545*W[2, 12, 19, 26])/16 - (545*W[2, 12, 19, 27])/32 + 
 (23*W[2, 12, 19, 28])/8 + (337*W[2, 12, 19, 29])/16 - 
 (33*W[2, 12, 19, 30])/32 - (1597*W[2, 12, 20, 26])/64 - 
 (65*W[2, 12, 20, 27])/64 + (789*W[2, 12, 20, 28])/32 - 
 (1339*W[2, 12, 26, 1])/64 + (475*W[2, 12, 26, 2])/64 - 
 (313*W[2, 12, 26, 3])/32 + (179*W[2, 12, 26, 4])/8 + 
 (309*W[2, 12, 26, 5])/32 + (33*W[2, 12, 26, 16])/32 + 
 (117*W[2, 12, 26, 17])/32 + (109*W[2, 12, 26, 18])/16 - 
 (23*W[2, 12, 26, 19])/8 - (115*W[2, 12, 26, 20])/32 + 
 (1339*W[2, 12, 28, 1])/64 - (475*W[2, 12, 28, 2])/64 + 
 (313*W[2, 12, 28, 3])/32 - (179*W[2, 12, 28, 4])/8 - 
 (309*W[2, 12, 28, 5])/32 - (33*W[2, 12, 28, 16])/32 - 
 (117*W[2, 12, 28, 17])/32 - (109*W[2, 12, 28, 18])/16 + 
 (23*W[2, 12, 28, 19])/8 + (115*W[2, 12, 28, 20])/32 - 
 (151*W[2, 14, 1, 26])/64 - (731*W[2, 14, 1, 27])/64 - 
 (55*W[2, 14, 1, 28])/32 + (487*W[2, 14, 1, 29])/64 - 
 (251*W[2, 14, 1, 30])/32 + (151*W[2, 14, 2, 26])/64 + 4*W[2, 14, 2, 27] - 
 (515*W[2, 14, 2, 28])/64 - (487*W[2, 14, 2, 29])/64 - 
 (17*W[2, 14, 2, 30])/16 + (359*W[2, 14, 3, 28])/64 - 
 (1003*W[2, 14, 3, 29])/64 - (681*W[2, 14, 3, 30])/32 + 
 (209*W[2, 14, 4, 26])/16 + (731*W[2, 14, 4, 27])/64 + 
 (515*W[2, 14, 4, 28])/64 - (129*W[2, 14, 4, 29])/16 + 
 (17*W[2, 14, 4, 30])/16 - (151*W[2, 14, 5, 26])/64 - 
 (731*W[2, 14, 5, 27])/64 - (213*W[2, 14, 5, 28])/8 + 
 (129*W[2, 14, 5, 29])/16 + (579*W[2, 14, 5, 30])/16 - W[2, 14, 14, 28] + 
 W[2, 14, 14, 30] - (209*W[2, 14, 16, 26])/16 - 4*W[2, 14, 16, 27] + 
 (339*W[2, 14, 16, 28])/32 + (129*W[2, 14, 16, 29])/16 - 
 (33*W[2, 14, 16, 30])/32 + (987*W[2, 14, 17, 27])/64 + 
 (219*W[2, 14, 17, 28])/16 - (219*W[2, 14, 17, 30])/16 + 
 (987*W[2, 14, 18, 26])/64 - (697*W[2, 14, 18, 28])/32 + 
 (697*W[2, 14, 18, 30])/32 - (209*W[2, 14, 19, 26])/16 - 4*W[2, 14, 19, 27] + 
 (75*W[2, 14, 19, 28])/4 + (487*W[2, 14, 19, 29])/64 - 
 (453*W[2, 14, 19, 30])/16 + (159*W[2, 14, 20, 28])/64 + 
 (211*W[2, 14, 20, 30])/16 + (235*W[2, 14, 28, 1])/32 - 
 (71*W[2, 14, 28, 2])/16 + (729*W[2, 14, 28, 3])/32 + 
 (63*W[2, 14, 28, 4])/16 - (217*W[2, 14, 28, 5])/8 + 
 (33*W[2, 14, 28, 16])/32 + (5*W[2, 14, 28, 17])/8 - 
 (569*W[2, 14, 28, 18])/32 + (75*W[2, 14, 28, 19])/4 - 
 (41*W[2, 14, 28, 20])/8 - (235*W[2, 14, 30, 1])/32 + 
 (71*W[2, 14, 30, 2])/16 - (729*W[2, 14, 30, 3])/32 - 
 (63*W[2, 14, 30, 4])/16 + (217*W[2, 14, 30, 5])/8 - 
 (33*W[2, 14, 30, 16])/32 - (5*W[2, 14, 30, 17])/8 + 
 (569*W[2, 14, 30, 18])/32 - (75*W[2, 14, 30, 19])/4 + 
 (41*W[2, 14, 30, 20])/8 - (219*W[2, 17, 1, 26])/8 - 
 (1619*W[2, 17, 1, 27])/64 + (89*W[2, 17, 1, 28])/32 + 
 (1375*W[2, 17, 1, 29])/64 + (1449*W[2, 17, 1, 30])/64 + 
 (135*W[2, 17, 2, 26])/16 - (6053*W[2, 17, 2, 27])/64 + 
 (31*W[2, 17, 2, 28])/8 + (187*W[2, 17, 2, 29])/64 - 
 (563*W[2, 17, 2, 30])/64 + (13*W[2, 17, 3, 26])/4 - (47*W[2, 17, 3, 27])/4 - 
 (85*W[2, 17, 3, 28])/32 + W[2, 17, 3, 29]/4 - (25*W[2, 17, 3, 30])/16 - 
 (11*W[2, 17, 4, 26])/16 + (51*W[2, 17, 4, 27])/8 + 
 (2293*W[2, 17, 4, 28])/64 + (861*W[2, 17, 4, 29])/32 + 
 (69*W[2, 17, 4, 30])/32 + (39*W[2, 17, 5, 26])/32 + 
 (75*W[2, 17, 5, 27])/64 - (91*W[2, 17, 5, 28])/4 - 
 (1703*W[2, 17, 5, 29])/64 + (125*W[2, 17, 5, 30])/64 + 
 (97*W[2, 17, 7, 27])/32 + (37*W[2, 17, 7, 28])/16 + 
 (177*W[2, 17, 7, 29])/32 + (5*W[2, 17, 9, 26])/8 + (5*W[2, 17, 9, 29])/8 + 
 (5*W[2, 17, 9, 30])/8 + (1283*W[2, 17, 10, 26])/32 + 
 (89*W[2, 17, 10, 27])/16 - (527*W[2, 17, 10, 28])/32 - 
 (185*W[2, 17, 10, 29])/16 + (335*W[2, 17, 10, 30])/32 - 
 (59*W[2, 17, 12, 26])/8 + (1027*W[2, 17, 12, 27])/32 + 
 (59*W[2, 17, 12, 28])/2 + (1433*W[2, 17, 12, 29])/64 + 
 (987*W[2, 17, 14, 27])/64 + (219*W[2, 17, 14, 28])/16 - 
 (219*W[2, 17, 14, 30])/16 + (23*W[2, 17, 15, 26])/2 + 
 (11*W[2, 17, 15, 27])/16 - (109*W[2, 17, 15, 28])/8 - 
 (413*W[2, 17, 15, 29])/16 + W[2, 17, 16, 26]/2 + (95*W[2, 17, 16, 27])/64 + 
 (5*W[2, 17, 16, 28])/16 - (7*W[2, 17, 16, 29])/32 - 
 (3057*W[2, 17, 17, 26])/64 + (685*W[2, 17, 17, 27])/32 - 
 (23*W[2, 17, 17, 28])/8 - (47*W[2, 17, 17, 29])/32 - 
 (13*W[2, 17, 17, 30])/32 + (409*W[2, 17, 18, 26])/32 - 
 (1299*W[2, 17, 18, 27])/32 - (1549*W[2, 17, 18, 28])/32 - 
 (789*W[2, 17, 18, 29])/64 - (301*W[2, 17, 18, 30])/64 + 
 (5*W[2, 17, 19, 26])/2 + (495*W[2, 17, 19, 27])/32 + 
 (33*W[2, 17, 19, 28])/4 - (135*W[2, 17, 19, 29])/16 - 
 (65*W[2, 17, 19, 30])/32 - (55*W[2, 17, 20, 26])/8 - 
 (595*W[2, 17, 20, 27])/64 - (367*W[2, 17, 20, 29])/32 - 
 (79*W[2, 17, 24, 26])/8 + (273*W[2, 17, 24, 27])/64 + 
 (1013*W[2, 17, 24, 28])/64 + (185*W[2, 17, 24, 29])/16 - 
 (33*W[2, 17, 24, 30])/16 + (533*W[2, 17, 25, 26])/32 + 
 (19*W[2, 17, 25, 27])/2 - (19*W[2, 17, 25, 28])/2 - 
 (533*W[2, 17, 25, 29])/32 - (141*W[2, 17, 26, 1])/32 + 
 (115*W[2, 17, 26, 2])/16 - (43*W[2, 17, 26, 3])/16 + (3*W[2, 17, 26, 4])/8 + 
 (181*W[2, 17, 26, 5])/8 - (3*W[2, 17, 26, 6])/8 + (237*W[2, 17, 26, 10])/8 + 
 (3*W[2, 17, 26, 12])/8 + (5*W[2, 17, 26, 16])/32 - 
 (3057*W[2, 17, 26, 17])/64 + W[2, 17, 26, 18]/8 - 
 (223*W[2, 17, 26, 20])/32 - (125*W[2, 17, 26, 24])/16 + 
 (229*W[2, 17, 26, 25])/32 - (619*W[2, 17, 27, 1])/64 - 
 (2913*W[2, 17, 27, 2])/32 - (31*W[2, 17, 27, 3])/4 - 
 (103*W[2, 17, 27, 4])/8 + (171*W[2, 17, 27, 5])/8 - (3*W[2, 17, 27, 6])/8 - 
 (157*W[2, 17, 27, 10])/32 + (1027*W[2, 17, 27, 12])/32 + 
 (987*W[2, 17, 27, 14])/64 + (11*W[2, 17, 27, 15])/16 + 
 (141*W[2, 17, 27, 16])/32 + (173*W[2, 17, 27, 17])/16 - 
 (1299*W[2, 17, 27, 18])/32 + (179*W[2, 17, 27, 19])/8 - 
 (231*W[2, 17, 27, 20])/32 + (141*W[2, 17, 27, 24])/64 - 
 (73*W[2, 17, 28, 1])/16 - 3*W[2, 17, 28, 3] + (2651*W[2, 17, 28, 4])/64 - 
 (3*W[2, 17, 28, 6])/8 - (23*W[2, 17, 28, 7])/32 - 
 (527*W[2, 17, 28, 10])/32 + (87*W[2, 17, 28, 12])/4 - 
 (109*W[2, 17, 28, 15])/8 + (21*W[2, 17, 28, 16])/32 - 51*W[2, 17, 28, 18] + 
 (33*W[2, 17, 28, 19])/4 + (881*W[2, 17, 28, 24])/64 + 
 (125*W[2, 17, 29, 1])/16 - (9*W[2, 17, 29, 2])/2 + (3*W[2, 17, 29, 3])/8 + 
 (431*W[2, 17, 29, 4])/16 - (393*W[2, 17, 29, 5])/16 + 
 (5*W[2, 17, 29, 7])/2 - (185*W[2, 17, 29, 10])/16 + 
 (1433*W[2, 17, 29, 12])/64 - (229*W[2, 17, 29, 15])/16 - 
 (11*W[2, 17, 29, 16])/32 - (3*W[2, 17, 29, 17])/4 - 
 (91*W[2, 17, 29, 18])/8 - (135*W[2, 17, 29, 19])/16 - 
 (367*W[2, 17, 29, 20])/32 + (185*W[2, 17, 29, 24])/16 - 
 (229*W[2, 17, 29, 25])/32 + (193*W[2, 17, 30, 1])/32 - 
 (203*W[2, 17, 30, 2])/32 - (35*W[2, 17, 30, 3])/32 + 
 (13*W[2, 17, 30, 4])/4 + (101*W[2, 17, 30, 5])/32 - (3*W[2, 17, 30, 17])/4 + 
 (91*W[2, 17, 30, 18])/32 - (19*W[2, 17, 30, 19])/8 - W[2, 17, 30, 20]/8 + 
 (281*W[2, 18, 1, 26])/64 + (1033*W[2, 18, 1, 27])/64 + 
 (1637*W[2, 18, 1, 28])/64 + (199*W[2, 18, 1, 29])/64 - 
 (843*W[2, 18, 1, 30])/32 - (3139*W[2, 18, 2, 26])/32 + 
 (55*W[2, 18, 2, 27])/32 + (405*W[2, 18, 2, 28])/32 + 
 (175*W[2, 18, 2, 29])/16 - (3*W[2, 18, 2, 30])/16 - 
 (789*W[2, 18, 3, 26])/32 - W[2, 18, 3, 27]/2 + (805*W[2, 18, 3, 28])/32 + 
 (271*W[2, 18, 3, 29])/16 - (11*W[2, 18, 3, 30])/32 - 
 (447*W[2, 18, 4, 26])/32 - (411*W[2, 18, 4, 27])/32 + 
 (401*W[2, 18, 4, 28])/32 - (105*W[2, 18, 4, 29])/64 + 
 (19*W[2, 18, 4, 30])/4 + (127*W[2, 18, 5, 26])/64 + 
 (261*W[2, 18, 5, 27])/32 + (33*W[2, 18, 5, 28])/4 - (11*W[2, 18, 5, 29])/2 + 
 (97*W[2, 18, 5, 30])/32 - (165*W[2, 18, 6, 26])/4 - 
 (823*W[2, 18, 6, 27])/32 - (1833*W[2, 18, 6, 28])/64 - 
 (187*W[2, 18, 6, 29])/64 + (173*W[2, 18, 7, 27])/32 + 
 (251*W[2, 18, 7, 28])/32 + (75*W[2, 18, 7, 29])/8 + 
 (1137*W[2, 18, 12, 26])/32 - (763*W[2, 18, 12, 28])/32 + 
 (65*W[2, 18, 12, 29])/64 + (987*W[2, 18, 14, 26])/64 - 
 (697*W[2, 18, 14, 28])/32 + (697*W[2, 18, 14, 30])/32 + 
 (103*W[2, 18, 17, 26])/32 - (2369*W[2, 18, 17, 27])/64 - 
 (2097*W[2, 18, 17, 28])/64 + (141*W[2, 18, 17, 29])/32 - 
 (19*W[2, 18, 17, 30])/4 + (2781*W[2, 18, 18, 26])/64 - 
 (271*W[2, 18, 18, 27])/32 + (1835*W[2, 18, 18, 28])/64 + 
 (2417*W[2, 18, 18, 29])/64 - (11*W[2, 18, 18, 30])/32 + 
 (1591*W[2, 18, 19, 26])/64 + (1845*W[2, 18, 19, 27])/64 + 
 (587*W[2, 18, 19, 28])/64 - (2187*W[2, 18, 19, 29])/64 - 
 (17*W[2, 18, 19, 30])/32 - (69*W[2, 18, 20, 26])/16 - 
 (73*W[2, 18, 20, 27])/16 - 10*W[2, 18, 20, 29] - (7*W[2, 18, 21, 27])/8 - 
 (7*W[2, 18, 21, 28])/8 + (7*W[2, 18, 21, 29])/8 + (7*W[2, 18, 21, 30])/8 + 
 (79*W[2, 18, 24, 26])/8 - (273*W[2, 18, 24, 27])/64 - 
 (1013*W[2, 18, 24, 28])/64 - (185*W[2, 18, 24, 29])/16 + 
 (33*W[2, 18, 24, 30])/16 - (3*W[2, 18, 25, 26])/16 - 
 (2675*W[2, 18, 25, 27])/32 - (2859*W[2, 18, 25, 28])/32 - 
 (273*W[2, 18, 25, 29])/64 + (63*W[2, 18, 26, 1])/32 - 
 (3155*W[2, 18, 26, 2])/32 - (95*W[2, 18, 26, 3])/8 - 
 (185*W[2, 18, 26, 4])/8 - (437*W[2, 18, 26, 5])/64 - 
 (2353*W[2, 18, 26, 6])/64 + (1015*W[2, 18, 26, 12])/32 + 
 (987*W[2, 18, 26, 14])/64 + (11*W[2, 18, 26, 15])/32 + 
 (19*W[2, 18, 26, 16])/4 + (103*W[2, 18, 26, 17])/32 + 
 (3173*W[2, 18, 26, 18])/64 + (329*W[2, 18, 26, 19])/16 + 
 (3*W[2, 18, 26, 20])/32 + (125*W[2, 18, 26, 24])/16 - 
 (129*W[2, 18, 26, 25])/64 + (29*W[2, 18, 27, 1])/32 + W[2, 18, 27, 2]/4 + 
 (7*W[2, 18, 27, 3])/16 - 4*W[2, 18, 27, 4] + (19*W[2, 18, 27, 5])/8 - 
 (1359*W[2, 18, 27, 6])/64 - (3*W[2, 18, 27, 7])/8 + 
 (31*W[2, 18, 27, 13])/32 - (11*W[2, 18, 27, 16])/32 - 
 (2109*W[2, 18, 27, 17])/64 - (271*W[2, 18, 27, 18])/32 + 
 (1129*W[2, 18, 27, 19])/32 - (45*W[2, 18, 27, 20])/16 - 
 (141*W[2, 18, 27, 24])/64 - (5467*W[2, 18, 27, 25])/64 + 
 (817*W[2, 18, 28, 1])/64 + (383*W[2, 18, 28, 2])/64 + 
 (315*W[2, 18, 28, 3])/16 + (633*W[2, 18, 28, 4])/64 - 
 (9*W[2, 18, 28, 5])/4 - (773*W[2, 18, 28, 6])/32 + (33*W[2, 18, 28, 7])/16 - 
 (641*W[2, 18, 28, 12])/32 - (17*W[2, 18, 28, 16])/32 - 
 (2109*W[2, 18, 28, 17])/64 + (2131*W[2, 18, 28, 18])/64 + 
 (587*W[2, 18, 28, 19])/64 + (41*W[2, 18, 28, 20])/8 - 
 (881*W[2, 18, 28, 24])/64 - (5601*W[2, 18, 28, 25])/64 + 
 (719*W[2, 18, 29, 1])/64 + (367*W[2, 18, 29, 2])/64 + 
 (189*W[2, 18, 29, 3])/16 + (177*W[2, 18, 29, 4])/64 - 
 (115*W[2, 18, 29, 5])/16 - (187*W[2, 18, 29, 6])/64 + 
 (115*W[2, 18, 29, 7])/32 + (65*W[2, 18, 29, 12])/64 - 
 (31*W[2, 18, 29, 13])/32 - (11*W[2, 18, 29, 15])/32 + 
 (2675*W[2, 18, 29, 18])/64 - (1803*W[2, 18, 29, 19])/64 - 
 10*W[2, 18, 29, 20] - (185*W[2, 18, 29, 24])/16 - (39*W[2, 18, 29, 25])/16 - 
 (25*W[2, 19, 1, 26])/32 - (19*W[2, 19, 1, 27])/4 + 
 (133*W[2, 19, 1, 28])/64 + (303*W[2, 19, 1, 29])/64 + 
 (1145*W[2, 19, 1, 30])/64 + (1209*W[2, 19, 2, 26])/64 + 
 (929*W[2, 19, 2, 27])/64 - (25*W[2, 19, 2, 28])/32 - 
 (3845*W[2, 19, 2, 29])/64 - (517*W[2, 19, 2, 30])/64 - 
 (19*W[2, 19, 3, 26])/64 + (113*W[2, 19, 3, 27])/8 + 12*W[2, 19, 3, 28] - 
 (83*W[2, 19, 3, 29])/64 - (279*W[2, 19, 3, 30])/64 - 
 (3225*W[2, 19, 4, 26])/64 + (369*W[2, 19, 4, 27])/16 - 
 (275*W[2, 19, 4, 28])/32 + (107*W[2, 19, 4, 29])/32 + 
 (275*W[2, 19, 4, 30])/16 + (29*W[2, 19, 5, 26])/32 - 
 (511*W[2, 19, 5, 27])/32 - (415*W[2, 19, 5, 28])/16 - 
 (285*W[2, 19, 5, 29])/32 - (33*W[2, 19, 5, 30])/32 - (5*W[2, 19, 7, 26])/2 + 
 (549*W[2, 19, 7, 27])/64 + (45*W[2, 19, 7, 28])/8 + 
 (171*W[2, 19, 7, 29])/64 - (579*W[2, 19, 12, 26])/32 - 
 (563*W[2, 19, 12, 27])/32 - (29*W[2, 19, 12, 28])/16 + 
 (299*W[2, 19, 12, 29])/16 + (873*W[2, 19, 14, 28])/32 + 
 (1003*W[2, 19, 14, 29])/64 - (873*W[2, 19, 14, 30])/32 - 
 (7*W[2, 19, 16, 26])/32 - (17*W[2, 19, 16, 27])/32 - 
 (107*W[2, 19, 16, 28])/64 + (11*W[2, 19, 16, 29])/32 + 
 (73*W[2, 19, 17, 26])/32 + (509*W[2, 19, 17, 27])/32 + 
 (437*W[2, 19, 17, 28])/64 - (135*W[2, 19, 17, 29])/16 - 
 (35*W[2, 19, 17, 30])/16 + (1609*W[2, 19, 18, 26])/64 - 
 (3523*W[2, 19, 18, 27])/64 - (5173*W[2, 19, 18, 28])/64 - 
 (1217*W[2, 19, 18, 29])/32 - (3*W[2, 19, 18, 30])/8 + 
 (191*W[2, 19, 19, 26])/4 - (7*W[2, 19, 19, 27])/8 - 
 (2107*W[2, 19, 19, 28])/64 - (2571*W[2, 19, 19, 29])/64 + 
 (1103*W[2, 19, 19, 30])/64 + (739*W[2, 19, 20, 26])/32 - 
 (273*W[2, 19, 20, 27])/32 - (793*W[2, 19, 20, 28])/64 - 
 (399*W[2, 19, 20, 29])/64 - (101*W[2, 19, 20, 30])/8 - 
 (543*W[2, 19, 21, 26])/32 - (279*W[2, 19, 21, 27])/32 + 
 (805*W[2, 19, 21, 28])/64 + (1889*W[2, 19, 21, 29])/64 + 
 (263*W[2, 19, 21, 30])/32 + (3*W[2, 19, 25, 26])/16 + 
 (2675*W[2, 19, 25, 27])/32 + (2859*W[2, 19, 25, 28])/32 + 
 (273*W[2, 19, 25, 29])/64 + (133*W[2, 19, 26, 1])/16 + 
 (241*W[2, 19, 26, 2])/32 + (7*W[2, 19, 26, 3])/32 - 
 (2949*W[2, 19, 26, 4])/64 + (185*W[2, 19, 26, 5])/32 + 
 (3*W[2, 19, 26, 6])/8 - (5*W[2, 19, 26, 7])/2 - (303*W[2, 19, 26, 12])/16 + 
 (109*W[2, 19, 26, 15])/16 + (59*W[2, 19, 26, 16])/32 + 
 (73*W[2, 19, 26, 17])/32 + (1165*W[2, 19, 26, 18])/64 + 
 (2777*W[2, 19, 26, 19])/64 + (535*W[2, 19, 26, 20])/32 - 
 (543*W[2, 19, 26, 21])/32 + (129*W[2, 19, 26, 25])/64 - 
 (319*W[2, 19, 27, 1])/64 + (227*W[2, 19, 27, 2])/64 + 
 (517*W[2, 19, 27, 3])/32 + (1337*W[2, 19, 27, 4])/64 - 
 (39*W[2, 19, 27, 5])/4 + (3*W[2, 19, 27, 6])/8 + (29*W[2, 19, 27, 7])/32 - 
 (563*W[2, 19, 27, 12])/32 + (3*W[2, 19, 27, 16])/16 + 
 (287*W[2, 19, 27, 17])/32 - (3523*W[2, 19, 27, 18])/64 + 
 (131*W[2, 19, 27, 19])/32 - (157*W[2, 19, 27, 20])/32 - W[2, 19, 27, 21]/2 + 
 (5467*W[2, 19, 27, 25])/64 - (29*W[2, 19, 28, 1])/4 + 
 (201*W[2, 19, 28, 2])/64 + (131*W[2, 19, 28, 3])/64 - 
 (123*W[2, 19, 28, 4])/32 - W[2, 19, 28, 5]/2 + (3*W[2, 19, 28, 6])/8 - 
 (131*W[2, 19, 28, 7])/64 - (31*W[2, 19, 28, 12])/32 + 
 (19*W[2, 19, 28, 16])/2 + (173*W[2, 19, 28, 17])/16 - 
 (2369*W[2, 19, 28, 18])/32 - (2107*W[2, 19, 28, 19])/64 - 
 (1397*W[2, 19, 28, 20])/64 + (1331*W[2, 19, 28, 21])/64 + 
 (5601*W[2, 19, 28, 25])/64 - (505*W[2, 19, 29, 1])/64 - 
 (723*W[2, 19, 29, 2])/16 - (247*W[2, 19, 29, 3])/64 - 
 (481*W[2, 19, 29, 4])/32 + (419*W[2, 19, 29, 5])/32 - 5*W[2, 19, 29, 7] + 
 (299*W[2, 19, 29, 12])/16 + (1003*W[2, 19, 29, 14])/64 - 
 (109*W[2, 19, 29, 15])/16 + (395*W[2, 19, 29, 16])/32 - 
 (33*W[2, 19, 29, 17])/16 - (2175*W[2, 19, 29, 18])/64 - 
 (2649*W[2, 19, 29, 19])/64 - (399*W[2, 19, 29, 20])/64 + 
 (1363*W[2, 19, 29, 21])/64 + (39*W[2, 19, 29, 25])/16 + 
 (25*W[2, 19, 30, 1])/8 - (209*W[2, 19, 30, 2])/32 + 
 (97*W[2, 19, 30, 3])/32 + (25*W[2, 19, 30, 4])/8 - (19*W[2, 19, 30, 5])/8 - 
 W[2, 19, 30, 17]/8 - (35*W[2, 19, 30, 18])/32 + (97*W[2, 19, 30, 19])/16 - 
 (5*W[2, 19, 30, 20])/8 - (1105*W[2, 20, 1, 26])/64 + 
 (239*W[2, 20, 1, 27])/32 + (783*W[2, 20, 1, 28])/32 + 
 (897*W[2, 20, 1, 29])/32 - (1175*W[2, 20, 1, 30])/64 - 
 (2499*W[2, 20, 2, 26])/64 - (87*W[2, 20, 2, 27])/2 - 
 (4163*W[2, 20, 2, 28])/64 + (839*W[2, 20, 2, 29])/32 + 
 (529*W[2, 20, 2, 30])/64 + (2655*W[2, 20, 3, 26])/64 - 
 (599*W[2, 20, 3, 27])/32 - (4207*W[2, 20, 3, 28])/64 - 
 (537*W[2, 20, 3, 29])/32 + (289*W[2, 20, 3, 30])/64 - 
 (881*W[2, 20, 4, 26])/32 + (755*W[2, 20, 4, 27])/64 + 
 (81*W[2, 20, 4, 28])/8 + (37*W[2, 20, 4, 29])/32 - (35*W[2, 20, 4, 30])/16 + 
 (117*W[2, 20, 5, 26])/32 + (187*W[2, 20, 5, 27])/16 + 
 (417*W[2, 20, 5, 28])/32 + (81*W[2, 20, 5, 29])/32 + 
 (49*W[2, 20, 5, 30])/16 - (5*W[2, 20, 7, 26])/2 + (71*W[2, 20, 7, 27])/16 + 
 (203*W[2, 20, 7, 28])/64 + (221*W[2, 20, 7, 29])/32 - 
 (177*W[2, 20, 8, 26])/16 + (173*W[2, 20, 8, 27])/64 + 
 (725*W[2, 20, 8, 28])/64 + (69*W[2, 20, 8, 29])/8 + 
 (25*W[2, 20, 8, 30])/16 - (5*W[2, 20, 9, 26])/8 - (5*W[2, 20, 9, 29])/8 - 
 (5*W[2, 20, 9, 30])/8 - (1597*W[2, 20, 12, 26])/64 - 
 (65*W[2, 20, 12, 27])/64 + (789*W[2, 20, 12, 28])/32 + 
 (159*W[2, 20, 14, 28])/64 + (211*W[2, 20, 14, 30])/16 + 
 (513*W[2, 20, 15, 26])/32 + (229*W[2, 20, 15, 27])/32 - 
 (229*W[2, 20, 15, 28])/32 - (513*W[2, 20, 15, 29])/32 + 
 (7*W[2, 20, 16, 26])/32 + (17*W[2, 20, 16, 27])/32 + 
 (107*W[2, 20, 16, 28])/64 - (11*W[2, 20, 16, 29])/32 - 
 (203*W[2, 20, 17, 26])/32 - (229*W[2, 20, 17, 27])/32 - 
 (181*W[2, 20, 17, 28])/64 - (369*W[2, 20, 17, 29])/32 + W[2, 20, 17, 30]/2 - 
 (149*W[2, 20, 18, 26])/32 - (135*W[2, 20, 18, 27])/16 - 
 (121*W[2, 20, 18, 28])/8 - (139*W[2, 20, 18, 29])/8 + W[2, 20, 18, 30]/32 + 
 (39*W[2, 20, 19, 26])/64 - (341*W[2, 20, 19, 27])/16 - 
 (5*W[2, 20, 19, 28])/8 + (189*W[2, 20, 19, 29])/8 - 
 (401*W[2, 20, 19, 30])/64 + (2563*W[2, 20, 20, 26])/64 + 
 (2879*W[2, 20, 20, 27])/64 + (989*W[2, 20, 20, 28])/32 - 
 (143*W[2, 20, 20, 29])/64 - W[2, 20, 20, 30]/16 + 
 (543*W[2, 20, 21, 26])/32 + (279*W[2, 20, 21, 27])/32 - 
 (805*W[2, 20, 21, 28])/64 - (1889*W[2, 20, 21, 29])/64 - 
 (263*W[2, 20, 21, 30])/32 + (413*W[2, 20, 25, 26])/16 + 
 (195*W[2, 20, 25, 27])/16 - (173*W[2, 20, 25, 28])/16 - 
 (23*W[2, 20, 25, 29])/2 - 4*W[2, 20, 26, 1] - (215*W[2, 20, 26, 2])/16 + 
 (603*W[2, 20, 26, 3])/32 - (277*W[2, 20, 26, 4])/32 + 7*W[2, 20, 26, 5] - 
 (5*W[2, 20, 26, 7])/2 - (177*W[2, 20, 26, 8])/16 - 
 (1433*W[2, 20, 26, 12])/64 + (229*W[2, 20, 26, 15])/32 - 
 (5*W[2, 20, 26, 16])/32 - (203*W[2, 20, 26, 17])/32 - 
 (61*W[2, 20, 26, 18])/8 + (29*W[2, 20, 26, 19])/16 + 
 (1339*W[2, 20, 26, 20])/64 + (543*W[2, 20, 26, 21])/32 + 
 (229*W[2, 20, 26, 25])/16 - (29*W[2, 20, 27, 1])/16 - 
 (639*W[2, 20, 27, 2])/32 - (1055*W[2, 20, 27, 3])/32 + 
 (2285*W[2, 20, 27, 4])/64 + (503*W[2, 20, 27, 5])/32 - 
 (91*W[2, 20, 27, 7])/32 + (173*W[2, 20, 27, 8])/64 - 
 (65*W[2, 20, 27, 12])/64 - (3*W[2, 20, 27, 13])/8 + 
 (229*W[2, 20, 27, 15])/32 - (17*W[2, 20, 27, 16])/32 - 
 (81*W[2, 20, 27, 17])/8 - (135*W[2, 20, 27, 18])/16 + 
 (39*W[2, 20, 27, 19])/16 + (1581*W[2, 20, 27, 20])/64 + W[2, 20, 27, 21]/2 + 
 (11*W[2, 20, 27, 25])/16 + (123*W[2, 20, 28, 1])/64 - 
 (3681*W[2, 20, 28, 2])/64 - (1329*W[2, 20, 28, 3])/32 - 
 (165*W[2, 20, 28, 4])/16 + (723*W[2, 20, 28, 5])/32 - 
 (263*W[2, 20, 28, 7])/64 + (625*W[2, 20, 28, 8])/64 + 
 (707*W[2, 20, 28, 12])/32 + (1003*W[2, 20, 28, 14])/64 - 
 (229*W[2, 20, 28, 15])/32 + (97*W[2, 20, 28, 16])/32 - 
 (129*W[2, 20, 28, 17])/32 - (23*W[2, 20, 28, 18])/8 - 
 (5*W[2, 20, 28, 19])/8 + (121*W[2, 20, 28, 20])/8 - 
 (1331*W[2, 20, 28, 21])/64 + (11*W[2, 20, 28, 25])/16 + 
 (145*W[2, 20, 29, 1])/32 + (327*W[2, 20, 29, 2])/32 - W[2, 20, 29, 3]/8 - 
 (597*W[2, 20, 29, 4])/32 + (27*W[2, 20, 29, 5])/16 - (3*W[2, 20, 29, 7])/8 + 
 (113*W[2, 20, 29, 8])/16 + (3*W[2, 20, 29, 13])/8 - 
 (229*W[2, 20, 29, 15])/32 + (11*W[2, 20, 29, 16])/32 + 
 (223*W[2, 20, 29, 17])/32 + (163*W[2, 20, 29, 18])/16 - 
 (3*W[2, 20, 29, 19])/8 - (143*W[2, 20, 29, 20])/64 - 
 (1363*W[2, 20, 29, 21])/64 - (25*W[2, 20, 30, 1])/8 + 
 (209*W[2, 20, 30, 2])/32 - (97*W[2, 20, 30, 3])/32 - 
 (25*W[2, 20, 30, 4])/8 + (19*W[2, 20, 30, 5])/8 + W[2, 20, 30, 17]/8 + 
 (35*W[2, 20, 30, 18])/32 - (97*W[2, 20, 30, 19])/16 + 
 (5*W[2, 20, 30, 20])/8 - (151*W[2, 26, 1, 2])/64 - (17*W[2, 26, 1, 3])/2 + 
 (1377*W[2, 26, 1, 4])/64 + (35*W[2, 26, 1, 5])/16 + 
 (2353*W[2, 26, 1, 6])/64 - (259*W[2, 26, 1, 11])/32 + 
 (9*W[2, 26, 1, 13])/32 - (121*W[2, 26, 1, 16])/32 - 
 (1057*W[2, 26, 1, 18])/32 + (211*W[2, 26, 1, 19])/32 + 
 (61*W[2, 26, 1, 20])/16 - (229*W[2, 26, 1, 25])/32 + 
 (173*W[2, 26, 2, 1])/64 - (3057*W[2, 26, 2, 2])/32 - (35*W[2, 26, 2, 3])/8 - 
 (1751*W[2, 26, 2, 4])/64 - (51*W[2, 26, 2, 5])/16 + 
 (103*W[2, 26, 2, 7])/32 + (2095*W[2, 26, 2, 12])/64 + 
 (987*W[2, 26, 2, 14])/64 + (109*W[2, 26, 2, 16])/32 + 
 (161*W[2, 26, 2, 17])/16 - (31*W[2, 26, 2, 18])/32 + 
 (91*W[2, 26, 2, 19])/16 - (299*W[2, 26, 2, 20])/16 - 
 (229*W[2, 26, 2, 25])/32 - (207*W[2, 26, 3, 1])/32 - 
 (17*W[2, 26, 3, 2])/32 - 50*W[2, 26, 3, 3] + (157*W[2, 26, 3, 4])/32 + 
 (2087*W[2, 26, 3, 5])/64 + (31*W[2, 26, 3, 6])/32 + 
 (177*W[2, 26, 3, 8])/16 - (3*W[2, 26, 3, 12])/8 - (9*W[2, 26, 3, 13])/32 - 
 (7*W[2, 26, 3, 15])/64 + (11*W[2, 26, 3, 16])/16 - (9*W[2, 26, 3, 17])/2 - 
 (379*W[2, 26, 3, 18])/32 - (97*W[2, 26, 3, 19])/16 + 
 (679*W[2, 26, 4, 1])/64 - (157*W[2, 26, 4, 2])/16 + (67*W[2, 26, 4, 3])/16 + 
 (3343*W[2, 26, 4, 4])/64 - (17*W[2, 26, 4, 5])/32 - (31*W[2, 26, 4, 6])/32 - 
 (109*W[2, 26, 4, 7])/32 + (259*W[2, 26, 4, 11])/32 - 
 (39*W[2, 26, 4, 12])/16 - (987*W[2, 26, 4, 14])/64 - 
 (41*W[2, 26, 4, 16])/16 - (3*W[2, 26, 4, 17])/32 - (47*W[2, 26, 4, 18])/8 - 
 W[2, 26, 4, 19]/16 + (287*W[2, 26, 4, 20])/16 + (33*W[2, 26, 5, 1])/4 + 
 (1829*W[2, 26, 5, 2])/64 + (1093*W[2, 26, 5, 3])/32 + 
 (11*W[2, 26, 5, 4])/32 + (2363*W[2, 26, 5, 5])/64 + 
 (109*W[2, 26, 5, 7])/32 - (237*W[2, 26, 5, 10])/8 - 
 (2095*W[2, 26, 5, 12])/64 + (7*W[2, 26, 5, 15])/64 - 
 (189*W[2, 26, 5, 16])/32 + (825*W[2, 26, 5, 17])/16 - 
 (177*W[2, 26, 5, 18])/64 + (79*W[2, 26, 5, 19])/32 - 
 (105*W[2, 26, 5, 20])/32 - (193*W[2, 26, 16, 1])/32 + 
 (203*W[2, 26, 16, 2])/32 + (35*W[2, 26, 16, 3])/32 - 
 (13*W[2, 26, 16, 4])/4 - (101*W[2, 26, 16, 5])/32 + (3*W[2, 26, 16, 17])/4 - 
 (91*W[2, 26, 16, 18])/32 + (19*W[2, 26, 16, 19])/8 + W[2, 26, 16, 20]/8 - 
 (141*W[2, 26, 17, 1])/32 + (115*W[2, 26, 17, 2])/16 - 
 (43*W[2, 26, 17, 3])/16 + (3*W[2, 26, 17, 4])/8 + (181*W[2, 26, 17, 5])/8 - 
 (3*W[2, 26, 17, 6])/8 + (237*W[2, 26, 17, 10])/8 + (3*W[2, 26, 17, 12])/8 + 
 (5*W[2, 26, 17, 16])/32 - (3057*W[2, 26, 17, 17])/64 + W[2, 26, 17, 18]/8 - 
 (223*W[2, 26, 17, 20])/32 - (125*W[2, 26, 17, 24])/16 + 
 (229*W[2, 26, 17, 25])/32 + (307*W[2, 26, 18, 1])/64 - 
 (31*W[2, 26, 18, 2])/4 - (269*W[2, 26, 18, 3])/32 - (83*W[2, 26, 18, 4])/8 - 
 (397*W[2, 26, 18, 5])/64 - (2353*W[2, 26, 18, 6])/64 + W[2, 26, 18, 16]/2 - 
 (243*W[2, 26, 18, 17])/32 + (3465*W[2, 26, 18, 18])/64 + 
 (135*W[2, 26, 18, 19])/16 + (3*W[2, 26, 18, 20])/32 + 
 (125*W[2, 26, 18, 24])/16 + (307*W[2, 26, 18, 25])/64 + 
 (89*W[2, 26, 19, 1])/32 + (31*W[2, 26, 19, 2])/4 - 
 (105*W[2, 26, 19, 3])/16 - (149*W[2, 26, 19, 4])/32 + 
 (185*W[2, 26, 19, 5])/32 + (3*W[2, 26, 19, 6])/8 - 
 (103*W[2, 26, 19, 7])/32 + (39*W[2, 26, 19, 12])/16 + 
 (23*W[2, 26, 19, 16])/8 + (73*W[2, 26, 19, 17])/32 + 
 (921*W[2, 26, 19, 18])/64 + (3057*W[2, 26, 19, 19])/64 + 
 (535*W[2, 26, 19, 20])/32 - (543*W[2, 26, 19, 21])/32 - 
 (307*W[2, 26, 19, 25])/64 - 4*W[2, 26, 20, 1] - (573*W[2, 26, 20, 2])/32 + 
 (357*W[2, 26, 20, 3])/32 + (581*W[2, 26, 20, 4])/32 + 
 (71*W[2, 26, 20, 5])/16 - (177*W[2, 26, 20, 8])/16 + W[2, 26, 20, 16]/32 - 
 (227*W[2, 26, 20, 17])/32 - (251*W[2, 26, 20, 18])/32 - W[2, 26, 20, 19]/4 + 
 (143*W[2, 26, 20, 20])/64 + (543*W[2, 26, 20, 21])/32 + 
 (229*W[2, 26, 20, 25])/32 - (19*W[2, 26, 26, 26])/32 - 
 (3*W[2, 26, 26, 27])/16 - (85*W[2, 26, 26, 28])/32 + 
 (19*W[2, 26, 26, 29])/32 + (3*W[2, 26, 26, 30])/32 - 
 (9*W[2, 26, 27, 26])/32 - (9*W[2, 26, 27, 27])/16 + 
 (23*W[2, 26, 27, 28])/32 + (363*W[2, 26, 27, 29])/64 + 
 (119*W[2, 26, 27, 30])/64 - (7*W[2, 26, 28, 27])/16 - W[2, 26, 28, 28]/2 + 
 (3*W[2, 26, 28, 30])/16 + (15*W[2, 26, 29, 26])/32 - 
 (145*W[2, 26, 29, 27])/64 + (3*W[2, 26, 29, 29])/16 + 
 (5*W[2, 26, 29, 30])/16 - W[2, 26, 30, 26]/2 - (95*W[2, 26, 30, 27])/64 - 
 (5*W[2, 26, 30, 28])/16 + (7*W[2, 26, 30, 29])/32 - (15*W[2, 27, 1, 2])/16 - 
 (747*W[2, 27, 1, 3])/32 + (2289*W[2, 27, 1, 4])/64 + 
 (27*W[2, 27, 1, 5])/16 + (1359*W[2, 27, 1, 6])/64 - 
 (2687*W[2, 27, 1, 11])/64 + (1489*W[2, 27, 1, 13])/32 - 
 (109*W[2, 27, 1, 15])/16 - (3*W[2, 27, 1, 16])/8 - 
 (1315*W[2, 27, 1, 18])/64 + (27*W[2, 27, 1, 19])/16 + 
 (29*W[2, 27, 1, 20])/8 - (109*W[2, 27, 1, 25])/16 - (5*W[2, 27, 2, 1])/8 - 
 (119*W[2, 27, 2, 3])/16 - (89*W[2, 27, 2, 4])/8 - (41*W[2, 27, 2, 5])/16 + 
 (37*W[2, 27, 2, 7])/32 + (1347*W[2, 27, 2, 12])/64 - 
 (11*W[2, 27, 2, 15])/32 + (3*W[2, 27, 2, 16])/16 + W[2, 27, 2, 18]/32 - 
 (33*W[2, 27, 2, 19])/16 - (287*W[2, 27, 2, 20])/16 - 
 (11*W[2, 27, 2, 25])/32 + (757*W[2, 27, 3, 1])/32 - 
 (239*W[2, 27, 3, 2])/32 - (685*W[2, 27, 3, 3])/64 + (27*W[2, 27, 3, 4])/8 + 
 (1129*W[2, 27, 3, 5])/32 + (31*W[2, 27, 3, 6])/32 - 
 (173*W[2, 27, 3, 8])/64 - (3*W[2, 27, 3, 12])/8 - 
 (1489*W[2, 27, 3, 13])/32 - (2097*W[2, 27, 3, 15])/32 + 
 (5*W[2, 27, 3, 16])/32 - (97*W[2, 27, 3, 17])/32 + (5*W[2, 27, 3, 18])/16 - 
 (2109*W[2, 27, 3, 20])/64 - (221*W[2, 27, 4, 1])/32 - 
 (85*W[2, 27, 4, 2])/8 + (75*W[2, 27, 4, 3])/16 + (143*W[2, 27, 4, 4])/32 + 
 (39*W[2, 27, 4, 5])/16 - (31*W[2, 27, 4, 6])/32 - (39*W[2, 27, 4, 7])/16 + 
 (2687*W[2, 27, 4, 11])/64 - (39*W[2, 27, 4, 12])/16 - 
 (31*W[2, 27, 4, 13])/32 + (3*W[2, 27, 4, 16])/16 - (3*W[2, 27, 4, 17])/32 - 
 (43*W[2, 27, 4, 18])/16 + (55*W[2, 27, 4, 19])/16 + 
 (287*W[2, 27, 4, 20])/16 + (3*W[2, 27, 5, 1])/2 + (1175*W[2, 27, 5, 2])/64 - 
 (941*W[2, 27, 5, 3])/32 + W[2, 27, 5, 4]/8 + 4*W[2, 27, 5, 5] + 
 (39*W[2, 27, 5, 7])/16 + (157*W[2, 27, 5, 10])/32 - 
 (1347*W[2, 27, 5, 12])/64 + (3*W[2, 27, 5, 13])/8 + 
 (2097*W[2, 27, 5, 15])/32 + (3*W[2, 27, 5, 16])/16 + 
 (131*W[2, 27, 5, 17])/8 + (93*W[2, 27, 5, 18])/32 - 
 (23*W[2, 27, 5, 19])/16 + (247*W[2, 27, 5, 20])/32 - 
 (219*W[2, 27, 17, 1])/32 - (3*W[2, 27, 17, 2])/16 - 
 (137*W[2, 27, 17, 3])/32 - W[2, 27, 17, 4]/8 + 22*W[2, 27, 17, 5] - 
 (3*W[2, 27, 17, 6])/8 - (157*W[2, 27, 17, 10])/32 + (3*W[2, 27, 17, 12])/8 + 
 (11*W[2, 27, 17, 15])/32 + (5*W[2, 27, 17, 16])/32 - 
 (1153*W[2, 27, 17, 18])/32 + (41*W[2, 27, 17, 19])/4 - 
 (231*W[2, 27, 17, 20])/32 + (141*W[2, 27, 17, 24])/64 + 
 (109*W[2, 27, 17, 25])/16 + (29*W[2, 27, 18, 1])/32 + W[2, 27, 18, 2]/4 + 
 (7*W[2, 27, 18, 3])/16 - 4*W[2, 27, 18, 4] + (19*W[2, 27, 18, 5])/8 - 
 (1359*W[2, 27, 18, 6])/64 - (3*W[2, 27, 18, 7])/8 + 
 (31*W[2, 27, 18, 13])/32 - (11*W[2, 27, 18, 16])/32 - 
 (2109*W[2, 27, 18, 17])/64 - (271*W[2, 27, 18, 18])/32 + 
 (1129*W[2, 27, 18, 19])/32 - (45*W[2, 27, 18, 20])/16 - 
 (141*W[2, 27, 18, 24])/64 - (5467*W[2, 27, 18, 25])/64 + 
 (3*W[2, 27, 19, 1])/2 - (41*W[2, 27, 19, 2])/32 + (17*W[2, 27, 19, 3])/32 + 
 (11*W[2, 27, 19, 4])/8 - (23*W[2, 27, 19, 5])/16 + (3*W[2, 27, 19, 6])/8 - 
 (37*W[2, 27, 19, 7])/32 + (39*W[2, 27, 19, 12])/16 + 
 (3*W[2, 27, 19, 16])/16 + (287*W[2, 27, 19, 17])/32 - 
 (3139*W[2, 27, 19, 18])/64 + (271*W[2, 27, 19, 19])/32 - 
 (15*W[2, 27, 19, 20])/32 - W[2, 27, 19, 21]/2 + (5467*W[2, 27, 19, 25])/64 - 
 (111*W[2, 27, 20, 1])/32 - (145*W[2, 27, 20, 2])/8 - 
 (1153*W[2, 27, 20, 3])/32 + (581*W[2, 27, 20, 4])/32 + 
 (35*W[2, 27, 20, 5])/4 + (3*W[2, 27, 20, 7])/8 + (173*W[2, 27, 20, 8])/64 - 
 (3*W[2, 27, 20, 13])/8 + (109*W[2, 27, 20, 15])/16 - 
 (11*W[2, 27, 20, 16])/32 - (227*W[2, 27, 20, 17])/32 - 
 (65*W[2, 27, 20, 18])/16 - W[2, 27, 20, 19]/4 + (143*W[2, 27, 20, 20])/64 + 
 W[2, 27, 20, 21]/2 + (11*W[2, 27, 20, 25])/32 - (19*W[2, 27, 26, 26])/32 + 
 W[2, 27, 26, 27]/8 + (29*W[2, 27, 26, 28])/32 + W[2, 27, 26, 29]/2 - 
 (5*W[2, 27, 26, 30])/32 - (3*W[2, 27, 27, 26])/4 - (9*W[2, 27, 27, 27])/16 + 
 (21*W[2, 27, 27, 28])/32 + (7*W[2, 27, 27, 29])/32 - 
 (11*W[2, 27, 27, 30])/32 - (7*W[2, 27, 28, 27])/16 - 
 (23*W[2, 27, 28, 28])/32 + (7*W[2, 27, 28, 29])/32 + 
 (3*W[2, 27, 28, 30])/16 + (5*W[2, 27, 29, 26])/8 - 
 (21*W[2, 27, 29, 27])/32 - W[2, 27, 29, 28]/2 - W[2, 27, 29, 29]/32 + 
 (11*W[2, 27, 29, 30])/32 + (323*W[2, 28, 1, 2])/64 - (7*W[2, 28, 1, 3])/8 + 
 (57*W[2, 28, 1, 4])/64 - (133*W[2, 28, 1, 5])/16 + (773*W[2, 28, 1, 6])/32 - 
 (645*W[2, 28, 1, 11])/32 - (115*W[2, 28, 1, 13])/64 + 
 (11*W[2, 28, 1, 15])/32 - (35*W[2, 28, 1, 18])/8 + (29*W[2, 28, 1, 20])/8 - 
 (109*W[2, 28, 1, 25])/16 + (11*W[2, 28, 2, 1])/64 + 
 (3057*W[2, 28, 2, 2])/64 + W[2, 28, 2, 3] + (1039*W[2, 28, 2, 4])/64 - 
 (31*W[2, 28, 2, 5])/4 + (131*W[2, 28, 2, 7])/64 - (33*W[2, 28, 2, 12])/16 - 
 (1003*W[2, 28, 2, 14])/64 + (109*W[2, 28, 2, 15])/16 - 
 (97*W[2, 28, 2, 16])/32 + (7*W[2, 28, 2, 17])/8 + (149*W[2, 28, 2, 18])/32 + 
 (5*W[2, 28, 2, 19])/8 - (339*W[2, 28, 2, 20])/32 - (11*W[2, 28, 2, 25])/32 - 
 (249*W[2, 28, 3, 1])/64 + 8*W[2, 28, 3, 2] - (475*W[2, 28, 3, 3])/32 + 
 (221*W[2, 28, 3, 4])/32 + (859*W[2, 28, 3, 5])/32 + (31*W[2, 28, 3, 6])/32 - 
 (625*W[2, 28, 3, 8])/64 - (3*W[2, 28, 3, 12])/8 + (115*W[2, 28, 3, 13])/64 - 
 (2887*W[2, 28, 3, 15])/32 - (33*W[2, 28, 3, 16])/32 - 
 (97*W[2, 28, 3, 17])/32 + (9*W[2, 28, 3, 18])/8 + (325*W[2, 28, 3, 19])/64 - 
 (1623*W[2, 28, 3, 20])/64 - (1121*W[2, 28, 4, 1])/64 - 
 (13*W[2, 28, 4, 2])/16 + (119*W[2, 28, 4, 3])/32 + (53*W[2, 28, 4, 5])/16 - 
 (31*W[2, 28, 4, 6])/32 + (645*W[2, 28, 4, 11])/32 + 
 (31*W[2, 28, 4, 12])/32 + (1003*W[2, 28, 4, 14])/64 + 
 (11*W[2, 28, 4, 16])/4 - W[2, 28, 4, 17]/8 - (231*W[2, 28, 4, 18])/32 - 
 (17*W[2, 28, 4, 19])/32 - (67*W[2, 28, 5, 1])/16 - (285*W[2, 28, 5, 2])/32 - 
 (1017*W[2, 28, 5, 3])/16 + (199*W[2, 28, 5, 4])/32 - 
 (2515*W[2, 28, 5, 5])/64 + (527*W[2, 28, 5, 10])/32 + 
 (33*W[2, 28, 5, 12])/16 + (2887*W[2, 28, 5, 15])/32 - 
 (43*W[2, 28, 5, 16])/16 - (275*W[2, 28, 5, 17])/16 + 
 (227*W[2, 28, 5, 18])/32 - (69*W[2, 28, 5, 19])/16 + 
 (13*W[2, 28, 5, 20])/2 + (25*W[2, 28, 16, 1])/8 - (209*W[2, 28, 16, 2])/32 + 
 (97*W[2, 28, 16, 3])/32 + (25*W[2, 28, 16, 4])/8 - (19*W[2, 28, 16, 5])/8 - 
 W[2, 28, 16, 17]/8 - (35*W[2, 28, 16, 18])/32 + (97*W[2, 28, 16, 19])/16 - 
 (5*W[2, 28, 16, 20])/8 + (31*W[2, 28, 17, 1])/32 - (7*W[2, 28, 17, 2])/32 + 
 (121*W[2, 28, 17, 3])/32 - (3*W[2, 28, 17, 6])/8 - 
 (527*W[2, 28, 17, 10])/32 + (3*W[2, 28, 17, 12])/8 - 
 (109*W[2, 28, 17, 15])/16 - (3*W[2, 28, 17, 16])/8 - 
 (755*W[2, 28, 17, 18])/16 + (31*W[2, 28, 17, 19])/8 + 
 (881*W[2, 28, 17, 24])/64 + (109*W[2, 28, 17, 25])/16 + 
 (77*W[2, 28, 18, 1])/4 + (37*W[2, 28, 18, 2])/32 + (65*W[2, 28, 18, 3])/16 - 
 (77*W[2, 28, 18, 4])/8 + (97*W[2, 28, 18, 5])/16 - 
 (773*W[2, 28, 18, 6])/32 - (17*W[2, 28, 18, 16])/32 - 
 (2109*W[2, 28, 18, 17])/64 + (2515*W[2, 28, 18, 18])/64 + 
 (867*W[2, 28, 18, 19])/64 + (153*W[2, 28, 18, 20])/16 - 
 (881*W[2, 28, 18, 24])/64 - (5601*W[2, 28, 18, 25])/64 - 
 (29*W[2, 28, 19, 1])/4 + (201*W[2, 28, 19, 2])/64 + 
 (131*W[2, 28, 19, 3])/64 - (123*W[2, 28, 19, 4])/32 - W[2, 28, 19, 5]/2 + 
 (3*W[2, 28, 19, 6])/8 - (131*W[2, 28, 19, 7])/64 - 
 (31*W[2, 28, 19, 12])/32 + (19*W[2, 28, 19, 16])/2 + 
 (173*W[2, 28, 19, 17])/16 - (2369*W[2, 28, 19, 18])/32 - 
 (2107*W[2, 28, 19, 19])/64 - (1397*W[2, 28, 19, 20])/64 + 
 (1331*W[2, 28, 19, 21])/64 + (5601*W[2, 28, 19, 25])/64 + 
 (17*W[2, 28, 20, 1])/16 - (253*W[2, 28, 20, 2])/32 - 
 (1157*W[2, 28, 20, 3])/32 - W[2, 28, 20, 4]/2 + (167*W[2, 28, 20, 5])/16 + 
 (625*W[2, 28, 20, 8])/64 - (11*W[2, 28, 20, 15])/32 - W[2, 28, 20, 17]/8 + 
 (49*W[2, 28, 20, 18])/8 - (5*W[2, 28, 20, 19])/8 - 
 (1331*W[2, 28, 20, 21])/64 + (11*W[2, 28, 20, 25])/32 - 
 (7*W[2, 28, 26, 26])/32 - (123*W[2, 28, 26, 28])/64 + W[2, 28, 26, 30]/32 - 
 (15*W[2, 28, 27, 26])/32 - (5*W[2, 28, 27, 27])/32 - W[2, 28, 27, 28]/16 - 
 (3*W[2, 28, 27, 29])/16 + W[2, 28, 27, 30]/32 + (345*W[2, 28, 28, 26])/64 - 
 (7*W[2, 28, 28, 28])/16 - W[2, 28, 28, 29]/8 + (113*W[2, 28, 28, 30])/64 - 
 W[2, 28, 29, 26]/8 - (29*W[2, 28, 29, 27])/8 - (17*W[2, 28, 29, 28])/32 - 
 (9*W[2, 28, 29, 30])/32 - (7*W[2, 28, 30, 26])/32 - 
 (17*W[2, 28, 30, 27])/32 - (107*W[2, 28, 30, 28])/64 + 
 (11*W[2, 28, 30, 29])/32 + (383*W[2, 29, 1, 2])/64 + 
 (719*W[2, 29, 1, 3])/32 - (279*W[2, 29, 1, 4])/8 - 10*W[2, 29, 1, 5] + 
 (187*W[2, 29, 1, 6])/64 + (1397*W[2, 29, 1, 11])/64 - 
 (3093*W[2, 29, 1, 13])/64 + (229*W[2, 29, 1, 15])/32 + 
 (3*W[2, 29, 1, 16])/8 + (1035*W[2, 29, 1, 18])/64 - 
 (27*W[2, 29, 1, 19])/16 + (51*W[2, 29, 2, 1])/64 + 
 (3057*W[2, 29, 2, 2])/64 + (135*W[2, 29, 2, 3])/16 + 
 (1751*W[2, 29, 2, 4])/64 - (83*W[2, 29, 2, 5])/16 + (57*W[2, 29, 2, 7])/64 - 
 (1479*W[2, 29, 2, 12])/64 - (1003*W[2, 29, 2, 14])/64 + 
 (229*W[2, 29, 2, 15])/32 - (103*W[2, 29, 2, 16])/32 + 
 (7*W[2, 29, 2, 17])/8 + (37*W[2, 29, 2, 18])/8 + (43*W[2, 29, 2, 19])/16 + 
 (235*W[2, 29, 2, 20])/32 - (1763*W[2, 29, 3, 1])/64 + 
 (495*W[2, 29, 3, 2])/32 - (265*W[2, 29, 3, 3])/64 + 
 (113*W[2, 29, 3, 4])/32 - (135*W[2, 29, 3, 5])/16 - 
 (113*W[2, 29, 3, 8])/16 + (3093*W[2, 29, 3, 13])/64 - 
 (395*W[2, 29, 3, 15])/16 - (19*W[2, 29, 3, 16])/16 + 
 (13*W[2, 29, 3, 18])/16 + (325*W[2, 29, 3, 19])/64 + 
 (243*W[2, 29, 3, 20])/32 - (679*W[2, 29, 4, 1])/64 + 
 (157*W[2, 29, 4, 2])/16 - (31*W[2, 29, 4, 3])/32 - (143*W[2, 29, 4, 4])/32 + 
 (7*W[2, 29, 4, 5])/8 + (39*W[2, 29, 4, 7])/16 - (1397*W[2, 29, 4, 11])/64 + 
 (109*W[2, 29, 4, 12])/32 + (31*W[2, 29, 4, 13])/32 + 
 (1003*W[2, 29, 4, 14])/64 + (41*W[2, 29, 4, 16])/16 - W[2, 29, 4, 17]/32 - 
 (145*W[2, 29, 4, 18])/32 - (127*W[2, 29, 4, 19])/32 - 
 (287*W[2, 29, 4, 20])/16 - (91*W[2, 29, 5, 1])/16 - 
 (1745*W[2, 29, 5, 2])/64 - (1093*W[2, 29, 5, 3])/32 + 
 (195*W[2, 29, 5, 4])/32 - (2771*W[2, 29, 5, 5])/64 - 
 (39*W[2, 29, 5, 7])/16 + (185*W[2, 29, 5, 10])/16 + 
 (1479*W[2, 29, 5, 12])/64 - (3*W[2, 29, 5, 13])/8 + 
 (395*W[2, 29, 5, 15])/16 - (23*W[2, 29, 5, 16])/8 - 
 (537*W[2, 29, 5, 17])/16 + (67*W[2, 29, 5, 18])/16 - 
 (23*W[2, 29, 5, 19])/8 - (39*W[2, 29, 5, 20])/32 + (25*W[2, 29, 16, 1])/8 - 
 (209*W[2, 29, 16, 2])/32 + (97*W[2, 29, 16, 3])/32 + 
 (25*W[2, 29, 16, 4])/8 - (19*W[2, 29, 16, 5])/8 - W[2, 29, 16, 17]/8 - 
 (35*W[2, 29, 16, 18])/32 + (97*W[2, 29, 16, 19])/16 - 
 (5*W[2, 29, 16, 20])/8 + (125*W[2, 29, 17, 1])/16 - W[2, 29, 17, 2]/32 + 
 (129*W[2, 29, 17, 3])/16 + W[2, 29, 17, 4]/8 - 22*W[2, 29, 17, 5] - 
 (185*W[2, 29, 17, 10])/16 - (229*W[2, 29, 17, 15])/32 - 
 (17*W[2, 29, 17, 16])/32 - (357*W[2, 29, 17, 18])/32 - 
 (51*W[2, 29, 17, 19])/8 + (231*W[2, 29, 17, 20])/32 + 
 (185*W[2, 29, 17, 24])/16 + (587*W[2, 29, 18, 1])/32 + 
 (29*W[2, 29, 18, 2])/32 + (29*W[2, 29, 18, 3])/8 - (45*W[2, 29, 18, 4])/8 + 
 (59*W[2, 29, 18, 5])/16 - (187*W[2, 29, 18, 6])/64 + (3*W[2, 29, 18, 7])/8 - 
 (31*W[2, 29, 18, 13])/32 - (3*W[2, 29, 18, 16])/16 + 
 (3057*W[2, 29, 18, 18])/64 - (1391*W[2, 29, 18, 19])/64 + 
 (99*W[2, 29, 18, 20])/8 - (185*W[2, 29, 18, 24])/16 - 
 (67*W[2, 29, 18, 25])/32 - (35*W[2, 29, 19, 1])/4 + 
 (283*W[2, 29, 19, 2])/64 + (97*W[2, 29, 19, 3])/64 - 
 (167*W[2, 29, 19, 4])/32 + (15*W[2, 29, 19, 5])/16 - 
 (57*W[2, 29, 19, 7])/64 - (109*W[2, 29, 19, 12])/32 + 
 (149*W[2, 29, 19, 16])/16 + (59*W[2, 29, 19, 17])/32 - 
 (1599*W[2, 29, 19, 18])/64 - (2649*W[2, 29, 19, 19])/64 - 
 (1367*W[2, 29, 19, 20])/64 + (1363*W[2, 29, 19, 21])/64 + 
 (67*W[2, 29, 19, 25])/32 + (145*W[2, 29, 20, 1])/32 + 
 (327*W[2, 29, 20, 2])/32 - W[2, 29, 20, 3]/8 - (597*W[2, 29, 20, 4])/32 + 
 (27*W[2, 29, 20, 5])/16 - (3*W[2, 29, 20, 7])/8 + (113*W[2, 29, 20, 8])/16 + 
 (3*W[2, 29, 20, 13])/8 - (229*W[2, 29, 20, 15])/32 + 
 (11*W[2, 29, 20, 16])/32 + (223*W[2, 29, 20, 17])/32 + 
 (163*W[2, 29, 20, 18])/16 - (3*W[2, 29, 20, 19])/8 - 
 (143*W[2, 29, 20, 20])/64 - (1363*W[2, 29, 20, 21])/64 + 
 (3*W[2, 29, 26, 26])/8 - W[2, 29, 26, 27]/8 - (181*W[2, 29, 26, 28])/64 - 
 W[2, 29, 26, 29]/2 + (3*W[2, 29, 26, 30])/16 + (9*W[2, 29, 27, 26])/32 + 
 (13*W[2, 29, 27, 27])/32 - (23*W[2, 29, 27, 28])/32 - 
 (13*W[2, 29, 27, 29])/32 + (3*W[2, 29, 27, 30])/8 + 
 (345*W[2, 29, 28, 26])/64 + (7*W[2, 29, 28, 27])/16 + 
 (9*W[2, 29, 28, 28])/32 - (11*W[2, 29, 28, 29])/32 + 
 (101*W[2, 29, 28, 30])/64 - (3*W[2, 29, 29, 26])/4 - 
 (95*W[2, 29, 29, 27])/32 - W[2, 29, 29, 28]/32 + W[2, 29, 29, 29]/32 - 
 (5*W[2, 29, 29, 30])/8 - (7*W[2, 29, 30, 26])/32 - 
 (17*W[2, 29, 30, 27])/32 - (107*W[2, 29, 30, 28])/64 + 
 (11*W[2, 29, 30, 29])/32 + (2131*W[3, 1, 1, 26])/64 + 
 (1125*W[3, 1, 1, 27])/32 + (119*W[3, 1, 1, 28])/64 - (13*W[3, 1, 1, 29])/4 - 
 (113*W[3, 1, 1, 30])/64 + (183*W[3, 1, 2, 26])/16 + 
 (371*W[3, 1, 2, 27])/32 - (439*W[3, 1, 2, 28])/32 - 
 (1635*W[3, 1, 2, 29])/64 + (1483*W[3, 1, 2, 30])/64 + 
 (1529*W[3, 1, 3, 26])/32 + (2335*W[3, 1, 3, 27])/64 - 
 (91*W[3, 1, 3, 28])/32 - (53*W[3, 1, 3, 29])/64 - (65*W[3, 1, 3, 30])/64 - 
 (47*W[3, 1, 4, 26])/8 - (1687*W[3, 1, 4, 27])/32 - (601*W[3, 1, 4, 28])/64 - 
 (35*W[3, 1, 4, 29])/2 - (17*W[3, 1, 4, 30])/8 - (239*W[3, 1, 5, 26])/64 + 
 (1561*W[3, 1, 5, 27])/64 + (669*W[3, 1, 5, 28])/32 + 
 (745*W[3, 1, 5, 29])/64 + (43*W[3, 1, 5, 30])/16 - 
 (1293*W[3, 1, 6, 26])/64 - (1581*W[3, 1, 6, 27])/64 + 
 (259*W[3, 1, 6, 28])/16 + (299*W[3, 1, 6, 29])/16 - 
 (185*W[3, 1, 8, 26])/16 - (881*W[3, 1, 8, 27])/64 - (51*W[3, 1, 8, 28])/64 + 
 (287*W[3, 1, 8, 29])/32 + (45*W[3, 1, 8, 30])/32 + 
 (1273*W[3, 1, 11, 26])/64 + (3903*W[3, 1, 11, 27])/64 + 
 (31*W[3, 1, 11, 28])/16 + (31*W[3, 1, 11, 29])/16 - 19*W[3, 1, 11, 30] - 
 (735*W[3, 1, 13, 26])/8 - (5389*W[3, 1, 13, 27])/64 - 
 (173*W[3, 1, 13, 28])/64 - (837*W[3, 1, 13, 29])/64 + 
 (1741*W[3, 1, 15, 26])/64 - (3751*W[3, 1, 15, 27])/64 - 
 (5445*W[3, 1, 15, 28])/64 + (19*W[3, 1, 15, 29])/4 + 
 (7*W[3, 1, 16, 26])/32 + (17*W[3, 1, 16, 27])/32 + 
 (107*W[3, 1, 16, 28])/64 - (11*W[3, 1, 16, 29])/32 + 
 (21*W[3, 1, 17, 26])/4 - (45*W[3, 1, 17, 27])/4 - (73*W[3, 1, 17, 28])/64 + 
 (571*W[3, 1, 17, 29])/32 - (17*W[3, 1, 17, 30])/32 + 
 (147*W[3, 1, 18, 26])/64 + (1483*W[3, 1, 18, 27])/64 + 
 (53*W[3, 1, 18, 28])/32 + (217*W[3, 1, 18, 29])/8 + 
 (23*W[3, 1, 18, 30])/16 + (939*W[3, 1, 19, 26])/64 + 
 (593*W[3, 1, 19, 27])/32 - (341*W[3, 1, 19, 29])/16 - 
 (585*W[3, 1, 19, 30])/64 - (49*W[3, 1, 20, 26])/2 - 
 (3259*W[3, 1, 20, 27])/64 - (423*W[3, 1, 20, 28])/16 + 
 (9*W[3, 1, 20, 30])/32 + (89*W[3, 1, 26, 1])/8 + (299*W[3, 1, 26, 2])/32 + 
 (4291*W[3, 1, 26, 3])/64 - (195*W[3, 1, 26, 4])/8 - 
 (1337*W[3, 1, 26, 5])/64 - (1071*W[3, 1, 26, 6])/64 - 
 (185*W[3, 1, 26, 8])/16 + (1273*W[3, 1, 26, 11])/64 + 
 (3*W[3, 1, 26, 12])/8 - (735*W[3, 1, 26, 13])/8 + (429*W[3, 1, 26, 15])/16 + 
 (7*W[3, 1, 26, 16])/8 + (21*W[3, 1, 26, 17])/4 + (1203*W[3, 1, 26, 18])/64 + 
 (161*W[3, 1, 26, 19])/16 - (213*W[3, 1, 26, 20])/32 + 
 (109*W[3, 1, 26, 25])/16 + (539*W[3, 1, 27, 1])/32 - 
 (19*W[3, 1, 27, 2])/16 + (4347*W[3, 1, 27, 3])/64 - 
 (2671*W[3, 1, 27, 4])/64 + (483*W[3, 1, 27, 5])/64 - 
 (1359*W[3, 1, 27, 6])/64 - (881*W[3, 1, 27, 8])/64 + 
 (2687*W[3, 1, 27, 11])/64 - (2969*W[3, 1, 27, 13])/32 - 
 (3751*W[3, 1, 27, 15])/64 + (7*W[3, 1, 27, 16])/8 + (21*W[3, 1, 27, 17])/4 + 
 (1483*W[3, 1, 27, 18])/64 + (161*W[3, 1, 27, 19])/16 - 
 (2335*W[3, 1, 27, 20])/64 + (109*W[3, 1, 27, 25])/16 + 
 (183*W[3, 1, 28, 1])/32 - (351*W[3, 1, 28, 2])/64 - 
 (527*W[3, 1, 28, 4])/32 + (161*W[3, 1, 28, 5])/8 + (629*W[3, 1, 28, 6])/32 - 
 (141*W[3, 1, 28, 8])/64 + (31*W[3, 1, 28, 11])/16 - (3*W[3, 1, 28, 12])/8 - 
 (173*W[3, 1, 28, 13])/64 - (5445*W[3, 1, 28, 15])/64 - 
 (1677*W[3, 1, 28, 20])/64 - (109*W[3, 1, 28, 25])/16 - 
 (145*W[3, 1, 29, 2])/32 + (299*W[3, 1, 29, 6])/16 + 
 (121*W[3, 1, 29, 8])/16 + (31*W[3, 1, 29, 11])/16 - (9*W[3, 1, 29, 13])/2 + 
 (329*W[3, 1, 29, 15])/64 + (203*W[3, 1, 29, 18])/16 - 
 (1349*W[3, 1, 29, 19])/64 - (109*W[3, 1, 29, 25])/16 - 
 (25*W[3, 1, 30, 1])/8 + (209*W[3, 1, 30, 2])/32 - (97*W[3, 1, 30, 3])/32 - 
 (25*W[3, 1, 30, 4])/8 + (19*W[3, 1, 30, 5])/8 + W[3, 1, 30, 17]/8 + 
 (35*W[3, 1, 30, 18])/32 - (97*W[3, 1, 30, 19])/16 + (5*W[3, 1, 30, 20])/8 + 
 (1105*W[3, 2, 1, 26])/64 + (121*W[3, 2, 1, 27])/8 - 
 (419*W[3, 2, 1, 28])/32 - (1663*W[3, 2, 1, 29])/64 + 
 (397*W[3, 2, 1, 30])/16 - (601*W[3, 2, 2, 26])/32 - 
 (463*W[3, 2, 2, 27])/32 + (3305*W[3, 2, 2, 28])/64 + 
 (4231*W[3, 2, 2, 29])/64 + (3*W[3, 2, 2, 30])/16 - 
 (1053*W[3, 2, 3, 26])/32 + (229*W[3, 2, 3, 27])/64 + (7*W[3, 2, 3, 28])/2 + 
 (899*W[3, 2, 3, 29])/64 - (5*W[3, 2, 3, 30])/32 - (133*W[3, 2, 4, 26])/64 + 
 (1359*W[3, 2, 4, 27])/64 + (187*W[3, 2, 4, 28])/32 + 
 (487*W[3, 2, 4, 29])/32 - (119*W[3, 2, 4, 30])/32 + 
 (2187*W[3, 2, 5, 26])/64 + (685*W[3, 2, 5, 27])/16 - 
 (1901*W[3, 2, 5, 29])/64 + (17*W[3, 2, 5, 30])/32 - 
 (103*W[3, 2, 7, 26])/32 - (39*W[3, 2, 7, 27])/8 + (25*W[3, 2, 7, 28])/64 + 
 (25*W[3, 2, 7, 29])/64 + (177*W[3, 2, 8, 26])/16 - (173*W[3, 2, 8, 27])/64 - 
 (725*W[3, 2, 8, 28])/64 - (69*W[3, 2, 8, 29])/8 - (25*W[3, 2, 8, 30])/16 + 
 W[3, 2, 10, 26]/8 + W[3, 2, 10, 27]/8 + W[3, 2, 10, 30]/8 - 
 (613*W[3, 2, 12, 26])/64 - (1371*W[3, 2, 12, 27])/64 - 
 (457*W[3, 2, 12, 28])/32 - (707*W[3, 2, 12, 29])/32 - 
 (9*W[3, 2, 13, 26])/32 - (3199*W[3, 2, 13, 27])/64 + 
 (115*W[3, 2, 13, 28])/64 + (1657*W[3, 2, 13, 29])/32 + 
 (359*W[3, 2, 14, 28])/64 - (1003*W[3, 2, 14, 29])/64 - 
 (681*W[3, 2, 14, 30])/32 + (143*W[3, 2, 15, 26])/32 - 
 (1043*W[3, 2, 15, 27])/16 - (2669*W[3, 2, 15, 28])/32 - 
 (1415*W[3, 2, 15, 29])/64 - (261*W[3, 2, 17, 26])/32 - 
 (261*W[3, 2, 17, 27])/32 - (77*W[3, 2, 17, 28])/32 + 
 (13*W[3, 2, 17, 29])/16 - W[3, 2, 17, 30]/2 - (785*W[3, 2, 18, 26])/32 + 
 (9*W[3, 2, 18, 27])/32 + (777*W[3, 2, 18, 28])/32 + 
 (543*W[3, 2, 18, 29])/32 - (5*W[3, 2, 18, 30])/32 + 5*W[3, 2, 19, 26] + 
 (565*W[3, 2, 19, 27])/32 + (713*W[3, 2, 19, 28])/64 - 
 (83*W[3, 2, 19, 29])/64 - (5*W[3, 2, 19, 30])/2 + (201*W[3, 2, 20, 26])/8 - 
 (1251*W[3, 2, 20, 27])/64 - (3427*W[3, 2, 20, 28])/64 - 
 (261*W[3, 2, 20, 29])/32 + (135*W[3, 2, 20, 30])/32 + 
 (957*W[3, 2, 26, 1])/64 - (615*W[3, 2, 26, 2])/64 - 
 (1293*W[3, 2, 26, 3])/32 + (25*W[3, 2, 26, 4])/64 + 
 (1835*W[3, 2, 26, 5])/64 + (31*W[3, 2, 26, 6])/32 - 
 (103*W[3, 2, 26, 7])/32 + (177*W[3, 2, 26, 8])/16 - 
 (89*W[3, 2, 26, 12])/64 - (9*W[3, 2, 26, 13])/32 + (15*W[3, 2, 26, 15])/64 + 
 W[3, 2, 26, 16]/2 - (261*W[3, 2, 26, 17])/32 - (621*W[3, 2, 26, 18])/32 + 
 (7*W[3, 2, 26, 19])/8 + (709*W[3, 2, 26, 20])/32 + (11*W[3, 2, 26, 25])/32 + 
 (777*W[3, 2, 27, 1])/32 - (239*W[3, 2, 27, 2])/32 - 
 (209*W[3, 2, 27, 3])/64 + (29*W[3, 2, 27, 4])/2 + (1211*W[3, 2, 27, 5])/32 + 
 (31*W[3, 2, 27, 6])/32 - (37*W[3, 2, 27, 7])/32 - (173*W[3, 2, 27, 8])/64 - 
 (1371*W[3, 2, 27, 12])/64 - (1489*W[3, 2, 27, 13])/32 - 
 (1043*W[3, 2, 27, 15])/16 - W[3, 2, 27, 16]/32 - (97*W[3, 2, 27, 17])/32 + 
 (9*W[3, 2, 27, 18])/32 + (33*W[3, 2, 27, 19])/16 - 
 (961*W[3, 2, 27, 20])/64 + (11*W[3, 2, 27, 25])/32 - (13*W[3, 2, 28, 1])/8 + 
 (3269*W[3, 2, 28, 2])/64 - (103*W[3, 2, 28, 3])/16 + 
 (635*W[3, 2, 28, 4])/32 + (197*W[3, 2, 28, 5])/16 + (31*W[3, 2, 28, 6])/32 + 
 (263*W[3, 2, 28, 7])/64 - (625*W[3, 2, 28, 8])/64 - 
 (719*W[3, 2, 28, 12])/32 + (115*W[3, 2, 28, 13])/64 - 
 (1003*W[3, 2, 28, 14])/64 - (2669*W[3, 2, 28, 15])/32 - 
 (65*W[3, 2, 28, 16])/16 + (3*W[3, 2, 28, 17])/4 + (289*W[3, 2, 28, 18])/32 + 
 (713*W[3, 2, 28, 19])/64 - (2631*W[3, 2, 28, 20])/64 - 
 (11*W[3, 2, 28, 25])/32 - (809*W[3, 2, 29, 1])/32 + 
 (3747*W[3, 2, 29, 2])/64 + (273*W[3, 2, 29, 3])/64 + 
 (527*W[3, 2, 29, 4])/32 - (735*W[3, 2, 29, 5])/32 + 
 (263*W[3, 2, 29, 7])/64 - (113*W[3, 2, 29, 8])/16 - 
 (707*W[3, 2, 29, 12])/32 + (3093*W[3, 2, 29, 13])/64 - 
 (1003*W[3, 2, 29, 14])/64 - (143*W[3, 2, 29, 15])/8 - 
 (135*W[3, 2, 29, 16])/32 + (121*W[3, 2, 29, 17])/32 + 
 (279*W[3, 2, 29, 18])/32 + (713*W[3, 2, 29, 19])/64 - 
 (261*W[3, 2, 29, 20])/32 - (11*W[3, 2, 29, 25])/32 + 
 (743*W[3, 3, 1, 26])/64 + (933*W[3, 3, 1, 27])/64 - (77*W[3, 3, 1, 28])/16 - 
 (533*W[3, 3, 1, 29])/32 + (33*W[3, 3, 1, 30])/16 - 
 (1069*W[3, 3, 2, 26])/32 + (251*W[3, 3, 2, 27])/64 + 
 (105*W[3, 3, 2, 28])/32 + (915*W[3, 3, 2, 29])/64 - (3*W[3, 3, 2, 30])/16 + 
 (1207*W[3, 3, 3, 26])/8 + (2095*W[3, 3, 3, 27])/64 - 
 (10395*W[3, 3, 3, 28])/64 - (10395*W[3, 3, 3, 29])/64 - 
 (671*W[3, 3, 4, 26])/64 - (1055*W[3, 3, 4, 27])/32 + 
 (621*W[3, 3, 4, 28])/16 + (971*W[3, 3, 4, 29])/64 - (19*W[3, 3, 4, 30])/8 - 
 (263*W[3, 3, 5, 26])/32 - (2521*W[3, 3, 5, 27])/32 - 
 (335*W[3, 3, 5, 28])/32 + (1085*W[3, 3, 5, 29])/64 - 
 (397*W[3, 3, 6, 26])/16 - (319*W[3, 3, 6, 27])/16 - 
 (179*W[3, 3, 6, 28])/16 + (109*W[3, 3, 6, 29])/16 + (3*W[3, 3, 8, 26])/2 + 
 (173*W[3, 3, 8, 27])/32 - (231*W[3, 3, 8, 28])/8 - (231*W[3, 3, 8, 29])/8 - 
 (53*W[3, 3, 8, 30])/4 - W[3, 3, 10, 26]/8 - W[3, 3, 10, 27]/8 - 
 W[3, 3, 10, 30]/8 - W[3, 3, 11, 27]/2 + W[3, 3, 11, 30]/2 + 
 3*W[3, 3, 12, 26] + (3*W[3, 3, 12, 27])/4 - 3*W[3, 3, 12, 28] + 
 (1423*W[3, 3, 13, 26])/16 + (1033*W[3, 3, 13, 27])/16 + 
 (247*W[3, 3, 13, 28])/32 + (1159*W[3, 3, 13, 29])/32 - 
 (635*W[3, 3, 15, 26])/8 + (2097*W[3, 3, 15, 27])/16 + 
 (143*W[3, 3, 15, 28])/8 + 30*W[3, 3, 15, 29] + (451*W[3, 3, 17, 27])/32 + 
 (4169*W[3, 3, 17, 28])/64 + (741*W[3, 3, 17, 29])/64 + 
 (5*W[3, 3, 17, 30])/16 + (265*W[3, 3, 18, 26])/32 - (5*W[3, 3, 18, 27])/8 - 
 (3235*W[3, 3, 18, 28])/64 - (985*W[3, 3, 18, 29])/16 - 
 (3*W[3, 3, 18, 30])/16 - (3017*W[3, 3, 19, 26])/64 - 
 (3323*W[3, 3, 19, 27])/64 + (325*W[3, 3, 19, 28])/32 + 
 (5743*W[3, 3, 19, 29])/64 + (179*W[3, 3, 19, 30])/16 - 
 (741*W[3, 3, 20, 26])/64 + (4123*W[3, 3, 20, 27])/32 + 
 (6065*W[3, 3, 20, 28])/64 + (243*W[3, 3, 20, 29])/16 - 
 (195*W[3, 3, 20, 30])/16 + (57*W[3, 3, 22, 26])/4 - (57*W[3, 3, 22, 28])/4 - 
 (57*W[3, 3, 22, 29])/4 + (57*W[3, 3, 22, 30])/4 - (91*W[3, 3, 26, 1])/2 + 
 100*W[3, 3, 26, 3] - (15*W[3, 3, 26, 4])/2 - (109*W[3, 3, 26, 6])/16 + 
 (3*W[3, 3, 26, 8])/2 + (1423*W[3, 3, 26, 13])/16 - (269*W[3, 3, 26, 15])/4 - 
 (5*W[3, 3, 26, 16])/16 + W[3, 3, 26, 18]/4 - (757*W[3, 3, 27, 1])/16 + 
 (239*W[3, 3, 27, 2])/16 + (685*W[3, 3, 27, 3])/32 - (27*W[3, 3, 27, 4])/4 - 
 (1129*W[3, 3, 27, 5])/16 - (31*W[3, 3, 27, 6])/16 + 
 (173*W[3, 3, 27, 8])/32 + (3*W[3, 3, 27, 12])/4 + 
 (1489*W[3, 3, 27, 13])/16 + (2097*W[3, 3, 27, 15])/16 - 
 (5*W[3, 3, 27, 16])/16 + (97*W[3, 3, 27, 17])/16 - (5*W[3, 3, 27, 18])/8 + 
 (2109*W[3, 3, 27, 20])/32 - (307*W[3, 3, 28, 1])/32 + 
 (495*W[3, 3, 28, 2])/16 - (3465*W[3, 3, 28, 3])/32 + 
 (233*W[3, 3, 28, 4])/16 - (135*W[3, 3, 28, 5])/8 + (109*W[3, 3, 28, 6])/16 - 
 (125*W[3, 3, 28, 8])/8 + (247*W[3, 3, 28, 13])/32 + 
 (143*W[3, 3, 28, 15])/8 - (33*W[3, 3, 28, 16])/16 + (11*W[3, 3, 28, 18])/8 + 
 (325*W[3, 3, 28, 19])/32 + (243*W[3, 3, 28, 20])/16 - 
 (307*W[3, 3, 29, 1])/32 + (495*W[3, 3, 29, 2])/16 - 
 (3465*W[3, 3, 29, 3])/32 + (233*W[3, 3, 29, 4])/16 - 
 (135*W[3, 3, 29, 5])/8 + (109*W[3, 3, 29, 6])/16 - (125*W[3, 3, 29, 8])/8 + 
 (247*W[3, 3, 29, 13])/32 + (143*W[3, 3, 29, 15])/8 - 
 (33*W[3, 3, 29, 16])/16 + (11*W[3, 3, 29, 18])/8 + 
 (325*W[3, 3, 29, 19])/32 + (243*W[3, 3, 29, 20])/16 + 
 (269*W[3, 4, 1, 26])/32 + (337*W[3, 4, 1, 27])/64 - 
 (205*W[3, 4, 1, 28])/32 - (495*W[3, 4, 1, 29])/32 - 
 (1457*W[3, 4, 1, 30])/64 + (15*W[3, 4, 2, 26])/4 + 
 (1585*W[3, 4, 2, 27])/64 + (773*W[3, 4, 2, 28])/64 - 
 (57*W[3, 4, 2, 29])/64 - (1495*W[3, 4, 2, 30])/64 - (235*W[3, 4, 3, 26])/8 - 
 (1601*W[3, 4, 3, 27])/32 + (1681*W[3, 4, 3, 28])/64 + 
 (1405*W[3, 4, 3, 29])/64 - (11*W[3, 4, 3, 30])/64 + 3*W[3, 4, 4, 26] - 
 (1301*W[3, 4, 4, 27])/32 - (727*W[3, 4, 4, 28])/32 - 
 (61*W[3, 4, 4, 29])/32 + (89*W[3, 4, 4, 30])/16 + W[3, 4, 5, 26]/64 + 
 (539*W[3, 4, 5, 27])/32 + (2119*W[3, 4, 5, 28])/64 + 
 (1481*W[3, 4, 5, 29])/64 - (15*W[3, 4, 5, 30])/32 + 
 (397*W[3, 4, 6, 26])/16 + (319*W[3, 4, 6, 27])/16 + 
 (179*W[3, 4, 6, 28])/16 - (109*W[3, 4, 6, 29])/16 - W[3, 4, 8, 26]/2 + 
 (177*W[3, 4, 8, 27])/16 + (125*W[3, 4, 8, 28])/16 + (3*W[3, 4, 8, 29])/4 + 
 W[3, 4, 8, 30]/4 - (1273*W[3, 4, 11, 26])/64 - (3903*W[3, 4, 11, 27])/64 - 
 (31*W[3, 4, 11, 28])/16 - (31*W[3, 4, 11, 29])/16 + 19*W[3, 4, 11, 30] + 
 5*W[3, 4, 12, 26] + (33*W[3, 4, 12, 27])/16 - (51*W[3, 4, 12, 28])/32 + 
 (109*W[3, 4, 12, 29])/32 - (1417*W[3, 4, 13, 26])/32 + 
 (1201*W[3, 4, 13, 27])/32 - (197*W[3, 4, 13, 28])/64 + 
 (269*W[3, 4, 13, 29])/32 - (359*W[3, 4, 14, 28])/64 + 
 (1003*W[3, 4, 14, 29])/64 + (681*W[3, 4, 14, 30])/32 + 
 (2111*W[3, 4, 15, 26])/64 - (7*W[3, 4, 15, 27])/64 + 
 (307*W[3, 4, 15, 28])/64 - (2111*W[3, 4, 15, 29])/64 - 
 (7*W[3, 4, 16, 26])/32 - (17*W[3, 4, 16, 27])/32 - 
 (107*W[3, 4, 16, 28])/64 + (11*W[3, 4, 16, 29])/32 + 
 (3*W[3, 4, 17, 26])/32 - (101*W[3, 4, 17, 27])/64 - 
 (705*W[3, 4, 17, 28])/64 + (5*W[3, 4, 17, 29])/32 - 
 (49*W[3, 4, 17, 30])/16 + (179*W[3, 4, 18, 26])/64 - 
 (395*W[3, 4, 18, 27])/32 - (717*W[3, 4, 18, 28])/64 + 
 (667*W[3, 4, 18, 29])/64 - W[3, 4, 18, 30]/16 - (513*W[3, 4, 19, 26])/64 - 
 (753*W[3, 4, 19, 27])/64 - (521*W[3, 4, 19, 28])/64 - 
 (63*W[3, 4, 19, 29])/8 + (545*W[3, 4, 19, 30])/64 - 
 (587*W[3, 4, 20, 26])/32 - (1997*W[3, 4, 20, 27])/64 - 
 (591*W[3, 4, 20, 28])/32 - (5*W[3, 4, 20, 29])/8 + W[3, 4, 20, 30]/4 - 
 (3*W[3, 4, 22, 26])/8 + (3*W[3, 4, 22, 28])/8 + (3*W[3, 4, 22, 29])/8 - 
 (3*W[3, 4, 22, 30])/8 + (91*W[3, 4, 26, 1])/4 + (67*W[3, 4, 26, 2])/32 - 
 (649*W[3, 4, 26, 3])/64 - (23*W[3, 4, 26, 4])/32 + (17*W[3, 4, 26, 5])/32 + 
 (109*W[3, 4, 26, 6])/16 - W[3, 4, 26, 8]/2 - (1273*W[3, 4, 26, 11])/64 - 
 (1417*W[3, 4, 26, 13])/32 + (1273*W[3, 4, 26, 15])/64 + 
 (87*W[3, 4, 26, 16])/32 + (3*W[3, 4, 26, 17])/32 - (21*W[3, 4, 26, 18])/32 - 
 (29*W[3, 4, 26, 19])/32 - (287*W[3, 4, 26, 20])/16 + 
 (1293*W[3, 4, 27, 1])/64 + (183*W[3, 4, 27, 2])/64 - 
 (1541*W[3, 4, 27, 3])/32 - (173*W[3, 4, 27, 4])/8 + 
 (1233*W[3, 4, 27, 5])/64 + (31*W[3, 4, 27, 6])/16 + (39*W[3, 4, 27, 7])/16 + 
 (177*W[3, 4, 27, 8])/16 - (2687*W[3, 4, 27, 11])/64 + 
 (33*W[3, 4, 27, 12])/16 + (11*W[3, 4, 27, 13])/16 - (7*W[3, 4, 27, 15])/64 + 
 W[3, 4, 27, 16]/2 - (161*W[3, 4, 27, 17])/32 - (395*W[3, 4, 27, 18])/32 - 
 (21*W[3, 4, 27, 19])/4 - (73*W[3, 4, 27, 20])/4 - (93*W[3, 4, 28, 1])/16 - 
 (31*W[3, 4, 28, 2])/4 + (213*W[3, 4, 28, 3])/16 - (233*W[3, 4, 28, 4])/32 + 
 (281*W[3, 4, 28, 5])/32 - (109*W[3, 4, 28, 6])/16 + (39*W[3, 4, 28, 7])/16 + 
 (121*W[3, 4, 28, 8])/16 - (31*W[3, 4, 28, 11])/16 + 
 (109*W[3, 4, 28, 12])/32 - (197*W[3, 4, 28, 13])/64 + 
 (1003*W[3, 4, 28, 14])/64 + (307*W[3, 4, 28, 15])/64 + 
 (33*W[3, 4, 28, 16])/32 - W[3, 4, 28, 17]/8 - (75*W[3, 4, 28, 18])/16 - 
 (521*W[3, 4, 28, 19])/64 - (243*W[3, 4, 28, 20])/32 - 
 (1935*W[3, 4, 29, 1])/64 + (19*W[3, 4, 29, 2])/16 + 
 (781*W[3, 4, 29, 3])/64 - (5*W[3, 4, 29, 4])/8 - (65*W[3, 4, 29, 5])/32 - 
 (109*W[3, 4, 29, 6])/16 + (39*W[3, 4, 29, 7])/16 + W[3, 4, 29, 8]/2 - 
 (31*W[3, 4, 29, 11])/16 + (109*W[3, 4, 29, 12])/32 + 
 (181*W[3, 4, 29, 13])/4 + (1003*W[3, 4, 29, 14])/64 - 
 (1273*W[3, 4, 29, 15])/64 - (5*W[3, 4, 29, 16])/32 - W[3, 4, 29, 17]/4 - 
 (159*W[3, 4, 29, 18])/32 + 3*W[3, 4, 29, 19] - (5*W[3, 4, 29, 20])/8 + 
 (25*W[3, 4, 30, 1])/8 - (209*W[3, 4, 30, 2])/32 + (97*W[3, 4, 30, 3])/32 + 
 (25*W[3, 4, 30, 4])/8 - (19*W[3, 4, 30, 5])/8 - W[3, 4, 30, 17]/8 - 
 (35*W[3, 4, 30, 18])/32 + (97*W[3, 4, 30, 19])/16 - (5*W[3, 4, 30, 20])/8 - 
 (199*W[3, 5, 1, 26])/64 + (1605*W[3, 5, 1, 27])/64 + 
 (529*W[3, 5, 1, 28])/32 + (691*W[3, 5, 1, 29])/64 + (13*W[3, 5, 1, 30])/4 + 
 (777*W[3, 5, 2, 26])/32 + (1379*W[3, 5, 2, 27])/64 - 
 (115*W[3, 5, 2, 28])/8 - (3337*W[3, 5, 2, 29])/64 + (3*W[3, 5, 2, 30])/16 - 
 (1327*W[3, 5, 3, 26])/32 - (113*W[3, 5, 3, 27])/32 - 
 (265*W[3, 5, 3, 28])/32 + (1503*W[3, 5, 3, 29])/64 - 
 (27*W[3, 5, 3, 30])/32 + (31*W[3, 5, 4, 26])/64 + (539*W[3, 5, 4, 27])/32 + 
 (2107*W[3, 5, 4, 28])/64 + (1453*W[3, 5, 4, 29])/64 - 
 (11*W[3, 5, 4, 30])/16 - (535*W[3, 5, 5, 26])/16 - 
 (1123*W[3, 5, 5, 27])/32 - (5245*W[3, 5, 5, 28])/64 - 
 (3463*W[3, 5, 5, 29])/64 - (109*W[3, 5, 5, 30])/16 - 
 (189*W[3, 5, 8, 26])/16 - (189*W[3, 5, 8, 27])/16 - 
 (363*W[3, 5, 8, 28])/64 - (61*W[3, 5, 8, 29])/8 - (63*W[3, 5, 8, 30])/8 + 
 (647*W[3, 5, 10, 26])/64 - (27*W[3, 5, 10, 27])/8 + 
 (191*W[3, 5, 10, 28])/64 + (191*W[3, 5, 10, 29])/64 + 
 (49*W[3, 5, 10, 30])/32 + (613*W[3, 5, 12, 26])/64 + 
 (1371*W[3, 5, 12, 27])/64 + (457*W[3, 5, 12, 28])/32 + 
 (707*W[3, 5, 12, 29])/32 - (713*W[3, 5, 13, 26])/16 - 
 (1529*W[3, 5, 13, 27])/32 - (37*W[3, 5, 13, 28])/32 + 
 (3715*W[3, 5, 15, 26])/64 - (2035*W[3, 5, 15, 27])/64 + 
 (4895*W[3, 5, 15, 28])/64 - (855*W[3, 5, 15, 29])/64 + 
 (5*W[3, 5, 16, 26])/32 - (17*W[3, 5, 16, 27])/32 - 
 (1605*W[3, 5, 17, 26])/64 + (191*W[3, 5, 17, 27])/64 + 
 (87*W[3, 5, 17, 28])/64 + (19*W[3, 5, 17, 29])/64 + 
 (47*W[3, 5, 17, 30])/16 + (911*W[3, 5, 18, 26])/64 - 
 (129*W[3, 5, 18, 27])/32 - (453*W[3, 5, 18, 28])/16 + 
 (175*W[3, 5, 18, 29])/8 - (11*W[3, 5, 18, 30])/16 + 
 (353*W[3, 5, 19, 26])/32 - (223*W[3, 5, 19, 27])/16 - 
 (39*W[3, 5, 19, 28])/4 + (163*W[3, 5, 19, 29])/32 + 
 (269*W[3, 5, 19, 30])/32 - (19*W[3, 5, 20, 26])/32 - 
 (237*W[3, 5, 20, 27])/16 + (3091*W[3, 5, 20, 28])/64 - 
 (107*W[3, 5, 20, 29])/32 + W[3, 5, 20, 30]/2 + (205*W[3, 5, 26, 1])/32 + 
 (115*W[3, 5, 26, 2])/64 - (1193*W[3, 5, 26, 3])/32 - (7*W[3, 5, 26, 4])/64 - 
 (943*W[3, 5, 26, 5])/64 + (39*W[3, 5, 26, 6])/16 - (189*W[3, 5, 26, 8])/16 + 
 (549*W[3, 5, 26, 10])/64 + (89*W[3, 5, 26, 12])/64 - 
 (713*W[3, 5, 26, 13])/16 + (4311*W[3, 5, 26, 15])/64 - 
 (93*W[3, 5, 26, 16])/32 - (1605*W[3, 5, 26, 17])/64 + W[3, 5, 26, 18]/8 + 
 (211*W[3, 5, 26, 19])/16 + (49*W[3, 5, 26, 20])/16 + (77*W[3, 5, 27, 1])/8 - 
 (473*W[3, 5, 27, 2])/64 + (835*W[3, 5, 27, 3])/32 - 
 (191*W[3, 5, 27, 4])/64 - (1299*W[3, 5, 27, 5])/64 + 
 (39*W[3, 5, 27, 6])/16 - (39*W[3, 5, 27, 7])/16 - (189*W[3, 5, 27, 8])/16 - 
 (157*W[3, 5, 27, 10])/32 + (1371*W[3, 5, 27, 12])/64 - 
 (713*W[3, 5, 27, 13])/16 - (2035*W[3, 5, 27, 15])/64 + 
 (5*W[3, 5, 27, 16])/16 - (89*W[3, 5, 27, 17])/8 - (129*W[3, 5, 27, 18])/32 + 
 (211*W[3, 5, 27, 19])/16 - (169*W[3, 5, 27, 20])/16 - 
 (135*W[3, 5, 28, 1])/16 - (437*W[3, 5, 28, 2])/32 + 
 (279*W[3, 5, 28, 3])/32 + (633*W[3, 5, 28, 4])/64 - 
 (4185*W[3, 5, 28, 5])/64 + (39*W[3, 5, 28, 6])/16 - (39*W[3, 5, 28, 7])/16 + 
 (141*W[3, 5, 28, 8])/64 + (191*W[3, 5, 28, 10])/64 + 
 (719*W[3, 5, 28, 12])/32 - (37*W[3, 5, 28, 13])/32 + 
 (4895*W[3, 5, 28, 15])/64 + (17*W[3, 5, 28, 16])/32 - 
 (207*W[3, 5, 28, 17])/64 - (19*W[3, 5, 28, 18])/16 - 
 (39*W[3, 5, 28, 19])/4 + (1465*W[3, 5, 28, 20])/64 - 
 (377*W[3, 5, 29, 1])/64 - (1439*W[3, 5, 29, 2])/64 + 
 (2657*W[3, 5, 29, 3])/64 + (1719*W[3, 5, 29, 4])/64 - 
 (3251*W[3, 5, 29, 5])/64 - (39*W[3, 5, 29, 7])/16 + W[3, 5, 29, 8]/4 + 
 (191*W[3, 5, 29, 10])/64 + (707*W[3, 5, 29, 12])/32 - 
 (103*W[3, 5, 29, 13])/32 - (1451*W[3, 5, 29, 15])/64 - W[3, 5, 29, 16]/2 - 
 (215*W[3, 5, 29, 17])/64 + (321*W[3, 5, 29, 18])/16 - 
 (325*W[3, 5, 29, 19])/16 - (107*W[3, 5, 29, 20])/32 - W[3, 5, 30, 1]/8 + 
 (3*W[3, 5, 30, 3])/16 + (23*W[3, 5, 30, 4])/8 - (93*W[3, 5, 30, 5])/32 - 
 W[3, 5, 30, 17]/8 - (195*W[3, 8, 1, 26])/16 - (881*W[3, 8, 1, 27])/64 + 
 (211*W[3, 8, 1, 28])/64 + (289*W[3, 8, 1, 29])/32 + (9*W[3, 8, 1, 30])/32 + 
 (177*W[3, 8, 2, 26])/16 - (173*W[3, 8, 2, 27])/64 - 
 (725*W[3, 8, 2, 28])/64 - (69*W[3, 8, 2, 29])/8 - (25*W[3, 8, 2, 30])/16 + 
 W[3, 8, 3, 26]/8 + (173*W[3, 8, 3, 27])/64 - (55*W[3, 8, 3, 28])/4 - 
 (569*W[3, 8, 3, 29])/32 - (321*W[3, 8, 3, 30])/32 - W[3, 8, 4, 26]/2 + 
 (177*W[3, 8, 4, 27])/16 + (125*W[3, 8, 4, 28])/16 + (3*W[3, 8, 4, 29])/4 + 
 W[3, 8, 4, 30]/4 - (179*W[3, 8, 5, 26])/16 - (189*W[3, 8, 5, 27])/16 - 
 (625*W[3, 8, 5, 28])/64 - (123*W[3, 8, 5, 29])/16 - (27*W[3, 8, 5, 30])/4 + 
 (127*W[3, 8, 8, 28])/16 + (127*W[3, 8, 8, 29])/16 + 
 (127*W[3, 8, 8, 30])/16 - (5*W[3, 8, 16, 26])/8 - (127*W[3, 8, 16, 28])/32 + 
 W[3, 8, 16, 29]/16 + (189*W[3, 8, 17, 27])/16 - W[3, 8, 17, 28]/2 - 
 (5*W[3, 8, 17, 29])/4 - (3*W[3, 8, 17, 30])/4 + (189*W[3, 8, 18, 26])/16 + 
 (79*W[3, 8, 18, 28])/64 - (47*W[3, 8, 18, 29])/32 - 
 (23*W[3, 8, 18, 30])/32 + (3*W[3, 8, 19, 26])/8 + (125*W[3, 8, 19, 27])/64 + 
 (23*W[3, 8, 19, 28])/2 + (489*W[3, 8, 19, 29])/32 + 
 (241*W[3, 8, 19, 30])/32 + (9*W[3, 8, 20, 26])/8 + (3*W[3, 8, 20, 27])/4 + 
 (101*W[3, 8, 20, 28])/32 - (5*W[3, 8, 20, 29])/8 - (9*W[3, 8, 20, 30])/16 + 
 (39*W[3, 8, 28, 1])/8 - (179*W[3, 8, 28, 2])/32 - 6*W[3, 8, 28, 3] - 
 (5*W[3, 8, 28, 4])/16 - (59*W[3, 8, 28, 5])/8 - W[3, 8, 28, 17]/8 - 
 (23*W[3, 8, 28, 18])/32 + (23*W[3, 8, 28, 19])/2 - (5*W[3, 8, 28, 20])/8 + 
 (39*W[3, 8, 29, 1])/8 - (179*W[3, 8, 29, 2])/32 - 6*W[3, 8, 29, 3] - 
 (5*W[3, 8, 29, 4])/16 - (59*W[3, 8, 29, 5])/8 - W[3, 8, 29, 17]/8 - 
 (23*W[3, 8, 29, 18])/32 + (23*W[3, 8, 29, 19])/2 - (5*W[3, 8, 29, 20])/8 + 
 (39*W[3, 8, 30, 1])/8 - (179*W[3, 8, 30, 2])/32 - 6*W[3, 8, 30, 3] - 
 (5*W[3, 8, 30, 4])/16 - (59*W[3, 8, 30, 5])/8 - W[3, 8, 30, 17]/8 - 
 (23*W[3, 8, 30, 18])/32 + (23*W[3, 8, 30, 19])/2 - (5*W[3, 8, 30, 20])/8 - 
 (1613*W[3, 13, 1, 26])/32 - (3789*W[3, 13, 1, 27])/64 - 
 (37*W[3, 13, 1, 28])/16 + (95*W[3, 13, 1, 29])/32 - 
 (33*W[3, 13, 1, 30])/32 - (9*W[3, 13, 2, 26])/32 - 
 (3199*W[3, 13, 2, 27])/64 + (115*W[3, 13, 2, 28])/64 + 
 (1657*W[3, 13, 2, 29])/32 + (1519*W[3, 13, 3, 26])/32 + 
 (633*W[3, 13, 3, 27])/16 + (469*W[3, 13, 3, 28])/64 + 
 (1291*W[3, 13, 3, 29])/64 + (33*W[3, 13, 3, 30])/32 - 
 (811*W[3, 13, 4, 26])/16 + (787*W[3, 13, 4, 27])/32 - 
 (263*W[3, 13, 4, 28])/64 + (807*W[3, 13, 4, 29])/32 + 
 (33*W[3, 13, 4, 30])/32 - (755*W[3, 13, 5, 26])/16 - 
 (351*W[3, 13, 5, 27])/8 + (37*W[3, 13, 5, 28])/16 - 
 (95*W[3, 13, 5, 29])/16 + (33*W[3, 13, 5, 30])/32 + 
 (13*W[3, 13, 13, 27])/4 - (13*W[3, 13, 13, 29])/4 + 
 (1409*W[3, 13, 17, 27])/32 - (103*W[3, 13, 17, 28])/32 - 
 (1521*W[3, 13, 17, 29])/32 + (755*W[3, 13, 18, 26])/16 + 
 (407*W[3, 13, 18, 27])/32 + (177*W[3, 13, 18, 28])/32 - 
 (1907*W[3, 13, 18, 29])/32 - (33*W[3, 13, 18, 30])/32 + 
 (103*W[3, 13, 19, 26])/32 - (141*W[3, 13, 19, 27])/32 + 
 (167*W[3, 13, 19, 29])/64 + (811*W[3, 13, 20, 26])/16 + 
 (1507*W[3, 13, 20, 27])/32 - (469*W[3, 13, 20, 28])/64 - 
 (7*W[3, 13, 20, 29])/32 - (33*W[3, 13, 20, 30])/32 - 
 (415*W[3, 13, 27, 1])/64 + (155*W[3, 13, 27, 2])/64 - 
 (189*W[3, 13, 27, 3])/16 + (53*W[3, 13, 27, 4])/2 + 
 (139*W[3, 13, 27, 5])/32 - (33*W[3, 13, 27, 16])/32 - 
 (101*W[3, 13, 27, 17])/32 + (407*W[3, 13, 27, 18])/32 - 
 (159*W[3, 13, 27, 19])/16 + (7*W[3, 13, 27, 20])/32 + 
 (415*W[3, 13, 29, 1])/64 - (155*W[3, 13, 29, 2])/64 + 
 (189*W[3, 13, 29, 3])/16 - (53*W[3, 13, 29, 4])/2 - 
 (139*W[3, 13, 29, 5])/32 + (33*W[3, 13, 29, 16])/32 + 
 (101*W[3, 13, 29, 17])/32 - (407*W[3, 13, 29, 18])/32 + 
 (159*W[3, 13, 29, 19])/16 - (7*W[3, 13, 29, 20])/32 + 
 (1565*W[3, 15, 1, 26])/64 - (3565*W[3, 15, 1, 27])/64 - 
 (5017*W[3, 15, 1, 28])/64 + (33*W[3, 15, 1, 30])/32 + 
 (25*W[3, 15, 2, 26])/16 - (893*W[3, 15, 2, 27])/16 - 
 (1331*W[3, 15, 2, 28])/16 - (1665*W[3, 15, 2, 29])/64 - 
 (33*W[3, 15, 2, 30])/32 - (1471*W[3, 15, 3, 26])/32 + 
 (893*W[3, 15, 3, 27])/16 + (511*W[3, 15, 3, 28])/32 + 
 (379*W[3, 15, 3, 29])/16 + (33*W[3, 15, 3, 30])/32 + 
 (2111*W[3, 15, 4, 26])/64 - (7*W[3, 15, 4, 27])/64 + 
 (307*W[3, 15, 4, 28])/64 - (2111*W[3, 15, 4, 29])/64 + 
 (1577*W[3, 15, 5, 26])/64 + (2781*W[3, 15, 5, 27])/64 + 
 (5017*W[3, 15, 5, 28])/64 - (451*W[3, 15, 5, 29])/64 - 
 (33*W[3, 15, 5, 30])/32 - (97*W[3, 15, 15, 26])/16 + 
 (97*W[3, 15, 15, 29])/16 + (97*W[3, 15, 17, 26])/32 - 
 (2781*W[3, 15, 17, 27])/64 - (1329*W[3, 15, 17, 28])/64 + 
 (1057*W[3, 15, 17, 29])/64 + (33*W[3, 15, 17, 30])/32 - 
 (1449*W[3, 15, 18, 26])/64 + (3173*W[3, 15, 18, 28])/32 + 
 (721*W[3, 15, 18, 29])/32 + (653*W[3, 15, 19, 26])/64 + 
 (3173*W[3, 15, 19, 27])/32 - (173*W[3, 15, 19, 29])/32 - 
 (821*W[3, 15, 20, 26])/64 - (1387*W[3, 15, 20, 27])/32 - 
 (511*W[3, 15, 20, 28])/32 - (215*W[3, 15, 20, 29])/32 - 
 (33*W[3, 15, 20, 30])/32 + (113*W[3, 15, 26, 1])/64 - 
 (87*W[3, 15, 26, 2])/64 - (107*W[3, 15, 26, 3])/16 + 
 (463*W[3, 15, 26, 4])/32 - (569*W[3, 15, 26, 5])/32 - 
 (33*W[3, 15, 26, 16])/32 + (97*W[3, 15, 26, 17])/32 + 
 (333*W[3, 15, 26, 18])/16 - (169*W[3, 15, 26, 19])/16 + 
 (215*W[3, 15, 26, 20])/32 - (113*W[3, 15, 29, 1])/64 + 
 (87*W[3, 15, 29, 2])/64 + (107*W[3, 15, 29, 3])/16 - 
 (463*W[3, 15, 29, 4])/32 + (569*W[3, 15, 29, 5])/32 + 
 (33*W[3, 15, 29, 16])/32 - (97*W[3, 15, 29, 17])/32 - 
 (333*W[3, 15, 29, 18])/16 + (169*W[3, 15, 29, 19])/16 - 
 (215*W[3, 15, 29, 20])/32 + (151*W[3, 17, 1, 26])/32 - 11*W[3, 17, 1, 27] - 
 (29*W[3, 17, 1, 28])/8 + (567*W[3, 17, 1, 29])/32 - 
 (11*W[3, 17, 1, 30])/16 - (69*W[3, 17, 2, 26])/16 - 
 (573*W[3, 17, 2, 27])/32 - (37*W[3, 17, 2, 28])/16 + 
 (77*W[3, 17, 2, 29])/16 + (33*W[3, 17, 2, 30])/32 + 
 (71*W[3, 17, 3, 26])/32 + (241*W[3, 17, 3, 27])/16 + 
 (3945*W[3, 17, 3, 28])/64 + (743*W[3, 17, 3, 29])/64 - W[3, 17, 3, 30]/32 + 
 (9*W[3, 17, 4, 26])/32 - (143*W[3, 17, 4, 27])/64 - 
 (205*W[3, 17, 4, 28])/16 + W[3, 17, 4, 29]/2 - (99*W[3, 17, 4, 30])/32 - 
 (121*W[3, 17, 5, 26])/8 - (15*W[3, 17, 5, 27])/64 + 
 (145*W[3, 17, 5, 28])/32 + (101*W[3, 17, 5, 29])/32 + 
 (69*W[3, 17, 5, 30])/16 + 5*W[3, 17, 6, 26] + (41*W[3, 17, 6, 27])/16 + 
 (17*W[3, 17, 6, 28])/4 + (97*W[3, 17, 6, 29])/32 + 
 (189*W[3, 17, 8, 27])/16 - W[3, 17, 8, 28]/2 - (5*W[3, 17, 8, 29])/4 - 
 (3*W[3, 17, 8, 30])/4 - (647*W[3, 17, 10, 26])/64 + 
 (27*W[3, 17, 10, 27])/8 - (191*W[3, 17, 10, 28])/64 - 
 (191*W[3, 17, 10, 29])/64 - (49*W[3, 17, 10, 30])/32 - 3*W[3, 17, 12, 26] - 
 (3*W[3, 17, 12, 27])/4 + 3*W[3, 17, 12, 28] + (1409*W[3, 17, 13, 27])/32 - 
 (103*W[3, 17, 13, 28])/32 - (1521*W[3, 17, 13, 29])/32 + 
 W[3, 17, 15, 26]/8 - (2181*W[3, 17, 15, 27])/64 - 
 (1315*W[3, 17, 15, 28])/64 + (807*W[3, 17, 15, 29])/64 - 
 (5*W[3, 17, 16, 26])/32 + (17*W[3, 17, 16, 27])/32 - 
 (339*W[3, 17, 17, 27])/32 - (7*W[3, 17, 17, 28])/8 + 
 (25*W[3, 17, 17, 29])/32 + W[3, 17, 17, 30]/8 - (151*W[3, 17, 18, 26])/32 + 
 (1189*W[3, 17, 18, 27])/32 - (139*W[3, 17, 18, 28])/32 - 
 (371*W[3, 17, 18, 29])/32 + (11*W[3, 17, 18, 30])/32 - 
 (15*W[3, 17, 19, 26])/4 - (691*W[3, 17, 19, 27])/32 - 
 (51*W[3, 17, 19, 28])/8 - (195*W[3, 17, 19, 29])/16 + 
 (3*W[3, 17, 19, 30])/8 + (105*W[3, 17, 20, 26])/16 + 
 (319*W[3, 17, 20, 27])/32 - (93*W[3, 17, 20, 28])/16 - 
 (5*W[3, 17, 20, 30])/32 + (3*W[3, 17, 22, 26])/8 - (3*W[3, 17, 22, 28])/8 - 
 (3*W[3, 17, 22, 29])/8 + (3*W[3, 17, 22, 30])/8 - (7*W[3, 17, 24, 26])/32 - 
 (127*W[3, 17, 24, 27])/64 + (377*W[3, 17, 24, 28])/32 + 
 (185*W[3, 17, 24, 29])/16 - (7*W[3, 17, 24, 30])/32 + 
 (113*W[3, 17, 26, 1])/16 - W[3, 17, 26, 2]/32 + (3*W[3, 17, 26, 3])/4 - 
 22*W[3, 17, 26, 5] + (3*W[3, 17, 26, 6])/8 - (549*W[3, 17, 26, 10])/64 - 
 (11*W[3, 17, 26, 15])/32 - (5*W[3, 17, 26, 16])/32 + 
 (13*W[3, 17, 26, 18])/32 + (231*W[3, 17, 26, 20])/32 - 
 (109*W[3, 17, 26, 25])/16 - (137*W[3, 17, 27, 1])/32 - 
 (345*W[3, 17, 27, 2])/32 + (243*W[3, 17, 27, 3])/32 + 
 (191*W[3, 17, 27, 4])/64 - (365*W[3, 17, 27, 5])/64 - 
 (33*W[3, 17, 27, 6])/16 + (189*W[3, 17, 27, 8])/16 + 
 (157*W[3, 17, 27, 10])/32 - (3*W[3, 17, 27, 12])/4 + 
 (707*W[3, 17, 27, 13])/16 - (2181*W[3, 17, 27, 15])/64 - 
 (21*W[3, 17, 27, 16])/32 - (21*W[3, 17, 27, 17])/4 + 
 (1189*W[3, 17, 27, 18])/32 - 22*W[3, 17, 27, 19] + 
 (161*W[3, 17, 27, 20])/16 - (141*W[3, 17, 27, 24])/64 - 
 (109*W[3, 17, 27, 25])/16 + (3*W[3, 17, 28, 1])/4 - 
 (247*W[3, 17, 28, 2])/32 + (3525*W[3, 17, 28, 3])/64 + W[3, 17, 28, 4]/8 - 
 (3*W[3, 17, 28, 6])/8 + W[3, 17, 28, 8]/4 - (191*W[3, 17, 28, 10])/64 - 
 (103*W[3, 17, 28, 13])/32 - (1315*W[3, 17, 28, 15])/64 - 
 (3*W[3, 17, 28, 16])/8 - (185*W[3, 17, 28, 18])/16 - 
 (51*W[3, 17, 28, 19])/8 + (185*W[3, 17, 28, 24])/16 + 
 (109*W[3, 17, 28, 25])/16 + (189*W[3, 17, 29, 1])/8 - 
 (247*W[3, 17, 29, 2])/32 + (313*W[3, 17, 29, 3])/64 + W[3, 17, 29, 4] + 
 (93*W[3, 17, 29, 5])/32 + (97*W[3, 17, 29, 6])/32 - W[3, 17, 29, 8]/2 - 
 (191*W[3, 17, 29, 10])/64 - (763*W[3, 17, 29, 13])/16 + 
 (837*W[3, 17, 29, 15])/64 - (7*W[3, 17, 29, 16])/32 + W[3, 17, 29, 17]/8 - 
 (187*W[3, 17, 29, 18])/16 - (51*W[3, 17, 29, 19])/8 + 
 (185*W[3, 17, 29, 24])/16 + (109*W[3, 17, 29, 25])/16 + W[3, 17, 30, 1]/8 - 
 (3*W[3, 17, 30, 3])/16 - (23*W[3, 17, 30, 4])/8 + (93*W[3, 17, 30, 5])/32 + 
 W[3, 17, 30, 17]/8 - (563*W[3, 18, 1, 26])/32 - (13*W[3, 18, 1, 27])/8 + 
 (147*W[3, 18, 1, 28])/8 + (91*W[3, 18, 1, 29])/2 + (33*W[3, 18, 1, 30])/32 - 
 (765*W[3, 18, 2, 26])/32 + W[3, 18, 2, 27]/16 + (49*W[3, 18, 2, 28])/2 + 
 (535*W[3, 18, 2, 29])/32 + (245*W[3, 18, 3, 26])/32 - 
 (29*W[3, 18, 3, 27])/32 - (3249*W[3, 18, 3, 28])/64 - 
 (981*W[3, 18, 3, 29])/16 + (5*W[3, 18, 3, 30])/32 + 
 (609*W[3, 18, 4, 26])/64 + (15*W[3, 18, 4, 27])/32 - 
 (671*W[3, 18, 4, 28])/64 - (405*W[3, 18, 4, 29])/64 - 
 (17*W[3, 18, 4, 30])/32 + (931*W[3, 18, 5, 26])/64 - 
 (151*W[3, 18, 5, 27])/32 - (57*W[3, 18, 5, 28])/2 + 22*W[3, 18, 5, 29] - 
 (17*W[3, 18, 5, 30])/32 + (1293*W[3, 18, 6, 26])/64 + 
 (1581*W[3, 18, 6, 27])/64 - (259*W[3, 18, 6, 28])/16 - 
 (299*W[3, 18, 6, 29])/16 + (189*W[3, 18, 8, 26])/16 + 
 (79*W[3, 18, 8, 28])/64 - (47*W[3, 18, 8, 29])/32 - 
 (23*W[3, 18, 8, 30])/32 + W[3, 18, 11, 27]/2 - W[3, 18, 11, 30]/2 + 
 (1305*W[3, 18, 13, 26])/32 - (7*W[3, 18, 13, 27])/32 + 
 (9*W[3, 18, 13, 28])/2 - (1369*W[3, 18, 13, 29])/32 - 
 (1449*W[3, 18, 15, 26])/64 + (3173*W[3, 18, 15, 28])/32 + 
 (721*W[3, 18, 15, 29])/32 - (21*W[3, 18, 17, 26])/4 + 
 (2295*W[3, 18, 17, 27])/64 + (61*W[3, 18, 17, 28])/8 - 
 (5*W[3, 18, 17, 29])/32 - W[3, 18, 17, 30]/32 + (61*W[3, 18, 18, 26])/16 + 
 (271*W[3, 18, 18, 27])/32 + (2469*W[3, 18, 18, 28])/64 + 
 (2509*W[3, 18, 18, 29])/64 + (11*W[3, 18, 18, 30])/32 - 
 (731*W[3, 18, 19, 26])/32 - (1661*W[3, 18, 19, 27])/32 - 
 (1391*W[3, 18, 19, 28])/64 - (975*W[3, 18, 19, 29])/64 - 
 (25*W[3, 18, 20, 26])/32 + (133*W[3, 18, 20, 27])/16 + 
 (3177*W[3, 18, 20, 28])/64 + (163*W[3, 18, 20, 29])/16 + 
 (9*W[3, 18, 20, 30])/16 + (7*W[3, 18, 24, 26])/32 + 
 (127*W[3, 18, 24, 27])/64 - (377*W[3, 18, 24, 28])/32 - 
 (185*W[3, 18, 24, 29])/16 + (7*W[3, 18, 24, 30])/32 + 
 (179*W[3, 18, 25, 26])/16 + (6183*W[3, 18, 25, 27])/64 - 
 (425*W[3, 18, 25, 28])/32 - (425*W[3, 18, 25, 29])/32 - 
 (89*W[3, 18, 26, 1])/8 - (351*W[3, 18, 26, 2])/32 + 
 (53*W[3, 18, 26, 3])/16 + (423*W[3, 18, 26, 4])/64 + 
 (1115*W[3, 18, 26, 5])/64 + (1071*W[3, 18, 26, 6])/64 + 
 (189*W[3, 18, 26, 8])/16 - (3*W[3, 18, 26, 12])/8 + 
 (1305*W[3, 18, 26, 13])/32 - (2159*W[3, 18, 26, 15])/64 + 
 W[3, 18, 26, 16]/32 - (21*W[3, 18, 26, 17])/4 + (9*W[3, 18, 26, 18])/8 - 
 (47*W[3, 18, 26, 19])/4 + (67*W[3, 18, 26, 20])/32 - 
 (29*W[3, 18, 27, 1])/32 - W[3, 18, 27, 2]/4 - (7*W[3, 18, 27, 3])/16 + 
 4*W[3, 18, 27, 4] - (19*W[3, 18, 27, 5])/8 + (1359*W[3, 18, 27, 6])/64 + 
 (3*W[3, 18, 27, 7])/8 - (31*W[3, 18, 27, 13])/32 + 
 (11*W[3, 18, 27, 16])/32 + (2109*W[3, 18, 27, 17])/64 + 
 (271*W[3, 18, 27, 18])/32 - (1129*W[3, 18, 27, 19])/32 + 
 (45*W[3, 18, 27, 20])/16 + (141*W[3, 18, 27, 24])/64 + 
 (5467*W[3, 18, 27, 25])/64 + (101*W[3, 18, 28, 1])/8 + 14*W[3, 18, 28, 2] - 
 (2833*W[3, 18, 28, 3])/64 - (401*W[3, 18, 28, 4])/64 - 
 (735*W[3, 18, 28, 5])/32 - (629*W[3, 18, 28, 6])/32 + 
 (3*W[3, 18, 28, 7])/8 + (125*W[3, 18, 28, 8])/64 + (3*W[3, 18, 28, 12])/8 + 
 (9*W[3, 18, 28, 13])/2 + (3173*W[3, 18, 28, 15])/32 - 
 (23*W[3, 18, 28, 16])/32 + (2817*W[3, 18, 28, 18])/64 - 
 (1391*W[3, 18, 28, 19])/64 + (2761*W[3, 18, 28, 20])/64 - 
 (185*W[3, 18, 28, 24])/16 - (67*W[3, 18, 28, 25])/32 + 
 (1161*W[3, 18, 29, 1])/32 + (209*W[3, 18, 29, 2])/32 - 
 (1759*W[3, 18, 29, 3])/32 - (185*W[3, 18, 29, 4])/64 + 
 (197*W[3, 18, 29, 5])/16 - (299*W[3, 18, 29, 6])/16 + 
 (3*W[3, 18, 29, 7])/8 - (3*W[3, 18, 29, 8])/4 - (1345*W[3, 18, 29, 13])/32 + 
 (269*W[3, 18, 29, 15])/8 - (9*W[3, 18, 29, 16])/16 - 
 (97*W[3, 18, 29, 17])/32 + (2837*W[3, 18, 29, 18])/64 - 
 (1391*W[3, 18, 29, 19])/64 + (163*W[3, 18, 29, 20])/16 - 
 (185*W[3, 18, 29, 24])/16 - (67*W[3, 18, 29, 25])/32 + 
 (953*W[3, 19, 1, 26])/64 + (147*W[3, 19, 1, 27])/8 + 
 (125*W[3, 19, 1, 28])/64 - (167*W[3, 19, 1, 29])/8 - 
 (549*W[3, 19, 1, 30])/64 - (239*W[3, 19, 2, 26])/64 + 
 (291*W[3, 19, 2, 27])/32 + 11*W[3, 19, 2, 28] - W[3, 19, 2, 29]/8 - 
 (243*W[3, 19, 2, 30])/64 - (1217*W[3, 19, 3, 26])/32 - 
 (3521*W[3, 19, 3, 27])/64 - (143*W[3, 19, 3, 28])/64 + 
 (4831*W[3, 19, 3, 29])/64 + (1509*W[3, 19, 3, 30])/64 + 
 (75*W[3, 19, 4, 26])/32 - (395*W[3, 19, 4, 27])/64 - 
 (571*W[3, 19, 4, 28])/64 - (143*W[3, 19, 4, 29])/32 + 
 (83*W[3, 19, 4, 30])/8 + (179*W[3, 19, 5, 26])/16 - 
 (441*W[3, 19, 5, 27])/32 - (321*W[3, 19, 5, 28])/32 + 
 (69*W[3, 19, 5, 29])/16 + (251*W[3, 19, 5, 30])/32 - 5*W[3, 19, 6, 26] - 
 (41*W[3, 19, 6, 27])/16 - (17*W[3, 19, 6, 28])/4 - (97*W[3, 19, 6, 29])/32 + 
 (103*W[3, 19, 7, 26])/32 + (39*W[3, 19, 7, 27])/8 - 
 (25*W[3, 19, 7, 28])/64 - (25*W[3, 19, 7, 29])/64 - W[3, 19, 8, 26]/4 + 
 (125*W[3, 19, 8, 27])/64 + (241*W[3, 19, 8, 28])/32 + 
 (491*W[3, 19, 8, 29])/32 + (241*W[3, 19, 8, 30])/32 - 5*W[3, 19, 12, 26] - 
 (33*W[3, 19, 12, 27])/16 + (51*W[3, 19, 12, 28])/32 - 
 (109*W[3, 19, 12, 29])/32 + (103*W[3, 19, 13, 26])/32 - 
 (141*W[3, 19, 13, 27])/32 + (167*W[3, 19, 13, 29])/64 + 
 (653*W[3, 19, 15, 26])/64 + (3173*W[3, 19, 15, 27])/32 - 
 (173*W[3, 19, 15, 29])/32 + W[3, 19, 16, 26]/4 + (147*W[3, 19, 16, 28])/64 + 
 (9*W[3, 19, 16, 29])/32 + (33*W[3, 19, 17, 26])/32 - 
 (623*W[3, 19, 17, 27])/32 - (307*W[3, 19, 17, 28])/64 - 
 (293*W[3, 19, 17, 29])/32 + (3*W[3, 19, 17, 30])/8 - 
 (373*W[3, 19, 18, 26])/32 + (2899*W[3, 19, 18, 27])/64 - 
 (2195*W[3, 19, 18, 28])/64 - (1853*W[3, 19, 18, 29])/64 - 
 (9*W[3, 19, 18, 30])/16 + (655*W[3, 19, 19, 26])/64 - 
 (31*W[3, 19, 19, 27])/4 - (2649*W[3, 19, 19, 28])/64 - 
 (4027*W[3, 19, 19, 29])/64 - (381*W[3, 19, 19, 30])/64 + 
 (323*W[3, 19, 20, 26])/32 + (1973*W[3, 19, 20, 27])/64 - 
 (705*W[3, 19, 20, 28])/16 - (1853*W[3, 19, 20, 29])/64 + 
 (67*W[3, 19, 20, 30])/16 + W[3, 19, 21, 26]/4 + (195*W[3, 19, 21, 27])/16 + 
 (2095*W[3, 19, 21, 28])/64 + (599*W[3, 19, 21, 29])/64 - 
 (187*W[3, 19, 21, 30])/16 - (57*W[3, 19, 22, 26])/4 + 
 (57*W[3, 19, 22, 28])/4 + (57*W[3, 19, 22, 29])/4 - 
 (57*W[3, 19, 22, 30])/4 - (179*W[3, 19, 25, 26])/16 - 
 (6183*W[3, 19, 25, 27])/64 + (425*W[3, 19, 25, 28])/32 + 
 (425*W[3, 19, 25, 29])/32 - (19*W[3, 19, 26, 1])/16 + 
 (247*W[3, 19, 26, 2])/32 - (3057*W[3, 19, 26, 3])/64 - 
 (25*W[3, 19, 26, 4])/16 + (15*W[3, 19, 26, 5])/16 - (3*W[3, 19, 26, 6])/8 + 
 (103*W[3, 19, 26, 7])/32 - W[3, 19, 26, 8]/4 + (103*W[3, 19, 26, 13])/32 + 
 (879*W[3, 19, 26, 15])/64 + (33*W[3, 19, 26, 17])/32 - 
 (37*W[3, 19, 26, 18])/32 + W[3, 19, 26, 21]/4 - (231*W[3, 19, 27, 1])/32 + 
 (115*W[3, 19, 27, 2])/8 - (3099*W[3, 19, 27, 3])/64 + 
 (111*W[3, 19, 27, 4])/64 - (771*W[3, 19, 27, 5])/32 + 
 (33*W[3, 19, 27, 6])/16 + (37*W[3, 19, 27, 7])/32 + 
 (125*W[3, 19, 27, 8])/64 - (33*W[3, 19, 27, 12])/16 + 
 (33*W[3, 19, 27, 13])/16 + (3173*W[3, 19, 27, 15])/32 - 
 (3*W[3, 19, 27, 16])/16 - (287*W[3, 19, 27, 17])/32 + 
 (2899*W[3, 19, 27, 18])/64 - (271*W[3, 19, 27, 19])/32 + 
 (1951*W[3, 19, 27, 20])/64 + W[3, 19, 27, 21]/2 - 
 (5467*W[3, 19, 27, 25])/64 - (121*W[3, 19, 28, 1])/16 + 
 (283*W[3, 19, 28, 2])/64 + (97*W[3, 19, 28, 3])/64 - 
 (117*W[3, 19, 28, 4])/32 + (3*W[3, 19, 28, 6])/8 - 
 (263*W[3, 19, 28, 7])/64 - (109*W[3, 19, 28, 12])/32 + 
 (149*W[3, 19, 28, 16])/16 + (13*W[3, 19, 28, 17])/16 - 
 (1525*W[3, 19, 28, 18])/64 - (2649*W[3, 19, 28, 19])/64 - 
 (1367*W[3, 19, 28, 20])/64 + (1347*W[3, 19, 28, 21])/64 + 
 (67*W[3, 19, 28, 25])/32 - (281*W[3, 19, 29, 1])/64 - 
 (767*W[3, 19, 29, 2])/64 + (129*W[3, 19, 29, 3])/2 - 
 (83*W[3, 19, 29, 4])/8 + (523*W[3, 19, 29, 5])/32 - 
 (97*W[3, 19, 29, 6])/32 - (263*W[3, 19, 29, 7])/64 + 
 (125*W[3, 19, 29, 8])/16 - (109*W[3, 19, 29, 12])/32 - 
 (247*W[3, 19, 29, 13])/64 - (143*W[3, 19, 29, 15])/16 + 
 (331*W[3, 19, 29, 16])/32 + (15*W[3, 19, 29, 17])/16 - 
 (1593*W[3, 19, 29, 18])/64 - (1661*W[3, 19, 29, 19])/32 - 
 (1853*W[3, 19, 29, 20])/64 + (1347*W[3, 19, 29, 21])/64 + 
 (67*W[3, 19, 29, 25])/32 - (13*W[3, 19, 30, 1])/8 - 
 (15*W[3, 19, 30, 2])/16 + (283*W[3, 19, 30, 3])/32 + 
 (9*W[3, 19, 30, 4])/16 + (253*W[3, 19, 30, 5])/32 + W[3, 19, 30, 17]/8 - 
 (3*W[3, 19, 30, 18])/8 - (87*W[3, 19, 30, 19])/16 - 
 (1731*W[3, 20, 1, 26])/64 - (3687*W[3, 20, 1, 27])/64 - 
 (2001*W[3, 20, 1, 28])/64 + (85*W[3, 20, 1, 29])/16 - 
 (143*W[3, 20, 1, 30])/64 + (1921*W[3, 20, 2, 26])/64 - 
 (1001*W[3, 20, 2, 27])/64 - (3407*W[3, 20, 2, 28])/64 - 
 (139*W[3, 20, 2, 29])/16 + (343*W[3, 20, 2, 30])/64 - 
 (81*W[3, 20, 3, 26])/16 + (8617*W[3, 20, 3, 27])/64 + 
 (2489*W[3, 20, 3, 28])/32 + (131*W[3, 20, 3, 29])/32 - 
 (867*W[3, 20, 3, 30])/64 - (153*W[3, 20, 4, 26])/8 - 
 (1989*W[3, 20, 4, 27])/64 - (575*W[3, 20, 4, 28])/32 - W[3, 20, 4, 29]/4 - 
 (3*W[3, 20, 4, 30])/32 + (35*W[3, 20, 5, 26])/16 - 
 (577*W[3, 20, 5, 27])/32 + (2869*W[3, 20, 5, 28])/64 + 
 (65*W[3, 20, 5, 29])/32 - (29*W[3, 20, 5, 30])/32 - W[3, 20, 8, 26]/4 - 
 (125*W[3, 20, 8, 27])/64 + (585*W[3, 20, 8, 28])/32 + 
 (335*W[3, 20, 8, 29])/32 + (85*W[3, 20, 8, 30])/32 + 
 (769*W[3, 20, 13, 26])/16 + 51*W[3, 20, 13, 27] - 
 (247*W[3, 20, 13, 28])/64 - (197*W[3, 20, 13, 29])/32 - 
 (997*W[3, 20, 15, 26])/64 - (647*W[3, 20, 15, 27])/16 - 
 (297*W[3, 20, 15, 28])/32 - (367*W[3, 20, 15, 29])/32 + 
 (3*W[3, 20, 16, 26])/8 + (107*W[3, 20, 16, 28])/64 - 
 (11*W[3, 20, 16, 29])/32 + (223*W[3, 20, 17, 26])/32 + 
 (315*W[3, 20, 17, 27])/32 - (511*W[3, 20, 17, 28])/64 - 
 W[3, 20, 17, 29]/32 + (3*W[3, 20, 17, 30])/16 - (5*W[3, 20, 18, 26])/32 + 
 (15*W[3, 20, 18, 27])/2 + (3145*W[3, 20, 18, 28])/64 + 
 (83*W[3, 20, 18, 29])/8 + (41*W[3, 20, 18, 30])/32 + 
 (309*W[3, 20, 19, 26])/64 + (2555*W[3, 20, 19, 27])/64 - 
 (713*W[3, 20, 19, 28])/64 - (77*W[3, 20, 19, 29])/4 - 
 (599*W[3, 20, 19, 30])/64 - (1603*W[3, 20, 20, 26])/32 + 
 (9*W[3, 20, 20, 27])/64 + (2127*W[3, 20, 20, 28])/64 + 
 (3057*W[3, 20, 20, 29])/64 + (9*W[3, 20, 20, 30])/32 - W[3, 20, 21, 26]/4 - 
 (195*W[3, 20, 21, 27])/16 - (2095*W[3, 20, 21, 28])/64 - 
 (599*W[3, 20, 21, 29])/64 + (187*W[3, 20, 21, 30])/16 - 19*W[3, 20, 26, 1] + 
 (1067*W[3, 20, 26, 2])/32 + (181*W[3, 20, 26, 3])/64 - 
 (609*W[3, 20, 26, 4])/32 + (67*W[3, 20, 26, 5])/32 - 
 (109*W[3, 20, 26, 6])/32 - W[3, 20, 26, 8]/4 + (769*W[3, 20, 26, 13])/16 - 
 (1709*W[3, 20, 26, 15])/64 + (3*W[3, 20, 26, 16])/16 + 
 (223*W[3, 20, 26, 17])/32 + W[3, 20, 26, 18]/8 + W[3, 20, 26, 19]/4 - 
 50*W[3, 20, 26, 20] - W[3, 20, 26, 21]/4 - (11*W[3, 20, 26, 25])/32 - 
 (463*W[3, 20, 27, 1])/32 + (25*W[3, 20, 27, 2])/2 + 
 (757*W[3, 20, 27, 3])/8 - (1577*W[3, 20, 27, 4])/64 - 
 (37*W[3, 20, 27, 5])/2 - (109*W[3, 20, 27, 6])/32 - (3*W[3, 20, 27, 7])/8 - 
 (125*W[3, 20, 27, 8])/64 + (1435*W[3, 20, 27, 13])/32 - 
 (647*W[3, 20, 27, 15])/16 + (3*W[3, 20, 27, 16])/16 + 
 (81*W[3, 20, 27, 17])/8 + (15*W[3, 20, 27, 18])/2 + W[3, 20, 27, 19]/4 + 
 (45*W[3, 20, 27, 20])/64 - W[3, 20, 27, 21]/2 - (11*W[3, 20, 27, 25])/32 + 
 (245*W[3, 20, 28, 1])/64 - (509*W[3, 20, 28, 2])/16 + 
 (3997*W[3, 20, 28, 3])/64 - (231*W[3, 20, 28, 4])/32 + 
 (417*W[3, 20, 28, 5])/32 - (109*W[3, 20, 28, 6])/32 - 
 (3*W[3, 20, 28, 7])/8 + (125*W[3, 20, 28, 8])/8 - 
 (247*W[3, 20, 28, 13])/64 - (297*W[3, 20, 28, 15])/32 + 
 (33*W[3, 20, 28, 16])/32 + (73*W[3, 20, 28, 18])/8 - 
 (713*W[3, 20, 28, 19])/64 + (2571*W[3, 20, 28, 20])/64 - 
 (1347*W[3, 20, 28, 21])/64 + (11*W[3, 20, 28, 25])/32 + 
 (21*W[3, 20, 29, 1])/32 - (493*W[3, 20, 29, 2])/32 - 
 (17*W[3, 20, 29, 3])/32 - W[3, 20, 29, 4]/2 - (53*W[3, 20, 29, 5])/16 - 
 (3*W[3, 20, 29, 7])/8 + (125*W[3, 20, 29, 8])/16 - 
 (11*W[3, 20, 29, 15])/32 - W[3, 20, 29, 17]/8 + (163*W[3, 20, 29, 18])/16 - 
 (5*W[3, 20, 29, 19])/8 + (3057*W[3, 20, 29, 20])/64 - 
 (1347*W[3, 20, 29, 21])/64 + (11*W[3, 20, 29, 25])/32 - 
 (13*W[3, 20, 30, 1])/4 + (209*W[3, 20, 30, 2])/32 - 
 (91*W[3, 20, 30, 3])/32 - W[3, 20, 30, 4]/4 - (17*W[3, 20, 30, 5])/32 + 
 (35*W[3, 20, 30, 18])/32 - (97*W[3, 20, 30, 19])/16 + 
 (5*W[3, 20, 30, 20])/8 + (195*W[3, 26, 1, 2])/32 + (723*W[3, 26, 1, 3])/32 - 
 (1377*W[3, 26, 1, 4])/64 - (147*W[3, 26, 1, 5])/32 - 
 (1227*W[3, 26, 1, 6])/64 + (1273*W[3, 26, 1, 11])/64 - 
 (1423*W[3, 26, 1, 13])/32 + (109*W[3, 26, 1, 15])/16 + 
 (3*W[3, 26, 1, 16])/8 + (1275*W[3, 26, 1, 18])/64 - 
 (27*W[3, 26, 1, 19])/16 - (61*W[3, 26, 1, 20])/16 + 
 (109*W[3, 26, 1, 25])/16 + (159*W[3, 26, 2, 1])/32 - (7*W[3, 26, 2, 3])/32 + 
 (89*W[3, 26, 2, 4])/8 - (133*W[3, 26, 2, 5])/16 - (103*W[3, 26, 2, 7])/32 - 
 (65*W[3, 26, 2, 12])/64 + (11*W[3, 26, 2, 15])/32 - (3*W[3, 26, 2, 16])/16 + 
 (13*W[3, 26, 2, 18])/32 + (33*W[3, 26, 2, 19])/16 + 
 (833*W[3, 26, 2, 20])/32 + (11*W[3, 26, 2, 25])/32 - (91*W[3, 26, 3, 1])/4 + 
 50*W[3, 26, 3, 3] - (15*W[3, 26, 3, 4])/4 - (109*W[3, 26, 3, 6])/32 + 
 (3*W[3, 26, 3, 8])/4 + (1423*W[3, 26, 3, 13])/32 - (269*W[3, 26, 3, 15])/8 - 
 (5*W[3, 26, 3, 16])/32 + W[3, 26, 3, 18]/8 + (157*W[3, 26, 4, 2])/16 - 
 (253*W[3, 26, 4, 3])/32 - (143*W[3, 26, 4, 4])/32 + (17*W[3, 26, 4, 5])/32 + 
 (109*W[3, 26, 4, 6])/32 - (1273*W[3, 26, 4, 11])/64 + 
 (109*W[3, 26, 4, 13])/32 + (41*W[3, 26, 4, 16])/16 + 
 (3*W[3, 26, 4, 17])/32 - (17*W[3, 26, 4, 18])/32 - (29*W[3, 26, 4, 19])/32 - 
 (287*W[3, 26, 4, 20])/16 - (147*W[3, 26, 5, 1])/32 - 
 (587*W[3, 26, 5, 2])/64 - (1093*W[3, 26, 5, 3])/32 - W[3, 26, 5, 4]/8 + 
 (143*W[3, 26, 5, 5])/32 + (549*W[3, 26, 5, 10])/64 + 
 (65*W[3, 26, 5, 12])/64 - (3*W[3, 26, 5, 13])/8 + (269*W[3, 26, 5, 15])/8 - 
 (109*W[3, 26, 5, 16])/32 - (1933*W[3, 26, 5, 17])/64 + 
 (5*W[3, 26, 5, 18])/4 + (23*W[3, 26, 5, 19])/16 + (189*W[3, 26, 5, 20])/32 - 
 W[3, 26, 16, 1]/8 + (3*W[3, 26, 16, 3])/16 + (23*W[3, 26, 16, 4])/8 - 
 (93*W[3, 26, 16, 5])/32 - W[3, 26, 16, 17]/8 + (113*W[3, 26, 17, 1])/16 - 
 W[3, 26, 17, 2]/32 + (3*W[3, 26, 17, 3])/4 - 22*W[3, 26, 17, 5] + 
 (3*W[3, 26, 17, 6])/8 - (549*W[3, 26, 17, 10])/64 - 
 (11*W[3, 26, 17, 15])/32 - (5*W[3, 26, 17, 16])/32 + 
 (13*W[3, 26, 17, 18])/32 + (231*W[3, 26, 17, 20])/32 - 
 (109*W[3, 26, 17, 25])/16 + (15*W[3, 26, 18, 4])/4 + (9*W[3, 26, 18, 5])/8 + 
 (1227*W[3, 26, 18, 6])/64 - (109*W[3, 26, 18, 13])/32 + 
 (17*W[3, 26, 18, 16])/32 - (3*W[3, 26, 18, 20])/4 - 
 (19*W[3, 26, 19, 1])/16 - (25*W[3, 26, 19, 4])/16 + 
 (15*W[3, 26, 19, 5])/16 - (3*W[3, 26, 19, 6])/8 + (103*W[3, 26, 19, 7])/32 + 
 (33*W[3, 26, 19, 17])/32 - (37*W[3, 26, 19, 18])/32 + W[3, 26, 19, 21]/4 + 
 (31*W[3, 26, 20, 1])/8 + (205*W[3, 26, 20, 2])/8 + (13*W[3, 26, 20, 3])/32 - 
 (581*W[3, 26, 20, 4])/32 + 5*W[3, 26, 20, 5] - (3*W[3, 26, 20, 8])/4 + 
 (3*W[3, 26, 20, 13])/8 - (109*W[3, 26, 20, 15])/16 + 
 (11*W[3, 26, 20, 16])/32 + (227*W[3, 26, 20, 17])/32 + W[3, 26, 20, 19]/4 - 
 50*W[3, 26, 20, 20] - W[3, 26, 20, 21]/4 - (11*W[3, 26, 20, 25])/32 + 
 (19*W[3, 26, 26, 26])/32 - W[3, 26, 26, 27]/8 - (21*W[3, 26, 26, 28])/32 - 
 W[3, 26, 26, 29]/2 + (3*W[3, 26, 26, 30])/16 + (9*W[3, 26, 27, 26])/32 + 
 (9*W[3, 26, 27, 27])/16 - (23*W[3, 26, 27, 28])/32 - 
 (5*W[3, 26, 27, 29])/8 + (7*W[3, 26, 28, 27])/16 + W[3, 26, 28, 28]/2 - 
 (5*W[3, 26, 29, 26])/8 + W[3, 26, 29, 27]/8 + W[3, 26, 29, 29]/32 - 
 (11*W[3, 26, 29, 30])/32 + (5*W[3, 26, 30, 26])/32 - 
 (17*W[3, 26, 30, 27])/32 + (15*W[3, 27, 1, 2])/16 + 
 (747*W[3, 27, 1, 3])/32 - (2289*W[3, 27, 1, 4])/64 - 
 (27*W[3, 27, 1, 5])/16 - (1359*W[3, 27, 1, 6])/64 + 
 (2687*W[3, 27, 1, 11])/64 - (1489*W[3, 27, 1, 13])/32 + 
 (109*W[3, 27, 1, 15])/16 + (3*W[3, 27, 1, 16])/8 + 
 (1315*W[3, 27, 1, 18])/64 - (27*W[3, 27, 1, 19])/16 - 
 (29*W[3, 27, 1, 20])/8 + (109*W[3, 27, 1, 25])/16 + (5*W[3, 27, 2, 1])/8 + 
 (119*W[3, 27, 2, 3])/16 + (89*W[3, 27, 2, 4])/8 + (41*W[3, 27, 2, 5])/16 - 
 (37*W[3, 27, 2, 7])/32 - (1347*W[3, 27, 2, 12])/64 + 
 (11*W[3, 27, 2, 15])/32 - (3*W[3, 27, 2, 16])/16 - W[3, 27, 2, 18]/32 + 
 (33*W[3, 27, 2, 19])/16 + (287*W[3, 27, 2, 20])/16 + 
 (11*W[3, 27, 2, 25])/32 - (757*W[3, 27, 3, 1])/32 + 
 (239*W[3, 27, 3, 2])/32 + (685*W[3, 27, 3, 3])/64 - (27*W[3, 27, 3, 4])/8 - 
 (1129*W[3, 27, 3, 5])/32 - (31*W[3, 27, 3, 6])/32 + 
 (173*W[3, 27, 3, 8])/64 + (3*W[3, 27, 3, 12])/8 + 
 (1489*W[3, 27, 3, 13])/32 + (2097*W[3, 27, 3, 15])/32 - 
 (5*W[3, 27, 3, 16])/32 + (97*W[3, 27, 3, 17])/32 - (5*W[3, 27, 3, 18])/16 + 
 (2109*W[3, 27, 3, 20])/64 + (221*W[3, 27, 4, 1])/32 + 
 (85*W[3, 27, 4, 2])/8 - (75*W[3, 27, 4, 3])/16 - (143*W[3, 27, 4, 4])/32 - 
 (39*W[3, 27, 4, 5])/16 + (31*W[3, 27, 4, 6])/32 + (39*W[3, 27, 4, 7])/16 - 
 (2687*W[3, 27, 4, 11])/64 + (39*W[3, 27, 4, 12])/16 + 
 (31*W[3, 27, 4, 13])/32 - (3*W[3, 27, 4, 16])/16 + (3*W[3, 27, 4, 17])/32 + 
 (43*W[3, 27, 4, 18])/16 - (55*W[3, 27, 4, 19])/16 - 
 (287*W[3, 27, 4, 20])/16 - (3*W[3, 27, 5, 1])/2 - (1175*W[3, 27, 5, 2])/64 + 
 (941*W[3, 27, 5, 3])/32 - W[3, 27, 5, 4]/8 - 4*W[3, 27, 5, 5] - 
 (39*W[3, 27, 5, 7])/16 - (157*W[3, 27, 5, 10])/32 + 
 (1347*W[3, 27, 5, 12])/64 - (3*W[3, 27, 5, 13])/8 - 
 (2097*W[3, 27, 5, 15])/32 - (3*W[3, 27, 5, 16])/16 - 
 (131*W[3, 27, 5, 17])/8 - (93*W[3, 27, 5, 18])/32 + 
 (23*W[3, 27, 5, 19])/16 - (247*W[3, 27, 5, 20])/32 + 
 (219*W[3, 27, 17, 1])/32 + (3*W[3, 27, 17, 2])/16 + 
 (137*W[3, 27, 17, 3])/32 + W[3, 27, 17, 4]/8 - 22*W[3, 27, 17, 5] + 
 (3*W[3, 27, 17, 6])/8 + (157*W[3, 27, 17, 10])/32 - (3*W[3, 27, 17, 12])/8 - 
 (11*W[3, 27, 17, 15])/32 - (5*W[3, 27, 17, 16])/32 + 
 (1153*W[3, 27, 17, 18])/32 - (41*W[3, 27, 17, 19])/4 + 
 (231*W[3, 27, 17, 20])/32 - (141*W[3, 27, 17, 24])/64 - 
 (109*W[3, 27, 17, 25])/16 - (29*W[3, 27, 18, 1])/32 - W[3, 27, 18, 2]/4 - 
 (7*W[3, 27, 18, 3])/16 + 4*W[3, 27, 18, 4] - (19*W[3, 27, 18, 5])/8 + 
 (1359*W[3, 27, 18, 6])/64 + (3*W[3, 27, 18, 7])/8 - 
 (31*W[3, 27, 18, 13])/32 + (11*W[3, 27, 18, 16])/32 + 
 (2109*W[3, 27, 18, 17])/64 + (271*W[3, 27, 18, 18])/32 - 
 (1129*W[3, 27, 18, 19])/32 + (45*W[3, 27, 18, 20])/16 + 
 (141*W[3, 27, 18, 24])/64 + (5467*W[3, 27, 18, 25])/64 - 
 (3*W[3, 27, 19, 1])/2 + (41*W[3, 27, 19, 2])/32 - (17*W[3, 27, 19, 3])/32 - 
 (11*W[3, 27, 19, 4])/8 + (23*W[3, 27, 19, 5])/16 - (3*W[3, 27, 19, 6])/8 + 
 (37*W[3, 27, 19, 7])/32 - (39*W[3, 27, 19, 12])/16 - 
 (3*W[3, 27, 19, 16])/16 - (287*W[3, 27, 19, 17])/32 + 
 (3139*W[3, 27, 19, 18])/64 - (271*W[3, 27, 19, 19])/32 + 
 (15*W[3, 27, 19, 20])/32 + W[3, 27, 19, 21]/2 - (5467*W[3, 27, 19, 25])/64 + 
 (111*W[3, 27, 20, 1])/32 + (145*W[3, 27, 20, 2])/8 + 
 (1153*W[3, 27, 20, 3])/32 - (581*W[3, 27, 20, 4])/32 - 
 (35*W[3, 27, 20, 5])/4 - (3*W[3, 27, 20, 7])/8 - (173*W[3, 27, 20, 8])/64 + 
 (3*W[3, 27, 20, 13])/8 - (109*W[3, 27, 20, 15])/16 + 
 (11*W[3, 27, 20, 16])/32 + (227*W[3, 27, 20, 17])/32 + 
 (65*W[3, 27, 20, 18])/16 + W[3, 27, 20, 19]/4 - (143*W[3, 27, 20, 20])/64 - 
 W[3, 27, 20, 21]/2 - (11*W[3, 27, 20, 25])/32 + (19*W[3, 27, 26, 26])/32 - 
 W[3, 27, 26, 27]/8 - (29*W[3, 27, 26, 28])/32 - W[3, 27, 26, 29]/2 + 
 (5*W[3, 27, 26, 30])/32 + (3*W[3, 27, 27, 26])/4 + (9*W[3, 27, 27, 27])/16 - 
 (21*W[3, 27, 27, 28])/32 - (7*W[3, 27, 27, 29])/32 + 
 (11*W[3, 27, 27, 30])/32 + (7*W[3, 27, 28, 27])/16 + 
 (23*W[3, 27, 28, 28])/32 - (7*W[3, 27, 28, 29])/32 - 
 (3*W[3, 27, 28, 30])/16 - (5*W[3, 27, 29, 26])/8 + 
 (21*W[3, 27, 29, 27])/32 + W[3, 27, 29, 28]/2 + W[3, 27, 29, 29]/32 - 
 (11*W[3, 27, 29, 30])/32 - (7*W[3, 28, 1, 2])/64 - W[3, 28, 1, 3]/8 - 
 (855*W[3, 28, 1, 4])/64 - (173*W[3, 28, 1, 5])/32 + 
 (707*W[3, 28, 1, 6])/32 + (31*W[3, 28, 1, 11])/16 - 
 (247*W[3, 28, 1, 13])/64 + (11*W[3, 28, 1, 15])/32 - 
 (15*W[3, 28, 1, 18])/4 + (61*W[3, 28, 1, 20])/16 - 
 (109*W[3, 28, 1, 25])/16 - (267*W[3, 28, 2, 1])/64 + 
 (3057*W[3, 28, 2, 2])/64 + (277*W[3, 28, 2, 3])/32 + 
 (1039*W[3, 28, 2, 4])/64 + (25*W[3, 28, 2, 5])/8 + (263*W[3, 28, 2, 7])/64 - 
 (707*W[3, 28, 2, 12])/32 - (1003*W[3, 28, 2, 14])/64 + 
 (109*W[3, 28, 2, 15])/16 - (97*W[3, 28, 2, 16])/32 + (7*W[3, 28, 2, 17])/8 + 
 (135*W[3, 28, 2, 18])/32 + (5*W[3, 28, 2, 19])/8 - 
 (299*W[3, 28, 2, 20])/16 - (11*W[3, 28, 2, 25])/32 - 
 (307*W[3, 28, 3, 1])/64 + (495*W[3, 28, 3, 2])/32 - 
 (3465*W[3, 28, 3, 3])/64 + (233*W[3, 28, 3, 4])/32 - 
 (135*W[3, 28, 3, 5])/16 + (109*W[3, 28, 3, 6])/32 - 
 (125*W[3, 28, 3, 8])/16 + (247*W[3, 28, 3, 13])/64 + 
 (143*W[3, 28, 3, 15])/16 - (33*W[3, 28, 3, 16])/32 + 
 (11*W[3, 28, 3, 18])/16 + (325*W[3, 28, 3, 19])/64 + 
 (243*W[3, 28, 3, 20])/32 - (679*W[3, 28, 4, 1])/64 + 
 (111*W[3, 28, 4, 3])/16 + (11*W[3, 28, 4, 5])/32 - (109*W[3, 28, 4, 6])/32 + 
 (39*W[3, 28, 4, 7])/16 - (31*W[3, 28, 4, 11])/16 + 
 (109*W[3, 28, 4, 12])/32 - (39*W[3, 28, 4, 13])/16 + 
 (1003*W[3, 28, 4, 14])/64 - W[3, 28, 4, 17]/8 - 4*W[3, 28, 4, 18] - 
 (49*W[3, 28, 4, 19])/16 - (35*W[3, 28, 5, 1])/32 - (579*W[3, 28, 5, 2])/32 + 
 (199*W[3, 28, 5, 4])/32 - (3057*W[3, 28, 5, 5])/64 - 
 (39*W[3, 28, 5, 7])/16 + (191*W[3, 28, 5, 10])/64 + 
 (707*W[3, 28, 5, 12])/32 - (143*W[3, 28, 5, 15])/16 + 
 (17*W[3, 28, 5, 16])/32 - (215*W[3, 28, 5, 17])/64 + 
 (47*W[3, 28, 5, 18])/16 - (69*W[3, 28, 5, 19])/16 - (57*W[3, 28, 5, 20])/8 + 
 (13*W[3, 28, 16, 1])/4 - (209*W[3, 28, 16, 2])/32 + 
 (91*W[3, 28, 16, 3])/32 + W[3, 28, 16, 4]/4 + (17*W[3, 28, 16, 5])/32 - 
 (35*W[3, 28, 16, 18])/32 + (97*W[3, 28, 16, 19])/16 - 
 (5*W[3, 28, 16, 20])/8 + (3*W[3, 28, 17, 1])/4 + (117*W[3, 28, 17, 3])/16 + 
 W[3, 28, 17, 4]/8 - (3*W[3, 28, 17, 6])/8 - (191*W[3, 28, 17, 10])/64 - 
 (109*W[3, 28, 17, 15])/16 - (3*W[3, 28, 17, 16])/8 - 
 (185*W[3, 28, 17, 18])/16 - (51*W[3, 28, 17, 19])/8 + 
 (185*W[3, 28, 17, 24])/16 + (109*W[3, 28, 17, 25])/16 + 
 (587*W[3, 28, 18, 1])/32 + (29*W[3, 28, 18, 2])/32 + 
 (29*W[3, 28, 18, 3])/8 - (75*W[3, 28, 18, 4])/8 + (41*W[3, 28, 18, 5])/16 - 
 (707*W[3, 28, 18, 6])/32 + (3*W[3, 28, 18, 7])/8 + 
 (39*W[3, 28, 18, 13])/16 - (23*W[3, 28, 18, 16])/32 + 
 (3057*W[3, 28, 18, 18])/64 - (1391*W[3, 28, 18, 19])/64 + 
 (105*W[3, 28, 18, 20])/8 - (185*W[3, 28, 18, 24])/16 - 
 (67*W[3, 28, 18, 25])/32 - (121*W[3, 28, 19, 1])/16 + 
 (283*W[3, 28, 19, 2])/64 + (97*W[3, 28, 19, 3])/64 - 
 (117*W[3, 28, 19, 4])/32 + (3*W[3, 28, 19, 6])/8 - 
 (263*W[3, 28, 19, 7])/64 - (109*W[3, 28, 19, 12])/32 + 
 (149*W[3, 28, 19, 16])/16 + (13*W[3, 28, 19, 17])/16 - 
 (1525*W[3, 28, 19, 18])/64 - (2649*W[3, 28, 19, 19])/64 - 
 (1367*W[3, 28, 19, 20])/64 + (1347*W[3, 28, 19, 21])/64 + 
 (67*W[3, 28, 19, 25])/32 + (21*W[3, 28, 20, 1])/32 - 
 (493*W[3, 28, 20, 2])/32 - (17*W[3, 28, 20, 3])/32 - W[3, 28, 20, 4]/2 - 
 (53*W[3, 28, 20, 5])/16 - (3*W[3, 28, 20, 7])/8 + (125*W[3, 28, 20, 8])/16 - 
 (11*W[3, 28, 20, 15])/32 - W[3, 28, 20, 17]/8 + (163*W[3, 28, 20, 18])/16 - 
 (5*W[3, 28, 20, 19])/8 + (3057*W[3, 28, 20, 20])/64 - 
 (1347*W[3, 28, 20, 21])/64 + (11*W[3, 28, 20, 25])/32 - 
 (7*W[3, 28, 26, 26])/32 - (139*W[3, 28, 26, 28])/64 - 
 (5*W[3, 28, 27, 27])/32 + (7*W[3, 28, 27, 29])/32 + (3*W[3, 28, 27, 30])/8 + 
 (345*W[3, 28, 28, 26])/64 - (7*W[3, 28, 28, 28])/32 - 
 (11*W[3, 28, 28, 29])/32 + (101*W[3, 28, 28, 30])/64 - W[3, 28, 29, 26]/8 - 
 (99*W[3, 28, 29, 27])/32 - W[3, 28, 29, 28]/32 - (9*W[3, 28, 29, 30])/32 - 
 (3*W[3, 28, 30, 26])/8 - (107*W[3, 28, 30, 28])/64 + 
 (11*W[3, 28, 30, 29])/32 - (7*W[3, 29, 1, 2])/64 - W[3, 29, 1, 3]/8 - 
 (855*W[3, 29, 1, 4])/64 - (173*W[3, 29, 1, 5])/32 + 
 (707*W[3, 29, 1, 6])/32 + (31*W[3, 29, 1, 11])/16 - 
 (247*W[3, 29, 1, 13])/64 + (11*W[3, 29, 1, 15])/32 - 
 (15*W[3, 29, 1, 18])/4 + (61*W[3, 29, 1, 20])/16 - 
 (109*W[3, 29, 1, 25])/16 - (267*W[3, 29, 2, 1])/64 + 
 (3057*W[3, 29, 2, 2])/64 + (277*W[3, 29, 2, 3])/32 + 
 (1039*W[3, 29, 2, 4])/64 + (25*W[3, 29, 2, 5])/8 + (263*W[3, 29, 2, 7])/64 - 
 (707*W[3, 29, 2, 12])/32 - (1003*W[3, 29, 2, 14])/64 + 
 (109*W[3, 29, 2, 15])/16 - (97*W[3, 29, 2, 16])/32 + (7*W[3, 29, 2, 17])/8 + 
 (135*W[3, 29, 2, 18])/32 + (5*W[3, 29, 2, 19])/8 - 
 (299*W[3, 29, 2, 20])/16 - (11*W[3, 29, 2, 25])/32 - 
 (307*W[3, 29, 3, 1])/64 + (495*W[3, 29, 3, 2])/32 - 
 (3465*W[3, 29, 3, 3])/64 + (233*W[3, 29, 3, 4])/32 - 
 (135*W[3, 29, 3, 5])/16 + (109*W[3, 29, 3, 6])/32 - 
 (125*W[3, 29, 3, 8])/16 + (247*W[3, 29, 3, 13])/64 + 
 (143*W[3, 29, 3, 15])/16 - (33*W[3, 29, 3, 16])/32 + 
 (11*W[3, 29, 3, 18])/16 + (325*W[3, 29, 3, 19])/64 + 
 (243*W[3, 29, 3, 20])/32 - (679*W[3, 29, 4, 1])/64 + 
 (111*W[3, 29, 4, 3])/16 + (11*W[3, 29, 4, 5])/32 - (109*W[3, 29, 4, 6])/32 + 
 (39*W[3, 29, 4, 7])/16 - (31*W[3, 29, 4, 11])/16 + 
 (109*W[3, 29, 4, 12])/32 - (39*W[3, 29, 4, 13])/16 + 
 (1003*W[3, 29, 4, 14])/64 - W[3, 29, 4, 17]/8 - 4*W[3, 29, 4, 18] - 
 (49*W[3, 29, 4, 19])/16 - (35*W[3, 29, 5, 1])/32 - (579*W[3, 29, 5, 2])/32 + 
 (199*W[3, 29, 5, 4])/32 - (3057*W[3, 29, 5, 5])/64 - 
 (39*W[3, 29, 5, 7])/16 + (191*W[3, 29, 5, 10])/64 + 
 (707*W[3, 29, 5, 12])/32 - (143*W[3, 29, 5, 15])/16 + 
 (17*W[3, 29, 5, 16])/32 - (215*W[3, 29, 5, 17])/64 + 
 (47*W[3, 29, 5, 18])/16 - (69*W[3, 29, 5, 19])/16 - (57*W[3, 29, 5, 20])/8 + 
 (13*W[3, 29, 16, 1])/4 - (209*W[3, 29, 16, 2])/32 + 
 (91*W[3, 29, 16, 3])/32 + W[3, 29, 16, 4]/4 + (17*W[3, 29, 16, 5])/32 - 
 (35*W[3, 29, 16, 18])/32 + (97*W[3, 29, 16, 19])/16 - 
 (5*W[3, 29, 16, 20])/8 + (3*W[3, 29, 17, 1])/4 + (117*W[3, 29, 17, 3])/16 + 
 W[3, 29, 17, 4]/8 - (3*W[3, 29, 17, 6])/8 - (191*W[3, 29, 17, 10])/64 - 
 (109*W[3, 29, 17, 15])/16 - (3*W[3, 29, 17, 16])/8 - 
 (185*W[3, 29, 17, 18])/16 - (51*W[3, 29, 17, 19])/8 + 
 (185*W[3, 29, 17, 24])/16 + (109*W[3, 29, 17, 25])/16 + 
 (587*W[3, 29, 18, 1])/32 + (29*W[3, 29, 18, 2])/32 + 
 (29*W[3, 29, 18, 3])/8 - (75*W[3, 29, 18, 4])/8 + (41*W[3, 29, 18, 5])/16 - 
 (707*W[3, 29, 18, 6])/32 + (3*W[3, 29, 18, 7])/8 + 
 (39*W[3, 29, 18, 13])/16 - (23*W[3, 29, 18, 16])/32 + 
 (3057*W[3, 29, 18, 18])/64 - (1391*W[3, 29, 18, 19])/64 + 
 (105*W[3, 29, 18, 20])/8 - (185*W[3, 29, 18, 24])/16 - 
 (67*W[3, 29, 18, 25])/32 - (121*W[3, 29, 19, 1])/16 + 
 (283*W[3, 29, 19, 2])/64 + (97*W[3, 29, 19, 3])/64 - 
 (117*W[3, 29, 19, 4])/32 + (3*W[3, 29, 19, 6])/8 - 
 (263*W[3, 29, 19, 7])/64 - (109*W[3, 29, 19, 12])/32 + 
 (149*W[3, 29, 19, 16])/16 + (13*W[3, 29, 19, 17])/16 - 
 (1525*W[3, 29, 19, 18])/64 - (2649*W[3, 29, 19, 19])/64 - 
 (1367*W[3, 29, 19, 20])/64 + (1347*W[3, 29, 19, 21])/64 + 
 (67*W[3, 29, 19, 25])/32 + (21*W[3, 29, 20, 1])/32 - 
 (493*W[3, 29, 20, 2])/32 - (17*W[3, 29, 20, 3])/32 - W[3, 29, 20, 4]/2 - 
 (53*W[3, 29, 20, 5])/16 - (3*W[3, 29, 20, 7])/8 + (125*W[3, 29, 20, 8])/16 - 
 (11*W[3, 29, 20, 15])/32 - W[3, 29, 20, 17]/8 + (163*W[3, 29, 20, 18])/16 - 
 (5*W[3, 29, 20, 19])/8 + (3057*W[3, 29, 20, 20])/64 - 
 (1347*W[3, 29, 20, 21])/64 + (11*W[3, 29, 20, 25])/32 - 
 (7*W[3, 29, 26, 26])/32 - (139*W[3, 29, 26, 28])/64 - 
 (5*W[3, 29, 27, 27])/32 + (7*W[3, 29, 27, 29])/32 + (3*W[3, 29, 27, 30])/8 + 
 (345*W[3, 29, 28, 26])/64 - (7*W[3, 29, 28, 28])/32 - 
 (11*W[3, 29, 28, 29])/32 + (101*W[3, 29, 28, 30])/64 - W[3, 29, 29, 26]/8 - 
 (99*W[3, 29, 29, 27])/32 - W[3, 29, 29, 28]/32 - (9*W[3, 29, 29, 30])/32 - 
 (3*W[3, 29, 30, 26])/8 - (107*W[3, 29, 30, 28])/64 + 
 (11*W[3, 29, 30, 29])/32 - (1865*W[4, 1, 1, 26])/64 - 
 (1661*W[4, 1, 1, 27])/32 - (1457*W[4, 1, 1, 28])/64 + 
 (2199*W[4, 1, 1, 29])/64 - (347*W[4, 1, 1, 30])/16 + 
 (1273*W[4, 1, 2, 26])/32 - (289*W[4, 1, 2, 27])/8 - 
 (2619*W[4, 1, 2, 28])/32 - (1341*W[4, 1, 2, 29])/32 - 
 (37*W[4, 1, 2, 30])/16 - (1165*W[4, 1, 3, 26])/32 + 
 (2951*W[4, 1, 3, 27])/64 - (629*W[4, 1, 3, 28])/64 - (53*W[4, 1, 3, 29])/8 - 
 (1413*W[4, 1, 3, 30])/64 - (433*W[4, 1, 4, 26])/64 + 
 (3807*W[4, 1, 4, 27])/64 + (5721*W[4, 1, 4, 28])/64 - 
 (1143*W[4, 1, 4, 29])/32 + (35*W[4, 1, 4, 30])/32 - (37*W[4, 1, 5, 26])/32 - 
 (919*W[4, 1, 5, 27])/64 + (329*W[4, 1, 5, 28])/32 - 
 (1981*W[4, 1, 5, 29])/64 + (2031*W[4, 1, 5, 30])/64 - 
 (1091*W[4, 1, 6, 26])/64 - (15*W[4, 1, 6, 27])/64 - (479*W[4, 1, 6, 28])/8 - 
 (1215*W[4, 1, 6, 29])/64 - (259*W[4, 1, 11, 26])/32 + 
 (1397*W[4, 1, 11, 27])/64 + (645*W[4, 1, 11, 28])/32 + 
 (1397*W[4, 1, 11, 29])/64 + (127*W[4, 1, 11, 30])/32 + 
 (1417*W[4, 1, 13, 26])/32 - (1201*W[4, 1, 13, 27])/32 + 
 (197*W[4, 1, 13, 28])/64 - (269*W[4, 1, 13, 29])/32 + 
 (987*W[4, 1, 14, 26])/64 + (987*W[4, 1, 14, 27])/64 - 
 (71*W[4, 1, 14, 28])/8 - (1003*W[4, 1, 14, 29])/64 + 
 (71*W[4, 1, 14, 30])/8 - (441*W[4, 1, 16, 26])/32 - 
 (385*W[4, 1, 16, 27])/64 + (551*W[4, 1, 16, 28])/64 + 
 (69*W[4, 1, 16, 29])/8 - (33*W[4, 1, 16, 30])/32 - W[4, 1, 17, 26]/4 + 
 (163*W[4, 1, 17, 27])/8 + (271*W[4, 1, 17, 28])/64 - 
 (11*W[4, 1, 17, 29])/64 - (517*W[4, 1, 17, 30])/32 + 
 (423*W[4, 1, 18, 26])/64 - (585*W[4, 1, 18, 27])/16 + 
 (1231*W[4, 1, 18, 28])/32 + (2329*W[4, 1, 18, 29])/64 + 
 (1271*W[4, 1, 18, 30])/64 + (1989*W[4, 1, 19, 26])/64 + 
 (1439*W[4, 1, 19, 27])/32 + (19*W[4, 1, 19, 28])/4 + 9*W[4, 1, 19, 29] - 
 (1145*W[4, 1, 19, 30])/64 + (251*W[4, 1, 20, 26])/64 - 
 (117*W[4, 1, 20, 27])/16 + (117*W[4, 1, 20, 28])/32 - 
 (7*W[4, 1, 20, 29])/2 + (125*W[4, 1, 20, 30])/8 - (179*W[4, 1, 26, 1])/32 + 
 (975*W[4, 1, 26, 2])/32 - (371*W[4, 1, 26, 3])/16 - 23*W[4, 1, 26, 4] + 
 (49*W[4, 1, 26, 5])/16 + (1277*W[4, 1, 26, 6])/64 - 
 (259*W[4, 1, 26, 11])/32 - (31*W[4, 1, 26, 12])/32 + 
 (1417*W[4, 1, 26, 13])/32 + (987*W[4, 1, 26, 14])/64 - 
 (229*W[4, 1, 26, 15])/32 + (19*W[4, 1, 26, 16])/8 - W[4, 1, 26, 17]/4 - 
 (881*W[4, 1, 26, 18])/64 - (31*W[4, 1, 26, 19])/16 + 4*W[4, 1, 26, 20] - 
 (229*W[4, 1, 26, 25])/32 - (193*W[4, 1, 27, 1])/8 + 
 (2353*W[4, 1, 27, 6])/64 + (31*W[4, 1, 27, 7])/32 + 
 (1651*W[4, 1, 27, 11])/64 - (11*W[4, 1, 27, 13])/16 + 
 (987*W[4, 1, 27, 14])/64 - (585*W[4, 1, 27, 18])/16 + 
 (247*W[4, 1, 27, 19])/32 - (229*W[4, 1, 27, 25])/32 - 
 (593*W[4, 1, 28, 1])/32 - (1091*W[4, 1, 28, 2])/32 + 
 (295*W[4, 1, 28, 3])/32 + (2327*W[4, 1, 28, 4])/64 + (19*W[4, 1, 28, 5])/4 - 
 (183*W[4, 1, 28, 6])/8 + (31*W[4, 1, 28, 7])/32 + (645*W[4, 1, 28, 11])/32 + 
 (31*W[4, 1, 28, 12])/32 + (197*W[4, 1, 28, 13])/64 + 
 (33*W[4, 1, 28, 16])/32 + W[4, 1, 28, 17]/4 - (95*W[4, 1, 28, 18])/16 + 
 (19*W[4, 1, 28, 19])/4 - (125*W[4, 1, 28, 20])/16 + 
 (229*W[4, 1, 28, 25])/32 + (17*W[4, 1, 29, 1])/2 - (969*W[4, 1, 29, 2])/32 + 
 (507*W[4, 1, 29, 3])/32 - (1577*W[4, 1, 29, 4])/64 + (17*W[4, 1, 29, 5])/8 - 
 (1215*W[4, 1, 29, 6])/64 + (31*W[4, 1, 29, 7])/32 + 
 (1397*W[4, 1, 29, 11])/64 - (181*W[4, 1, 29, 13])/4 - 
 (1003*W[4, 1, 29, 14])/64 + (229*W[4, 1, 29, 15])/32 - 
 (19*W[4, 1, 29, 16])/8 - W[4, 1, 29, 17]/4 + (1799*W[4, 1, 29, 18])/64 - 
 (79*W[4, 1, 29, 19])/32 - (7*W[4, 1, 29, 20])/2 + (229*W[4, 1, 29, 25])/32 - 
 (41*W[4, 1, 30, 1])/4 + (17*W[4, 1, 30, 2])/4 - (597*W[4, 1, 30, 3])/32 - 
 (65*W[4, 1, 30, 4])/16 + (691*W[4, 1, 30, 5])/32 - (33*W[4, 1, 30, 16])/32 + 
 (443*W[4, 1, 30, 18])/32 - (165*W[4, 1, 30, 19])/16 + 
 (37*W[4, 1, 30, 20])/8 + (1257*W[4, 2, 1, 26])/32 - 
 (2667*W[4, 2, 1, 27])/64 - (5591*W[4, 2, 1, 28])/64 - 
 (1331*W[4, 2, 1, 29])/32 - (75*W[4, 2, 1, 30])/32 - 
 (1931*W[4, 2, 2, 26])/64 - (7111*W[4, 2, 2, 27])/64 - 
 (2173*W[4, 2, 2, 28])/64 + (1881*W[4, 2, 2, 29])/64 + 
 (243*W[4, 2, 2, 30])/32 + (91*W[4, 2, 3, 26])/32 + 
 (1599*W[4, 2, 3, 27])/64 + (71*W[4, 2, 3, 28])/8 - (59*W[4, 2, 3, 29])/64 - 
 (1479*W[4, 2, 3, 30])/64 + (7295*W[4, 2, 4, 26])/64 - 
 (135*W[4, 2, 4, 27])/64 - (4239*W[4, 2, 4, 28])/64 - 
 (979*W[4, 2, 4, 29])/16 + (35*W[4, 2, 4, 30])/32 - (337*W[4, 2, 5, 26])/64 - 
 (283*W[4, 2, 5, 27])/32 + (3279*W[4, 2, 5, 28])/64 + 
 (1727*W[4, 2, 5, 29])/32 + (1431*W[4, 2, 5, 30])/64 - 
 (29*W[4, 2, 7, 26])/32 - (547*W[4, 2, 7, 27])/32 - 
 (1361*W[4, 2, 7, 28])/64 - (287*W[4, 2, 7, 29])/16 + 
 (259*W[4, 2, 11, 26])/32 + (3297*W[4, 2, 11, 27])/64 + 
 (645*W[4, 2, 11, 28])/32 - (1397*W[4, 2, 11, 29])/64 - 
 (305*W[4, 2, 11, 30])/32 + (1843*W[4, 2, 12, 26])/64 + 
 (1939*W[4, 2, 12, 27])/64 - (229*W[4, 2, 12, 28])/32 - 
 (1215*W[4, 2, 12, 29])/64 - (987*W[4, 2, 14, 26])/64 + 
 (987*W[4, 2, 14, 27])/64 + (1223*W[4, 2, 14, 28])/32 + 
 (1003*W[4, 2, 14, 29])/64 - (55*W[4, 2, 14, 30])/8 - 
 (441*W[4, 2, 16, 26])/32 - (385*W[4, 2, 16, 27])/64 + 
 (551*W[4, 2, 16, 28])/64 + (69*W[4, 2, 16, 29])/8 - 
 (33*W[4, 2, 16, 30])/32 - (3*W[4, 2, 17, 26])/32 + 
 (1353*W[4, 2, 17, 27])/64 + (1685*W[4, 2, 17, 28])/32 + 
 (219*W[4, 2, 17, 29])/8 - (365*W[4, 2, 17, 30])/32 + 
 (95*W[4, 2, 18, 26])/64 - (423*W[4, 2, 18, 27])/32 - 
 (283*W[4, 2, 18, 28])/32 - (103*W[4, 2, 18, 29])/16 + 
 (1567*W[4, 2, 18, 30])/64 - 53*W[4, 2, 19, 26] + (493*W[4, 2, 19, 27])/32 + 
 (157*W[4, 2, 19, 28])/32 + (549*W[4, 2, 19, 29])/64 - 
 (775*W[4, 2, 19, 30])/64 - (877*W[4, 2, 20, 26])/32 + 
 (463*W[4, 2, 20, 27])/32 + (733*W[4, 2, 20, 28])/64 + W[4, 2, 20, 29]/8 + 
 (87*W[4, 2, 20, 30])/8 + (293*W[4, 2, 26, 1])/64 - (127*W[4, 2, 26, 2])/16 - 
 (77*W[4, 2, 26, 3])/32 + (4851*W[4, 2, 26, 4])/64 - (25*W[4, 2, 26, 5])/4 - 
 (31*W[4, 2, 26, 6])/32 - (29*W[4, 2, 26, 7])/32 + (259*W[4, 2, 26, 11])/32 + 
 (1277*W[4, 2, 26, 12])/64 - (987*W[4, 2, 26, 14])/64 - 
 (229*W[4, 2, 26, 15])/32 - (19*W[4, 2, 26, 16])/8 - (3*W[4, 2, 26, 17])/32 - 
 (143*W[4, 2, 26, 18])/16 + W[4, 2, 26, 19]/4 - (5*W[4, 2, 26, 20])/8 - 
 (229*W[4, 2, 26, 25])/32 - (539*W[4, 2, 27, 1])/32 - 
 (6185*W[4, 2, 27, 2])/64 + (301*W[4, 2, 27, 3])/32 + (7*W[4, 2, 27, 4])/64 - 
 (145*W[4, 2, 27, 5])/16 - (31*W[4, 2, 27, 6])/32 + (25*W[4, 2, 27, 7])/32 + 
 (2687*W[4, 2, 27, 11])/64 + (1939*W[4, 2, 27, 12])/64 - 
 (31*W[4, 2, 27, 13])/32 + (987*W[4, 2, 27, 14])/64 + 
 (37*W[4, 2, 27, 16])/8 + (343*W[4, 2, 27, 17])/32 - 
 (423*W[4, 2, 27, 18])/32 + (73*W[4, 2, 27, 19])/8 - 
 (71*W[4, 2, 27, 20])/16 - (229*W[4, 2, 27, 25])/32 - 
 (1781*W[4, 2, 28, 1])/64 - (329*W[4, 2, 28, 2])/8 + 
 (483*W[4, 2, 28, 3])/32 - (1795*W[4, 2, 28, 4])/64 + (3*W[4, 2, 28, 5])/8 - 
 (31*W[4, 2, 28, 6])/32 - (217*W[4, 2, 28, 7])/64 + 
 (645*W[4, 2, 28, 11])/32 + (27*W[4, 2, 28, 12])/16 + 
 (1003*W[4, 2, 28, 14])/32 + (109*W[4, 2, 28, 16])/16 + 
 (3*W[4, 2, 28, 17])/8 - (713*W[4, 2, 28, 18])/32 + 
 (157*W[4, 2, 28, 19])/32 + (225*W[4, 2, 28, 20])/32 + 
 (229*W[4, 2, 28, 25])/32 - (479*W[4, 2, 29, 1])/64 + (31*W[4, 2, 29, 2])/4 + 
 (39*W[4, 2, 29, 3])/4 - (901*W[4, 2, 29, 4])/32 + (17*W[4, 2, 29, 5])/16 - 
 W[4, 2, 29, 7]/16 - (1397*W[4, 2, 29, 11])/64 - (1215*W[4, 2, 29, 12])/64 + 
 (31*W[4, 2, 29, 13])/32 + (1003*W[4, 2, 29, 14])/64 + 
 (229*W[4, 2, 29, 15])/32 + (19*W[4, 2, 29, 16])/8 + 
 (19*W[4, 2, 29, 17])/32 - (173*W[4, 2, 29, 18])/32 + 
 (133*W[4, 2, 29, 19])/32 + W[4, 2, 29, 20]/8 + (229*W[4, 2, 29, 25])/32 - 
 (41*W[4, 2, 30, 1])/4 + (17*W[4, 2, 30, 2])/4 - (597*W[4, 2, 30, 3])/32 - 
 (65*W[4, 2, 30, 4])/16 + (691*W[4, 2, 30, 5])/32 - (33*W[4, 2, 30, 16])/32 + 
 (443*W[4, 2, 30, 18])/32 - (165*W[4, 2, 30, 19])/16 + 
 (37*W[4, 2, 30, 20])/8 + (269*W[4, 3, 1, 26])/32 + (337*W[4, 3, 1, 27])/64 - 
 (205*W[4, 3, 1, 28])/32 - (495*W[4, 3, 1, 29])/32 - 
 (1457*W[4, 3, 1, 30])/64 + (15*W[4, 3, 2, 26])/4 + 
 (1585*W[4, 3, 2, 27])/64 + (773*W[4, 3, 2, 28])/64 - 
 (57*W[4, 3, 2, 29])/64 - (1495*W[4, 3, 2, 30])/64 - (235*W[4, 3, 3, 26])/8 - 
 (1601*W[4, 3, 3, 27])/32 + (1681*W[4, 3, 3, 28])/64 + 
 (1405*W[4, 3, 3, 29])/64 - (11*W[4, 3, 3, 30])/64 + 3*W[4, 3, 4, 26] - 
 (1301*W[4, 3, 4, 27])/32 - (727*W[4, 3, 4, 28])/32 - 
 (61*W[4, 3, 4, 29])/32 + (89*W[4, 3, 4, 30])/16 + W[4, 3, 5, 26]/64 + 
 (539*W[4, 3, 5, 27])/32 + (2119*W[4, 3, 5, 28])/64 + 
 (1481*W[4, 3, 5, 29])/64 - (15*W[4, 3, 5, 30])/32 + 
 (397*W[4, 3, 6, 26])/16 + (319*W[4, 3, 6, 27])/16 + 
 (179*W[4, 3, 6, 28])/16 - (109*W[4, 3, 6, 29])/16 - W[4, 3, 8, 26]/2 + 
 (177*W[4, 3, 8, 27])/16 + (125*W[4, 3, 8, 28])/16 + (3*W[4, 3, 8, 29])/4 + 
 W[4, 3, 8, 30]/4 - (1273*W[4, 3, 11, 26])/64 - (3903*W[4, 3, 11, 27])/64 - 
 (31*W[4, 3, 11, 28])/16 - (31*W[4, 3, 11, 29])/16 + 19*W[4, 3, 11, 30] + 
 5*W[4, 3, 12, 26] + (33*W[4, 3, 12, 27])/16 - (51*W[4, 3, 12, 28])/32 + 
 (109*W[4, 3, 12, 29])/32 - (1417*W[4, 3, 13, 26])/32 + 
 (1201*W[4, 3, 13, 27])/32 - (197*W[4, 3, 13, 28])/64 + 
 (269*W[4, 3, 13, 29])/32 - (359*W[4, 3, 14, 28])/64 + 
 (1003*W[4, 3, 14, 29])/64 + (681*W[4, 3, 14, 30])/32 + 
 (2111*W[4, 3, 15, 26])/64 - (7*W[4, 3, 15, 27])/64 + 
 (307*W[4, 3, 15, 28])/64 - (2111*W[4, 3, 15, 29])/64 - 
 (7*W[4, 3, 16, 26])/32 - (17*W[4, 3, 16, 27])/32 - 
 (107*W[4, 3, 16, 28])/64 + (11*W[4, 3, 16, 29])/32 + 
 (3*W[4, 3, 17, 26])/32 - (101*W[4, 3, 17, 27])/64 - 
 (705*W[4, 3, 17, 28])/64 + (5*W[4, 3, 17, 29])/32 - 
 (49*W[4, 3, 17, 30])/16 + (179*W[4, 3, 18, 26])/64 - 
 (395*W[4, 3, 18, 27])/32 - (717*W[4, 3, 18, 28])/64 + 
 (667*W[4, 3, 18, 29])/64 - W[4, 3, 18, 30]/16 - (513*W[4, 3, 19, 26])/64 - 
 (753*W[4, 3, 19, 27])/64 - (521*W[4, 3, 19, 28])/64 - 
 (63*W[4, 3, 19, 29])/8 + (545*W[4, 3, 19, 30])/64 - 
 (587*W[4, 3, 20, 26])/32 - (1997*W[4, 3, 20, 27])/64 - 
 (591*W[4, 3, 20, 28])/32 - (5*W[4, 3, 20, 29])/8 + W[4, 3, 20, 30]/4 - 
 (3*W[4, 3, 22, 26])/8 + (3*W[4, 3, 22, 28])/8 + (3*W[4, 3, 22, 29])/8 - 
 (3*W[4, 3, 22, 30])/8 + (91*W[4, 3, 26, 1])/4 + (67*W[4, 3, 26, 2])/32 - 
 (649*W[4, 3, 26, 3])/64 - (23*W[4, 3, 26, 4])/32 + (17*W[4, 3, 26, 5])/32 + 
 (109*W[4, 3, 26, 6])/16 - W[4, 3, 26, 8]/2 - (1273*W[4, 3, 26, 11])/64 - 
 (1417*W[4, 3, 26, 13])/32 + (1273*W[4, 3, 26, 15])/64 + 
 (87*W[4, 3, 26, 16])/32 + (3*W[4, 3, 26, 17])/32 - (21*W[4, 3, 26, 18])/32 - 
 (29*W[4, 3, 26, 19])/32 - (287*W[4, 3, 26, 20])/16 + 
 (1293*W[4, 3, 27, 1])/64 + (183*W[4, 3, 27, 2])/64 - 
 (1541*W[4, 3, 27, 3])/32 - (173*W[4, 3, 27, 4])/8 + 
 (1233*W[4, 3, 27, 5])/64 + (31*W[4, 3, 27, 6])/16 + (39*W[4, 3, 27, 7])/16 + 
 (177*W[4, 3, 27, 8])/16 - (2687*W[4, 3, 27, 11])/64 + 
 (33*W[4, 3, 27, 12])/16 + (11*W[4, 3, 27, 13])/16 - (7*W[4, 3, 27, 15])/64 + 
 W[4, 3, 27, 16]/2 - (161*W[4, 3, 27, 17])/32 - (395*W[4, 3, 27, 18])/32 - 
 (21*W[4, 3, 27, 19])/4 - (73*W[4, 3, 27, 20])/4 - (93*W[4, 3, 28, 1])/16 - 
 (31*W[4, 3, 28, 2])/4 + (213*W[4, 3, 28, 3])/16 - (233*W[4, 3, 28, 4])/32 + 
 (281*W[4, 3, 28, 5])/32 - (109*W[4, 3, 28, 6])/16 + (39*W[4, 3, 28, 7])/16 + 
 (121*W[4, 3, 28, 8])/16 - (31*W[4, 3, 28, 11])/16 + 
 (109*W[4, 3, 28, 12])/32 - (197*W[4, 3, 28, 13])/64 + 
 (1003*W[4, 3, 28, 14])/64 + (307*W[4, 3, 28, 15])/64 + 
 (33*W[4, 3, 28, 16])/32 - W[4, 3, 28, 17]/8 - (75*W[4, 3, 28, 18])/16 - 
 (521*W[4, 3, 28, 19])/64 - (243*W[4, 3, 28, 20])/32 - 
 (1935*W[4, 3, 29, 1])/64 + (19*W[4, 3, 29, 2])/16 + 
 (781*W[4, 3, 29, 3])/64 - (5*W[4, 3, 29, 4])/8 - (65*W[4, 3, 29, 5])/32 - 
 (109*W[4, 3, 29, 6])/16 + (39*W[4, 3, 29, 7])/16 + W[4, 3, 29, 8]/2 - 
 (31*W[4, 3, 29, 11])/16 + (109*W[4, 3, 29, 12])/32 + 
 (181*W[4, 3, 29, 13])/4 + (1003*W[4, 3, 29, 14])/64 - 
 (1273*W[4, 3, 29, 15])/64 - (5*W[4, 3, 29, 16])/32 - W[4, 3, 29, 17]/4 - 
 (159*W[4, 3, 29, 18])/32 + 3*W[4, 3, 29, 19] - (5*W[4, 3, 29, 20])/8 + 
 (25*W[4, 3, 30, 1])/8 - (209*W[4, 3, 30, 2])/32 + (97*W[4, 3, 30, 3])/32 + 
 (25*W[4, 3, 30, 4])/8 - (19*W[4, 3, 30, 5])/8 - W[4, 3, 30, 17]/8 - 
 (35*W[4, 3, 30, 18])/32 + (97*W[4, 3, 30, 19])/16 - (5*W[4, 3, 30, 20])/8 - 
 (2789*W[4, 4, 1, 26])/64 + (2751*W[4, 4, 1, 27])/64 + 
 (1385*W[4, 4, 1, 28])/16 - (67*W[4, 4, 1, 29])/16 - (55*W[4, 4, 1, 30])/8 + 
 (6473*W[4, 4, 2, 26])/64 + (441*W[4, 4, 2, 27])/32 - 
 (1267*W[4, 4, 2, 28])/32 - (427*W[4, 4, 2, 29])/8 - (55*W[4, 4, 2, 30])/8 + 
 (885*W[4, 4, 3, 26])/32 - (745*W[4, 4, 3, 27])/32 - 
 (407*W[4, 4, 3, 28])/32 - (305*W[4, 4, 3, 29])/32 + (41*W[4, 4, 3, 30])/8 + 
 (449*W[4, 4, 4, 26])/32 + (10063*W[4, 4, 4, 27])/64 - 
 (3*W[4, 4, 4, 28])/32 - (449*W[4, 4, 4, 29])/32 - (1131*W[4, 4, 5, 26])/64 - 
 (3079*W[4, 4, 5, 27])/64 - (1401*W[4, 4, 5, 28])/16 - 
 (333*W[4, 4, 5, 29])/8 + (19*W[4, 4, 5, 30])/4 - (397*W[4, 4, 6, 26])/16 - 
 (319*W[4, 4, 6, 27])/16 - (179*W[4, 4, 6, 28])/16 + 
 (109*W[4, 4, 6, 29])/16 - (109*W[4, 4, 7, 26])/16 + 
 (153*W[4, 4, 7, 27])/16 + (293*W[4, 4, 7, 28])/16 + 
 (371*W[4, 4, 7, 29])/16 + (707*W[4, 4, 11, 26])/16 + 
 (149*W[4, 4, 11, 27])/16 - (17*W[4, 4, 11, 28])/32 - 
 (707*W[4, 4, 11, 29])/16 + (55*W[4, 4, 11, 30])/8 - 
 (379*W[4, 4, 12, 26])/16 - (39*W[4, 4, 12, 27])/8 + 
 (135*W[4, 4, 12, 28])/8 + (109*W[4, 4, 12, 29])/16 - 
 (109*W[4, 4, 13, 26])/16 - 18*W[4, 4, 13, 27] + (39*W[4, 4, 13, 28])/8 + 
 (397*W[4, 4, 13, 29])/16 - (987*W[4, 4, 14, 27])/32 - 
 (1223*W[4, 4, 14, 28])/32 + (55*W[4, 4, 14, 30])/8 + 
 (7*W[4, 4, 17, 26])/16 + (2663*W[4, 4, 17, 27])/64 - W[4, 4, 17, 28]/8 + 
 (137*W[4, 4, 17, 29])/32 + W[4, 4, 17, 30]/2 + (2675*W[4, 4, 18, 26])/64 - 
 (47*W[4, 4, 18, 27])/4 - (73*W[4, 4, 18, 28])/2 - (389*W[4, 4, 18, 29])/32 - 
 (41*W[4, 4, 18, 30])/8 + (355*W[4, 4, 19, 26])/8 - 
 (731*W[4, 4, 19, 27])/16 - (299*W[4, 4, 19, 28])/16 - 
 (1035*W[4, 4, 19, 29])/32 - (19*W[4, 4, 19, 30])/4 + 
 (1017*W[4, 4, 20, 26])/32 + (1013*W[4, 4, 20, 27])/32 - 
 (203*W[4, 4, 20, 28])/32 - (73*W[4, 4, 20, 29])/2 + W[4, 4, 20, 30]/2 - 
 (7*W[4, 4, 22, 26])/8 + (7*W[4, 4, 22, 28])/8 + (7*W[4, 4, 22, 29])/8 - 
 (7*W[4, 4, 22, 30])/8 + W[4, 4, 23, 26]/8 + W[4, 4, 23, 27]/8 - 
 W[4, 4, 23, 29]/8 - W[4, 4, 23, 30]/8 - (65*W[4, 4, 26, 1])/32 + 
 (439*W[4, 4, 26, 2])/8 + (59*W[4, 4, 26, 3])/4 + (143*W[4, 4, 26, 4])/16 + 
 (197*W[4, 4, 26, 5])/8 - (109*W[4, 4, 26, 6])/16 - (109*W[4, 4, 26, 7])/16 + 
 (707*W[4, 4, 26, 11])/16 - (109*W[4, 4, 26, 12])/16 - 
 (109*W[4, 4, 26, 13])/16 - (3*W[4, 4, 26, 16])/8 + (7*W[4, 4, 26, 17])/16 + 
 (213*W[4, 4, 26, 19])/8 + (73*W[4, 4, 26, 20])/2 + (679*W[4, 4, 27, 1])/32 - 
 (157*W[4, 4, 27, 2])/8 + (67*W[4, 4, 27, 3])/8 + (3343*W[4, 4, 27, 4])/32 - 
 (17*W[4, 4, 27, 5])/16 - (31*W[4, 4, 27, 6])/16 - (109*W[4, 4, 27, 7])/16 + 
 (259*W[4, 4, 27, 11])/16 - (39*W[4, 4, 27, 12])/8 - 
 (987*W[4, 4, 27, 14])/32 - (41*W[4, 4, 27, 16])/8 - (3*W[4, 4, 27, 17])/16 - 
 (47*W[4, 4, 27, 18])/4 - W[4, 4, 27, 19]/8 + (287*W[4, 4, 27, 20])/8 + 
 (93*W[4, 4, 28, 1])/4 - (149*W[4, 4, 28, 2])/2 - (205*W[4, 4, 28, 3])/16 - 
 (211*W[4, 4, 28, 5])/8 + (109*W[4, 4, 28, 6])/16 + (31*W[4, 4, 28, 7])/16 - 
 (17*W[4, 4, 28, 11])/32 + (39*W[4, 4, 28, 13])/8 - 
 (1003*W[4, 4, 28, 14])/32 - (19*W[4, 4, 28, 16])/4 - (3*W[4, 4, 28, 17])/8 + 
 (145*W[4, 4, 28, 18])/16 - (299*W[4, 4, 28, 19])/16 - 
 (5*W[4, 4, 28, 20])/8 + (65*W[4, 4, 29, 1])/32 - (439*W[4, 4, 29, 2])/8 - 
 (59*W[4, 4, 29, 3])/4 - (143*W[4, 4, 29, 4])/16 - (197*W[4, 4, 29, 5])/8 + 
 (109*W[4, 4, 29, 6])/16 + (109*W[4, 4, 29, 7])/16 - 
 (707*W[4, 4, 29, 11])/16 + (109*W[4, 4, 29, 12])/16 + 
 (109*W[4, 4, 29, 13])/16 + (3*W[4, 4, 29, 16])/8 - (7*W[4, 4, 29, 17])/16 - 
 (213*W[4, 4, 29, 19])/8 - (73*W[4, 4, 29, 20])/2 - (15*W[4, 5, 1, 26])/8 - 
 (275*W[4, 5, 1, 27])/16 + (349*W[4, 5, 1, 28])/32 - 
 (1963*W[4, 5, 1, 29])/64 + (2055*W[4, 5, 1, 30])/64 + 
 (367*W[4, 5, 2, 26])/16 + (1345*W[4, 5, 2, 27])/64 + 
 (3073*W[4, 5, 2, 28])/64 + (2235*W[4, 5, 2, 29])/64 + 
 (1417*W[4, 5, 2, 30])/64 + (1085*W[4, 5, 3, 26])/32 + 
 (1075*W[4, 5, 3, 27])/64 + (1195*W[4, 5, 3, 28])/32 - 
 (329*W[4, 5, 3, 29])/32 - (11*W[4, 5, 3, 30])/16 - 
 (1543*W[4, 5, 4, 26])/64 - (2525*W[4, 5, 4, 27])/64 - 
 (289*W[4, 5, 4, 28])/4 - (293*W[4, 5, 4, 29])/16 + (171*W[4, 5, 4, 30])/32 + 
 W[4, 5, 5, 26]/32 + (251*W[4, 5, 5, 27])/8 + (2477*W[4, 5, 5, 28])/64 + 
 (2591*W[4, 5, 5, 29])/64 + (643*W[4, 5, 5, 30])/64 + 
 (109*W[4, 5, 7, 26])/16 - (153*W[4, 5, 7, 27])/16 - 
 (293*W[4, 5, 7, 28])/16 - (371*W[4, 5, 7, 29])/16 - 
 (825*W[4, 5, 10, 26])/32 - (239*W[4, 5, 10, 27])/8 + 
 (447*W[4, 5, 10, 28])/32 + (817*W[4, 5, 10, 29])/32 - W[4, 5, 10, 30]/4 + 
 (755*W[4, 5, 11, 26])/64 + (2131*W[4, 5, 11, 27])/64 - 
 (1273*W[4, 5, 11, 28])/64 + (141*W[4, 5, 11, 29])/64 - 
 (43*W[4, 5, 11, 30])/2 - (1843*W[4, 5, 12, 26])/64 - 
 (1939*W[4, 5, 12, 27])/64 + (229*W[4, 5, 12, 28])/32 + 
 (1215*W[4, 5, 12, 29])/64 - (97*W[4, 5, 13, 26])/32 + 
 (19*W[4, 5, 13, 27])/32 - (39*W[4, 5, 13, 28])/16 - (35*W[4, 5, 13, 29])/8 + 
 (987*W[4, 5, 14, 26])/64 + (987*W[4, 5, 14, 27])/64 + 
 (1125*W[4, 5, 14, 28])/32 - (1125*W[4, 5, 14, 30])/32 - 
 (2111*W[4, 5, 15, 26])/64 + (7*W[4, 5, 15, 27])/64 - 
 (307*W[4, 5, 15, 28])/64 + (2111*W[4, 5, 15, 29])/64 + W[4, 5, 16, 26]/2 + 
 (95*W[4, 5, 16, 27])/64 + (5*W[4, 5, 16, 28])/16 - (7*W[4, 5, 16, 29])/32 + 
 (515*W[4, 5, 17, 26])/32 + (1587*W[4, 5, 17, 27])/32 + 
 (1965*W[4, 5, 17, 28])/64 - (139*W[4, 5, 17, 29])/32 + W[4, 5, 17, 30]/8 + 
 (309*W[4, 5, 18, 26])/32 + (233*W[4, 5, 18, 27])/64 + 
 (215*W[4, 5, 18, 28])/64 + (249*W[4, 5, 18, 29])/64 - 
 (275*W[4, 5, 18, 30])/64 - (1181*W[4, 5, 19, 26])/64 + 
 (1139*W[4, 5, 19, 27])/64 + (211*W[4, 5, 19, 28])/8 + 
 (359*W[4, 5, 19, 29])/64 - (3*W[4, 5, 19, 30])/16 - 
 (115*W[4, 5, 20, 26])/8 + (403*W[4, 5, 20, 27])/64 - 
 (317*W[4, 5, 20, 28])/64 + (19*W[4, 5, 20, 29])/8 - 
 (87*W[4, 5, 20, 30])/32 + (3*W[4, 5, 23, 26])/8 + (3*W[4, 5, 23, 27])/8 - 
 (3*W[4, 5, 23, 29])/8 - (3*W[4, 5, 23, 30])/8 - (1121*W[4, 5, 26, 1])/64 + 
 (851*W[4, 5, 26, 2])/64 + (1453*W[4, 5, 26, 3])/64 - 
 (2267*W[4, 5, 26, 4])/64 - (21*W[4, 5, 26, 5])/16 - (39*W[4, 5, 26, 6])/16 + 
 (109*W[4, 5, 26, 7])/16 - (817*W[4, 5, 26, 10])/32 + 
 (755*W[4, 5, 26, 11])/64 - (1277*W[4, 5, 26, 12])/64 - 
 (97*W[4, 5, 26, 13])/32 + (987*W[4, 5, 26, 14])/64 - 
 (1273*W[4, 5, 26, 15])/64 + (515*W[4, 5, 26, 17])/32 + 
 (93*W[4, 5, 26, 18])/8 - (75*W[4, 5, 26, 19])/32 - (35*W[4, 5, 26, 20])/16 - 
 (151*W[4, 5, 27, 1])/64 + (1829*W[4, 5, 27, 2])/64 + 
 (303*W[4, 5, 27, 3])/8 - (3035*W[4, 5, 27, 4])/64 + 
 (2363*W[4, 5, 27, 5])/64 - (39*W[4, 5, 27, 6])/16 + 
 (109*W[4, 5, 27, 7])/16 - (237*W[4, 5, 27, 10])/8 + 
 (755*W[4, 5, 27, 11])/64 - (1939*W[4, 5, 27, 12])/64 - 
 (109*W[4, 5, 27, 13])/32 + (987*W[4, 5, 27, 14])/64 + 
 (7*W[4, 5, 27, 15])/64 - (189*W[4, 5, 27, 16])/32 + 
 (825*W[4, 5, 27, 17])/16 + (233*W[4, 5, 27, 18])/64 + 
 (55*W[4, 5, 27, 19])/16 - (105*W[4, 5, 27, 20])/32 + 
 (331*W[4, 5, 28, 1])/8 + (2449*W[4, 5, 28, 2])/64 + 
 (1755*W[4, 5, 28, 3])/64 - (299*W[4, 5, 28, 4])/8 + 
 (2637*W[4, 5, 28, 5])/64 - (39*W[4, 5, 28, 6])/16 - (31*W[4, 5, 28, 7])/16 + 
 (447*W[4, 5, 28, 10])/32 - (1273*W[4, 5, 28, 11])/64 - 
 (27*W[4, 5, 28, 12])/16 - (39*W[4, 5, 28, 13])/16 - 
 (307*W[4, 5, 28, 15])/64 + (5*W[4, 5, 28, 16])/2 + 
 (545*W[4, 5, 28, 17])/32 - 11*W[4, 5, 28, 18] + (211*W[4, 5, 28, 19])/8 + 
 (89*W[4, 5, 28, 20])/32 + (763*W[4, 5, 29, 1])/64 + 
 (1127*W[4, 5, 29, 2])/64 - (1319*W[4, 5, 29, 3])/64 - 
 (291*W[4, 5, 29, 4])/32 + (277*W[4, 5, 29, 5])/16 - 
 (109*W[4, 5, 29, 7])/16 + (817*W[4, 5, 29, 10])/32 + 
 (141*W[4, 5, 29, 11])/64 + (1215*W[4, 5, 29, 12])/64 - 
 (3*W[4, 5, 29, 13])/8 + (1273*W[4, 5, 29, 15])/64 + (19*W[4, 5, 29, 16])/8 - 
 (529*W[4, 5, 29, 17])/32 - (93*W[4, 5, 29, 18])/32 + 
 (427*W[4, 5, 29, 19])/32 + (19*W[4, 5, 29, 20])/8 + 
 (193*W[4, 5, 30, 1])/32 - (203*W[4, 5, 30, 2])/32 - (35*W[4, 5, 30, 3])/32 + 
 (13*W[4, 5, 30, 4])/4 + (101*W[4, 5, 30, 5])/32 - (3*W[4, 5, 30, 17])/4 + 
 (91*W[4, 5, 30, 18])/32 - (19*W[4, 5, 30, 19])/8 - W[4, 5, 30, 20]/8 + 
 (57*W[4, 11, 1, 26])/2 + (2679*W[4, 11, 1, 27])/64 + 
 (1697*W[4, 11, 1, 28])/64 - (605*W[4, 11, 1, 29])/64 + 
 (383*W[4, 11, 1, 30])/32 - (205*W[4, 11, 2, 26])/32 + 
 (2783*W[4, 11, 2, 27])/64 + (857*W[4, 11, 2, 28])/32 - 
 (809*W[4, 11, 2, 29])/64 - (169*W[4, 11, 2, 30])/16 - 
 (345*W[4, 11, 3, 26])/64 - (3201*W[4, 11, 3, 27])/64 + 
 (75*W[4, 11, 3, 28])/16 + (29*W[4, 11, 3, 29])/4 + 
 (547*W[4, 11, 3, 30])/32 + (243*W[4, 11, 4, 26])/32 - 
 (343*W[4, 11, 4, 27])/32 - (441*W[4, 11, 4, 28])/64 - 
 (413*W[4, 11, 4, 29])/32 - (9*W[4, 11, 4, 30])/8 + 
 (755*W[4, 11, 5, 26])/64 + (2131*W[4, 11, 5, 27])/64 - 
 (1273*W[4, 11, 5, 28])/64 + (141*W[4, 11, 5, 29])/64 - 
 (43*W[4, 11, 5, 30])/2 - 13*W[4, 11, 11, 27] + 13*W[4, 11, 11, 30] + 
 (29*W[4, 11, 16, 26])/2 + (257*W[4, 11, 16, 27])/32 - 
 (53*W[4, 11, 16, 28])/8 - (147*W[4, 11, 16, 29])/16 + 
 (33*W[4, 11, 16, 30])/32 - (1643*W[4, 11, 17, 27])/64 + 
 (141*W[4, 11, 17, 28])/64 + (707*W[4, 11, 17, 29])/32 + 
 (111*W[4, 11, 17, 30])/8 - (1683*W[4, 11, 18, 26])/64 + 
 (317*W[4, 11, 18, 27])/32 - (919*W[4, 11, 18, 28])/32 + 
 (685*W[4, 11, 18, 29])/64 - (607*W[4, 11, 18, 30])/32 - 
 (141*W[4, 11, 19, 26])/64 - (979*W[4, 11, 19, 27])/32 + 
 (31*W[4, 11, 19, 29])/16 + (17*W[4, 11, 19, 30])/2 - 
 (707*W[4, 11, 20, 26])/32 - (421*W[4, 11, 20, 27])/64 + 
 (31*W[4, 11, 20, 28])/16 - (213*W[4, 11, 20, 30])/16 - 
 (421*W[4, 11, 27, 1])/32 + (65*W[4, 11, 27, 2])/16 - 
 (465*W[4, 11, 27, 3])/32 - (67*W[4, 11, 27, 4])/16 + 
 (257*W[4, 11, 27, 5])/16 - (33*W[4, 11, 27, 16])/32 + 
 (5*W[4, 11, 27, 17])/8 + (317*W[4, 11, 27, 18])/32 - 
 (15*W[4, 11, 27, 19])/8 + (33*W[4, 11, 27, 20])/8 + 
 (421*W[4, 11, 30, 1])/32 - (65*W[4, 11, 30, 2])/16 + 
 (465*W[4, 11, 30, 3])/32 + (67*W[4, 11, 30, 4])/16 - 
 (257*W[4, 11, 30, 5])/16 + (33*W[4, 11, 30, 16])/32 - 
 (5*W[4, 11, 30, 17])/8 - (317*W[4, 11, 30, 18])/32 + 
 (15*W[4, 11, 30, 19])/8 - (33*W[4, 11, 30, 20])/8 + 
 (151*W[4, 14, 1, 26])/64 + (731*W[4, 14, 1, 27])/64 + 
 (55*W[4, 14, 1, 28])/32 - (487*W[4, 14, 1, 29])/64 + 
 (251*W[4, 14, 1, 30])/32 - (151*W[4, 14, 2, 26])/64 - 4*W[4, 14, 2, 27] + 
 (515*W[4, 14, 2, 28])/64 + (487*W[4, 14, 2, 29])/64 + 
 (17*W[4, 14, 2, 30])/16 - (359*W[4, 14, 3, 28])/64 + 
 (1003*W[4, 14, 3, 29])/64 + (681*W[4, 14, 3, 30])/32 - 
 (209*W[4, 14, 4, 26])/16 - (731*W[4, 14, 4, 27])/64 - 
 (515*W[4, 14, 4, 28])/64 + (129*W[4, 14, 4, 29])/16 - 
 (17*W[4, 14, 4, 30])/16 + (151*W[4, 14, 5, 26])/64 + 
 (731*W[4, 14, 5, 27])/64 + (213*W[4, 14, 5, 28])/8 - 
 (129*W[4, 14, 5, 29])/16 - (579*W[4, 14, 5, 30])/16 + W[4, 14, 14, 28] - 
 W[4, 14, 14, 30] + (209*W[4, 14, 16, 26])/16 + 4*W[4, 14, 16, 27] - 
 (339*W[4, 14, 16, 28])/32 - (129*W[4, 14, 16, 29])/16 + 
 (33*W[4, 14, 16, 30])/32 - (987*W[4, 14, 17, 27])/64 - 
 (219*W[4, 14, 17, 28])/16 + (219*W[4, 14, 17, 30])/16 - 
 (987*W[4, 14, 18, 26])/64 + (697*W[4, 14, 18, 28])/32 - 
 (697*W[4, 14, 18, 30])/32 + (209*W[4, 14, 19, 26])/16 + 4*W[4, 14, 19, 27] - 
 (75*W[4, 14, 19, 28])/4 - (487*W[4, 14, 19, 29])/64 + 
 (453*W[4, 14, 19, 30])/16 - (159*W[4, 14, 20, 28])/64 - 
 (211*W[4, 14, 20, 30])/16 - (235*W[4, 14, 28, 1])/32 + 
 (71*W[4, 14, 28, 2])/16 - (729*W[4, 14, 28, 3])/32 - 
 (63*W[4, 14, 28, 4])/16 + (217*W[4, 14, 28, 5])/8 - 
 (33*W[4, 14, 28, 16])/32 - (5*W[4, 14, 28, 17])/8 + 
 (569*W[4, 14, 28, 18])/32 - (75*W[4, 14, 28, 19])/4 + 
 (41*W[4, 14, 28, 20])/8 + (235*W[4, 14, 30, 1])/32 - 
 (71*W[4, 14, 30, 2])/16 + (729*W[4, 14, 30, 3])/32 + 
 (63*W[4, 14, 30, 4])/16 - (217*W[4, 14, 30, 5])/8 + 
 (33*W[4, 14, 30, 16])/32 + (5*W[4, 14, 30, 17])/8 - 
 (569*W[4, 14, 30, 18])/32 + (75*W[4, 14, 30, 19])/4 - 
 (41*W[4, 14, 30, 20])/8 + W[4, 17, 1, 26]/16 + (633*W[4, 17, 1, 27])/32 + 
 (343*W[4, 17, 1, 28])/32 - (41*W[4, 17, 1, 29])/64 - 
 (263*W[4, 17, 1, 30])/16 - (13*W[4, 17, 2, 26])/32 + 
 (1395*W[4, 17, 2, 27])/64 + (2913*W[4, 17, 2, 28])/64 + 
 (877*W[4, 17, 2, 29])/32 - (175*W[4, 17, 2, 30])/16 + 
 (163*W[4, 17, 3, 26])/32 + (13*W[4, 17, 3, 27])/64 - 
 (283*W[4, 17, 3, 28])/32 + (129*W[4, 17, 3, 29])/32 - 
 (99*W[4, 17, 3, 30])/32 - (7*W[4, 17, 4, 26])/16 + 
 (2667*W[4, 17, 4, 27])/64 + (3*W[4, 17, 4, 28])/32 + 
 (151*W[4, 17, 4, 29])/32 - (3*W[4, 17, 4, 30])/16 - (75*W[4, 17, 5, 26])/8 + 
 (619*W[4, 17, 5, 27])/32 + (3075*W[4, 17, 5, 28])/64 + 
 (331*W[4, 17, 5, 29])/16 - (9*W[4, 17, 5, 30])/16 - 5*W[4, 17, 6, 26] - 
 (41*W[4, 17, 6, 27])/16 - (17*W[4, 17, 6, 28])/4 - (97*W[4, 17, 6, 29])/32 + 
 (825*W[4, 17, 10, 26])/32 + (239*W[4, 17, 10, 27])/8 - 
 (447*W[4, 17, 10, 28])/32 - (817*W[4, 17, 10, 29])/32 + W[4, 17, 10, 30]/4 - 
 (1643*W[4, 17, 11, 27])/64 + (141*W[4, 17, 11, 28])/64 + 
 (707*W[4, 17, 11, 29])/32 + (111*W[4, 17, 11, 30])/8 - 5*W[4, 17, 12, 26] - 
 (33*W[4, 17, 12, 27])/16 + (51*W[4, 17, 12, 28])/32 - 
 (109*W[4, 17, 12, 29])/32 - (987*W[4, 17, 14, 27])/64 - 
 (219*W[4, 17, 14, 28])/16 + (219*W[4, 17, 14, 30])/16 + 
 (143*W[4, 17, 17, 26])/64 - (2959*W[4, 17, 17, 27])/64 - 
 (75*W[4, 17, 17, 28])/64 - (123*W[4, 17, 17, 29])/64 - 
 (11*W[4, 17, 17, 30])/32 - (5*W[4, 17, 18, 26])/16 - 
 (73*W[4, 17, 18, 27])/8 - (259*W[4, 17, 18, 28])/64 - 
 (205*W[4, 17, 18, 29])/32 - (3*W[4, 17, 18, 30])/32 + 
 (31*W[4, 17, 19, 26])/8 - (413*W[4, 17, 19, 27])/64 + 
 (601*W[4, 17, 19, 28])/32 + (551*W[4, 17, 19, 29])/32 + 
 (41*W[4, 17, 19, 30])/16 - (117*W[4, 17, 20, 26])/16 - 
 (7*W[4, 17, 20, 27])/2 + (135*W[4, 17, 20, 28])/32 + 
 (815*W[4, 17, 20, 29])/32 - (11*W[4, 17, 20, 30])/32 + 
 (7*W[4, 17, 22, 26])/8 - (7*W[4, 17, 22, 28])/8 - (7*W[4, 17, 22, 29])/8 + 
 (7*W[4, 17, 22, 30])/8 + (3*W[4, 17, 24, 26])/4 - 
 (137*W[4, 17, 24, 27])/16 - (197*W[4, 17, 24, 28])/16 + 
 (3*W[4, 17, 24, 30])/4 - (113*W[4, 17, 26, 1])/16 - 
 (123*W[4, 17, 26, 2])/16 - (7*W[4, 17, 26, 3])/32 - 
 (139*W[4, 17, 26, 5])/16 - (3*W[4, 17, 26, 6])/8 + 
 (817*W[4, 17, 26, 10])/32 + (229*W[4, 17, 26, 15])/32 + 
 (11*W[4, 17, 26, 16])/32 + (143*W[4, 17, 26, 17])/64 - 
 (11*W[4, 17, 26, 18])/32 - (231*W[4, 17, 26, 20])/32 + 
 (229*W[4, 17, 26, 25])/32 + (11*W[4, 17, 27, 1])/64 + 
 (433*W[4, 17, 27, 2])/32 - (85*W[4, 17, 27, 3])/16 + 
 (2873*W[4, 17, 27, 4])/64 + (623*W[4, 17, 27, 5])/32 + 
 (33*W[4, 17, 27, 6])/16 - (109*W[4, 17, 27, 7])/32 + 
 (237*W[4, 17, 27, 10])/8 - (755*W[4, 17, 27, 11])/64 - 
 (33*W[4, 17, 27, 12])/16 + (109*W[4, 17, 27, 13])/32 - 
 (987*W[4, 17, 27, 14])/64 + (5*W[4, 17, 27, 16])/32 - 
 (3009*W[4, 17, 27, 17])/64 - (73*W[4, 17, 27, 18])/8 + 
 (45*W[4, 17, 27, 19])/32 - (219*W[4, 17, 27, 20])/32 - 
 (125*W[4, 17, 27, 24])/16 + (229*W[4, 17, 27, 25])/32 - 
 (113*W[4, 17, 28, 1])/64 + (1439*W[4, 17, 28, 2])/32 - 
 (67*W[4, 17, 28, 3])/8 - W[4, 17, 28, 4]/8 + (1393*W[4, 17, 28, 5])/32 + 
 (3*W[4, 17, 28, 6])/8 - (109*W[4, 17, 28, 7])/32 - 
 (447*W[4, 17, 28, 10])/32 + (141*W[4, 17, 28, 11])/64 - 
 (109*W[4, 17, 28, 12])/32 + (41*W[4, 17, 28, 16])/16 - 
 (123*W[4, 17, 28, 17])/64 + (351*W[4, 17, 28, 18])/32 + 
 (601*W[4, 17, 28, 19])/32 + (5*W[4, 17, 28, 20])/16 - 
 (185*W[4, 17, 28, 24])/16 - (229*W[4, 17, 28, 25])/32 + 
 (387*W[4, 17, 29, 1])/64 + (281*W[4, 17, 29, 2])/8 + 
 (243*W[4, 17, 29, 3])/32 + (143*W[4, 17, 29, 4])/32 + 21*W[4, 17, 29, 5] - 
 (97*W[4, 17, 29, 6])/32 - (109*W[4, 17, 29, 7])/32 - 
 (817*W[4, 17, 29, 10])/32 + (707*W[4, 17, 29, 11])/32 - 
 (109*W[4, 17, 29, 12])/32 - (109*W[4, 17, 29, 13])/32 - 
 (229*W[4, 17, 29, 15])/32 - (17*W[4, 17, 29, 16])/32 - 
 (129*W[4, 17, 29, 17])/64 + (11*W[4, 17, 29, 18])/32 + 
 (213*W[4, 17, 29, 19])/16 + (815*W[4, 17, 29, 20])/32 - 
 (229*W[4, 17, 29, 25])/32 - (43*W[4, 18, 1, 26])/4 - 
 (2369*W[4, 18, 1, 27])/64 - (809*W[4, 18, 1, 28])/32 + 
 (563*W[4, 18, 1, 29])/32 + (1313*W[4, 18, 1, 30])/64 + 
 (83*W[4, 18, 2, 26])/64 - (703*W[4, 18, 2, 27])/64 - 
 (161*W[4, 18, 2, 28])/16 - (225*W[4, 18, 2, 29])/32 + 
 (1583*W[4, 18, 2, 30])/64 - (705*W[4, 18, 3, 26])/64 - 
 (385*W[4, 18, 3, 27])/16 - (1043*W[4, 18, 3, 28])/64 + 
 (103*W[4, 18, 3, 29])/64 + (51*W[4, 18, 3, 30])/32 + 
 (2215*W[4, 18, 4, 26])/64 - (921*W[4, 18, 4, 27])/32 - 
 (937*W[4, 18, 4, 28])/32 + (387*W[4, 18, 4, 29])/32 - 
 (177*W[4, 18, 4, 30])/32 + (327*W[4, 18, 5, 26])/32 + 
 (47*W[4, 18, 5, 27])/8 + (19*W[4, 18, 5, 28])/64 + 
 (243*W[4, 18, 5, 29])/64 - (271*W[4, 18, 5, 30])/64 + 
 (1091*W[4, 18, 6, 26])/64 + (15*W[4, 18, 6, 27])/64 + 
 (479*W[4, 18, 6, 28])/8 + (1215*W[4, 18, 6, 29])/64 - 
 (109*W[4, 18, 7, 26])/32 - (35*W[4, 18, 7, 27])/8 - 
 (37*W[4, 18, 7, 28])/16 - (35*W[4, 18, 7, 29])/8 - 
 (755*W[4, 18, 11, 26])/64 + (167*W[4, 18, 11, 27])/8 - 
 (707*W[4, 18, 11, 28])/32 + (1273*W[4, 18, 11, 29])/64 - 
 (167*W[4, 18, 11, 30])/8 + (109*W[4, 18, 13, 26])/16 + 18*W[4, 18, 13, 27] - 
 (39*W[4, 18, 13, 28])/8 - (397*W[4, 18, 13, 29])/16 - 
 (987*W[4, 18, 14, 26])/64 + (697*W[4, 18, 14, 28])/32 - 
 (697*W[4, 18, 14, 30])/32 - W[4, 18, 16, 26]/2 - (95*W[4, 18, 16, 27])/64 - 
 (5*W[4, 18, 16, 28])/16 + (7*W[4, 18, 16, 29])/32 + (3*W[4, 18, 17, 26])/4 - 
 (289*W[4, 18, 17, 27])/16 - (831*W[4, 18, 17, 28])/64 - 
 (221*W[4, 18, 17, 29])/32 + (7*W[4, 18, 17, 30])/32 - 
 (607*W[4, 18, 18, 26])/32 + (3465*W[4, 18, 18, 27])/64 - 
 (1309*W[4, 18, 18, 28])/64 + (757*W[4, 18, 18, 29])/64 - 
 (55*W[4, 18, 18, 30])/64 - (1495*W[4, 18, 19, 26])/64 + 
 (301*W[4, 18, 19, 27])/32 + (1229*W[4, 18, 19, 28])/64 + 
 (305*W[4, 18, 19, 29])/64 - (9*W[4, 18, 19, 30])/16 + 
 (229*W[4, 18, 20, 26])/32 - (437*W[4, 18, 20, 27])/64 - 
 (323*W[4, 18, 20, 28])/64 + (567*W[4, 18, 20, 29])/32 + 
 (41*W[4, 18, 20, 30])/16 - (3*W[4, 18, 23, 26])/8 - (3*W[4, 18, 23, 27])/8 + 
 (3*W[4, 18, 23, 29])/8 + (3*W[4, 18, 23, 30])/8 - (3*W[4, 18, 24, 26])/4 + 
 (137*W[4, 18, 24, 27])/16 + (197*W[4, 18, 24, 28])/16 - 
 (3*W[4, 18, 24, 30])/4 + (217*W[4, 18, 25, 26])/16 + 
 (1175*W[4, 18, 25, 27])/64 - (367*W[4, 18, 25, 28])/32 - 
 (217*W[4, 18, 25, 29])/16 + (293*W[4, 18, 26, 1])/64 + 
 (203*W[4, 18, 26, 2])/32 - (21*W[4, 18, 26, 3])/8 + 
 (2617*W[4, 18, 26, 4])/64 - (25*W[4, 18, 26, 5])/32 - 
 (1277*W[4, 18, 26, 6])/64 - (109*W[4, 18, 26, 7])/32 - 
 (755*W[4, 18, 26, 11])/64 - (39*W[4, 18, 26, 12])/16 + 
 (109*W[4, 18, 26, 13])/16 - (987*W[4, 18, 26, 14])/64 - 
 (11*W[4, 18, 26, 16])/32 + (3*W[4, 18, 26, 17])/4 - 
 (37*W[4, 18, 26, 18])/4 + (45*W[4, 18, 26, 19])/32 + 
 (11*W[4, 18, 26, 20])/32 + (307*W[4, 18, 27, 1])/64 - 
 (31*W[4, 18, 27, 2])/4 - (269*W[4, 18, 27, 3])/32 - (83*W[4, 18, 27, 4])/8 - 
 (397*W[4, 18, 27, 5])/64 - (2353*W[4, 18, 27, 6])/64 + W[4, 18, 27, 16]/2 - 
 (243*W[4, 18, 27, 17])/32 + (3465*W[4, 18, 27, 18])/64 + 
 (135*W[4, 18, 27, 19])/16 + (3*W[4, 18, 27, 20])/32 + 
 (125*W[4, 18, 27, 24])/16 + (307*W[4, 18, 27, 25])/64 + 
 (77*W[4, 18, 28, 1])/64 - (615*W[4, 18, 28, 2])/64 - 
 (19*W[4, 18, 28, 3])/2 - (55*W[4, 18, 28, 4])/4 - (23*W[4, 18, 28, 5])/32 + 
 (183*W[4, 18, 28, 6])/8 + (33*W[4, 18, 28, 7])/16 - 
 (707*W[4, 18, 28, 11])/32 + (39*W[4, 18, 28, 12])/16 - 
 (39*W[4, 18, 28, 13])/8 - (13*W[4, 18, 28, 16])/4 - (3*W[4, 18, 28, 17])/4 - 
 (2239*W[4, 18, 28, 18])/64 + (1229*W[4, 18, 28, 19])/64 - 
 (285*W[4, 18, 28, 20])/32 + (185*W[4, 18, 28, 24])/16 + 
 (67*W[4, 18, 28, 25])/32 - (157*W[4, 18, 29, 2])/16 + 
 (253*W[4, 18, 29, 3])/32 + (259*W[4, 18, 29, 4])/32 - 
 (93*W[4, 18, 29, 5])/32 + (1215*W[4, 18, 29, 6])/64 + 
 (1273*W[4, 18, 29, 11])/64 - (109*W[4, 18, 29, 13])/16 - 
 (71*W[4, 18, 29, 16])/32 - (3*W[4, 18, 29, 17])/32 + 
 (17*W[4, 18, 29, 18])/32 + (29*W[4, 18, 29, 19])/32 + 
 (567*W[4, 18, 29, 20])/32 - (193*W[4, 18, 30, 1])/32 + 
 (203*W[4, 18, 30, 2])/32 + (35*W[4, 18, 30, 3])/32 - 
 (13*W[4, 18, 30, 4])/4 - (101*W[4, 18, 30, 5])/32 + (3*W[4, 18, 30, 17])/4 - 
 (91*W[4, 18, 30, 18])/32 + (19*W[4, 18, 30, 19])/8 + W[4, 18, 30, 20]/8 + 
 (1989*W[4, 19, 1, 26])/64 + (1465*W[4, 19, 1, 27])/32 + 
 (137*W[4, 19, 1, 28])/64 + (297*W[4, 19, 1, 29])/32 - 
 (1169*W[4, 19, 1, 30])/64 - (1713*W[4, 19, 2, 26])/32 + 
 (73*W[4, 19, 2, 27])/32 - (1073*W[4, 19, 2, 28])/64 - 
 (579*W[4, 19, 2, 29])/64 - (759*W[4, 19, 2, 30])/64 - 
 (527*W[4, 19, 3, 26])/64 - (571*W[4, 19, 3, 27])/64 - 
 (331*W[4, 19, 3, 28])/32 - (229*W[4, 19, 3, 29])/32 + 
 (551*W[4, 19, 3, 30])/64 + (657*W[4, 19, 4, 26])/32 - 
 (851*W[4, 19, 4, 27])/16 - (75*W[4, 19, 4, 28])/32 - 
 (829*W[4, 19, 4, 29])/32 - (43*W[4, 19, 4, 30])/8 - 
 (359*W[4, 19, 5, 26])/64 + (1309*W[4, 19, 5, 27])/64 + 
 (1147*W[4, 19, 5, 28])/32 + (879*W[4, 19, 5, 29])/64 + 
 (39*W[4, 19, 5, 30])/32 + 5*W[4, 19, 6, 26] + (41*W[4, 19, 6, 27])/16 + 
 (17*W[4, 19, 6, 28])/4 + (97*W[4, 19, 6, 29])/32 + (29*W[4, 19, 7, 26])/32 + 
 (547*W[4, 19, 7, 27])/32 + (1361*W[4, 19, 7, 28])/64 + 
 (287*W[4, 19, 7, 29])/16 - (141*W[4, 19, 11, 26])/64 - 
 (979*W[4, 19, 11, 27])/32 + (31*W[4, 19, 11, 29])/16 + 
 (17*W[4, 19, 11, 30])/2 + (379*W[4, 19, 12, 26])/16 + 
 (39*W[4, 19, 12, 27])/8 - (135*W[4, 19, 12, 28])/8 - 
 (109*W[4, 19, 12, 29])/16 - (873*W[4, 19, 14, 28])/32 - 
 (1003*W[4, 19, 14, 29])/64 + (873*W[4, 19, 14, 30])/32 + 
 (7*W[4, 19, 16, 26])/32 + (17*W[4, 19, 16, 27])/32 + 
 (107*W[4, 19, 16, 28])/64 - (11*W[4, 19, 16, 29])/32 - 
 (9*W[4, 19, 17, 26])/8 - (591*W[4, 19, 17, 27])/64 + 
 (1129*W[4, 19, 17, 28])/64 + (455*W[4, 19, 17, 29])/32 + 
 (87*W[4, 19, 17, 30])/32 - (627*W[4, 19, 18, 26])/64 + 
 (1739*W[4, 19, 18, 27])/64 + (463*W[4, 19, 18, 28])/64 - 
 (583*W[4, 19, 18, 29])/64 - (11*W[4, 19, 18, 30])/32 - 
 (2285*W[4, 19, 19, 26])/64 + (2655*W[4, 19, 19, 27])/64 + 
 (2649*W[4, 19, 19, 28])/64 - (153*W[4, 19, 19, 29])/32 - 
 (1091*W[4, 19, 19, 30])/64 - (431*W[4, 19, 20, 26])/32 + 
 (1043*W[4, 19, 20, 27])/64 + (1233*W[4, 19, 20, 28])/64 + 
 (5*W[4, 19, 20, 29])/8 - (3*W[4, 19, 20, 30])/32 - 
 (495*W[4, 19, 21, 26])/16 - (533*W[4, 19, 21, 27])/32 + 
 (637*W[4, 19, 21, 28])/64 + (245*W[4, 19, 21, 29])/8 - 
 (5*W[4, 19, 21, 30])/16 + (3*W[4, 19, 22, 26])/8 - (3*W[4, 19, 22, 28])/8 - 
 (3*W[4, 19, 22, 29])/8 + (3*W[4, 19, 22, 30])/8 - 
 (217*W[4, 19, 25, 26])/16 - (1175*W[4, 19, 25, 27])/64 + 
 (367*W[4, 19, 25, 28])/32 + (217*W[4, 19, 25, 29])/16 - 
 (763*W[4, 19, 26, 1])/64 - (149*W[4, 19, 26, 2])/4 + 
 (17*W[4, 19, 26, 3])/32 + (331*W[4, 19, 26, 4])/32 - 
 (441*W[4, 19, 26, 5])/32 + (3*W[4, 19, 26, 6])/8 + (29*W[4, 19, 26, 7])/32 - 
 (141*W[4, 19, 26, 11])/64 + (109*W[4, 19, 26, 12])/16 - 
 (19*W[4, 19, 26, 16])/8 - (9*W[4, 19, 26, 17])/8 + 
 (31*W[4, 19, 26, 18])/32 - (397*W[4, 19, 26, 19])/32 - 
 (5*W[4, 19, 26, 20])/16 - (495*W[4, 19, 26, 21])/16 + 
 (1429*W[4, 19, 27, 1])/64 - (61*W[4, 19, 27, 2])/64 - 
 (199*W[4, 19, 27, 3])/16 - (885*W[4, 19, 27, 4])/32 + 
 (89*W[4, 19, 27, 5])/8 - (33*W[4, 19, 27, 6])/16 - (25*W[4, 19, 27, 7])/32 - 
 (707*W[4, 19, 27, 11])/32 + (39*W[4, 19, 27, 12])/8 - 
 (39*W[4, 19, 27, 13])/16 - (29*W[4, 19, 27, 16])/32 + 
 (49*W[4, 19, 27, 17])/32 + (1739*W[4, 19, 27, 18])/64 + 
 (2895*W[4, 19, 27, 19])/64 + (653*W[4, 19, 27, 20])/32 - 
 (543*W[4, 19, 27, 21])/32 - (307*W[4, 19, 27, 25])/64 + 
 (347*W[4, 19, 28, 1])/16 - (283*W[4, 19, 28, 2])/64 - 
 (97*W[4, 19, 28, 3])/64 - (41*W[4, 19, 28, 4])/8 - (3*W[4, 19, 28, 6])/8 + 
 (217*W[4, 19, 28, 7])/64 - (149*W[4, 19, 28, 16])/16 - 
 (33*W[4, 19, 28, 17])/32 + (1571*W[4, 19, 28, 18])/64 + 
 (2649*W[4, 19, 28, 19])/64 + (1367*W[4, 19, 28, 20])/64 + 
 (617*W[4, 19, 28, 21])/64 - (67*W[4, 19, 28, 25])/32 + 
 (1307*W[4, 19, 29, 1])/64 + (209*W[4, 19, 29, 2])/32 - 
 (319*W[4, 19, 29, 3])/32 - (431*W[4, 19, 29, 4])/32 + 
 (95*W[4, 19, 29, 5])/32 + (97*W[4, 19, 29, 6])/32 + W[4, 19, 29, 7]/16 + 
 (31*W[4, 19, 29, 11])/16 - (109*W[4, 19, 29, 12])/16 + 
 (39*W[4, 19, 29, 13])/16 - (1003*W[4, 19, 29, 14])/64 + 
 (17*W[4, 19, 29, 17])/16 + (149*W[4, 19, 29, 18])/32 - 3*W[4, 19, 29, 19] + 
 (5*W[4, 19, 29, 20])/8 + (495*W[4, 19, 29, 21])/16 - 
 (25*W[4, 19, 30, 1])/8 + (209*W[4, 19, 30, 2])/32 - 
 (97*W[4, 19, 30, 3])/32 - (25*W[4, 19, 30, 4])/8 + (19*W[4, 19, 30, 5])/8 + 
 W[4, 19, 30, 17]/8 + (35*W[4, 19, 30, 18])/32 - (97*W[4, 19, 30, 19])/16 + 
 (5*W[4, 19, 30, 20])/8 + (263*W[4, 20, 1, 26])/64 - 
 (75*W[4, 20, 1, 27])/64 + (43*W[4, 20, 1, 28])/16 - 
 (107*W[4, 20, 1, 29])/32 + (255*W[4, 20, 1, 30])/16 - 
 (883*W[4, 20, 2, 26])/32 + (529*W[4, 20, 2, 27])/64 + 
 (837*W[4, 20, 2, 28])/64 + (13*W[4, 20, 2, 29])/32 + 
 (83*W[4, 20, 2, 30])/8 - (615*W[4, 20, 3, 26])/32 - 
 (1505*W[4, 20, 3, 27])/64 - (39*W[4, 20, 3, 28])/4 + W[4, 20, 3, 29]/8 + 
 W[4, 20, 3, 30]/32 + (1021*W[4, 20, 4, 26])/32 + (1015*W[4, 20, 4, 27])/32 - 
 (91*W[4, 20, 4, 28])/16 - (579*W[4, 20, 4, 29])/16 + 
 (3*W[4, 20, 4, 30])/16 - (551*W[4, 20, 5, 26])/32 + (33*W[4, 20, 5, 27])/8 - 
 (469*W[4, 20, 5, 28])/64 - (69*W[4, 20, 5, 29])/32 - 
 (41*W[4, 20, 5, 30])/16 + (109*W[4, 20, 7, 26])/32 + 
 (35*W[4, 20, 7, 27])/8 + (37*W[4, 20, 7, 28])/16 + (35*W[4, 20, 7, 29])/8 + 
 W[4, 20, 8, 26]/2 - (177*W[4, 20, 8, 27])/16 - (125*W[4, 20, 8, 28])/16 - 
 (3*W[4, 20, 8, 29])/4 - W[4, 20, 8, 30]/4 - (707*W[4, 20, 11, 26])/32 - 
 (421*W[4, 20, 11, 27])/64 + (31*W[4, 20, 11, 28])/16 - 
 (213*W[4, 20, 11, 30])/16 + (97*W[4, 20, 13, 26])/32 - 
 (19*W[4, 20, 13, 27])/32 + (39*W[4, 20, 13, 28])/16 + 
 (35*W[4, 20, 13, 29])/8 - (159*W[4, 20, 14, 28])/64 - 
 (211*W[4, 20, 14, 30])/16 - (117*W[4, 20, 17, 26])/16 - 
 (55*W[4, 20, 17, 27])/16 + (57*W[4, 20, 17, 28])/16 + 
 (801*W[4, 20, 17, 29])/32 - (5*W[4, 20, 17, 30])/32 + 
 (57*W[4, 20, 18, 26])/16 - (67*W[4, 20, 18, 27])/8 - 
 (517*W[4, 20, 18, 28])/64 + (209*W[4, 20, 18, 29])/16 + 
 (83*W[4, 20, 18, 30])/32 - (1409*W[4, 20, 19, 26])/32 + 
 (193*W[4, 20, 19, 27])/64 + (453*W[4, 20, 19, 28])/16 + 
 (125*W[4, 20, 19, 29])/4 + W[4, 20, 19, 30]/16 - 
 (1015*W[4, 20, 20, 26])/32 - (2121*W[4, 20, 20, 27])/64 - 
 (63*W[4, 20, 20, 28])/64 - (143*W[4, 20, 20, 29])/32 - 
 (5*W[4, 20, 20, 30])/32 + (495*W[4, 20, 21, 26])/16 + 
 (533*W[4, 20, 21, 27])/32 - (637*W[4, 20, 21, 28])/64 - 
 (245*W[4, 20, 21, 29])/8 + (5*W[4, 20, 21, 30])/16 - W[4, 20, 23, 26]/8 - 
 W[4, 20, 23, 27]/8 + W[4, 20, 23, 29]/8 + W[4, 20, 23, 30]/8 - 
 (171*W[4, 20, 26, 1])/64 - (849*W[4, 20, 26, 2])/16 - 
 (247*W[4, 20, 26, 3])/32 + (221*W[4, 20, 26, 4])/16 - 
 (221*W[4, 20, 26, 5])/16 + (109*W[4, 20, 26, 6])/32 + 
 (109*W[4, 20, 26, 7])/32 + W[4, 20, 26, 8]/2 - (707*W[4, 20, 26, 11])/32 + 
 (109*W[4, 20, 26, 12])/32 + (97*W[4, 20, 26, 13])/32 + 
 (229*W[4, 20, 26, 15])/32 + W[4, 20, 26, 16]/32 - 
 (117*W[4, 20, 26, 17])/16 - (177*W[4, 20, 26, 19])/4 - 
 (441*W[4, 20, 26, 20])/32 + (495*W[4, 20, 26, 21])/16 + 
 (229*W[4, 20, 26, 25])/32 - 4*W[4, 20, 27, 1] - (259*W[4, 20, 27, 2])/32 + 
 (13*W[4, 20, 27, 3])/4 + (219*W[4, 20, 27, 4])/16 + 
 (159*W[4, 20, 27, 5])/32 + (109*W[4, 20, 27, 6])/32 - 
 (177*W[4, 20, 27, 8])/16 - (1273*W[4, 20, 27, 11])/64 + 
 (109*W[4, 20, 27, 13])/32 + (83*W[4, 20, 27, 16])/32 - 7*W[4, 20, 27, 17] - 
 (67*W[4, 20, 27, 18])/8 - (37*W[4, 20, 27, 19])/32 - 
 (1005*W[4, 20, 27, 20])/64 + (543*W[4, 20, 27, 21])/32 + 
 (229*W[4, 20, 27, 25])/32 + (425*W[4, 20, 28, 1])/64 + 
 (351*W[4, 20, 28, 2])/16 - (19*W[4, 20, 28, 3])/2 - (11*W[4, 20, 28, 4])/4 + 
 (59*W[4, 20, 28, 5])/32 + (109*W[4, 20, 28, 6])/32 - 
 (33*W[4, 20, 28, 7])/16 - (121*W[4, 20, 28, 8])/16 + 
 (31*W[4, 20, 28, 11])/16 - (109*W[4, 20, 28, 12])/32 + 
 (39*W[4, 20, 28, 13])/16 - (1003*W[4, 20, 28, 14])/64 - 
 (3*W[4, 20, 28, 16])/16 + (3*W[4, 20, 28, 17])/8 - 
 (163*W[4, 20, 28, 18])/32 + (453*W[4, 20, 28, 19])/16 - 
 (103*W[4, 20, 28, 20])/64 - (617*W[4, 20, 28, 21])/64 - 
 (229*W[4, 20, 28, 25])/32 + (59*W[4, 20, 29, 1])/16 + 
 (205*W[4, 20, 29, 2])/8 + (11*W[4, 20, 29, 3])/32 - 
 (585*W[4, 20, 29, 4])/32 + (3*W[4, 20, 29, 5])/2 - W[4, 20, 29, 8]/2 + 
 (3*W[4, 20, 29, 13])/8 - (229*W[4, 20, 29, 15])/32 + 
 (5*W[4, 20, 29, 16])/32 + (227*W[4, 20, 29, 17])/32 + 
 (495*W[4, 20, 29, 19])/16 - (143*W[4, 20, 29, 20])/32 - 
 (495*W[4, 20, 29, 21])/16 - (229*W[4, 20, 29, 25])/32 - 
 (7*W[4, 26, 1, 2])/16 - (809*W[4, 26, 1, 3])/32 + (1377*W[4, 26, 1, 4])/64 - 
 (207*W[4, 26, 1, 5])/16 + (1433*W[4, 26, 1, 6])/64 - 
 (707*W[4, 26, 1, 11])/32 + (763*W[4, 26, 1, 13])/16 - 
 (229*W[4, 26, 1, 15])/32 + (3*W[4, 26, 1, 17])/16 - 
 (1439*W[4, 26, 1, 18])/64 - (207*W[4, 26, 1, 19])/16 + 
 (61*W[4, 26, 1, 20])/16 - (229*W[4, 26, 1, 25])/32 - 
 (143*W[4, 26, 2, 2])/32 - (123*W[4, 26, 2, 3])/16 + 
 (429*W[4, 26, 2, 4])/16 - (41*W[4, 26, 2, 5])/16 + (5*W[4, 26, 2, 7])/2 + 
 (1433*W[4, 26, 2, 12])/64 - (229*W[4, 26, 2, 15])/32 + 
 (3*W[4, 26, 2, 16])/16 - (3*W[4, 26, 2, 17])/4 - (7*W[4, 26, 2, 18])/32 - 
 (33*W[4, 26, 2, 19])/16 - (299*W[4, 26, 2, 20])/16 - 
 (229*W[4, 26, 2, 25])/32 + (91*W[4, 26, 3, 1])/4 - (247*W[4, 26, 3, 2])/32 - 
 (143*W[4, 26, 3, 3])/64 + (15*W[4, 26, 3, 4])/4 + (109*W[4, 26, 3, 6])/32 - 
 W[4, 26, 3, 8]/2 - (763*W[4, 26, 3, 13])/16 + (1273*W[4, 26, 3, 15])/64 + 
 (5*W[4, 26, 3, 16])/32 - W[4, 26, 3, 18]/8 - (65*W[4, 26, 4, 1])/64 + 
 (439*W[4, 26, 4, 2])/16 + (59*W[4, 26, 4, 3])/8 + (143*W[4, 26, 4, 4])/32 + 
 (197*W[4, 26, 4, 5])/16 - (109*W[4, 26, 4, 6])/32 - 
 (109*W[4, 26, 4, 7])/32 + (707*W[4, 26, 4, 11])/32 - 
 (109*W[4, 26, 4, 12])/32 - (109*W[4, 26, 4, 13])/32 - 
 (3*W[4, 26, 4, 16])/16 + (7*W[4, 26, 4, 17])/32 + (213*W[4, 26, 4, 19])/16 + 
 (73*W[4, 26, 4, 20])/4 - (207*W[4, 26, 5, 1])/16 + 
 (1257*W[4, 26, 5, 2])/64 + (1285*W[4, 26, 5, 3])/64 + 
 (291*W[4, 26, 5, 4])/32 - (143*W[4, 26, 5, 5])/32 + 
 (109*W[4, 26, 5, 7])/32 - (817*W[4, 26, 5, 10])/32 - 
 (1433*W[4, 26, 5, 12])/64 + (3*W[4, 26, 5, 13])/8 - 
 (1273*W[4, 26, 5, 15])/64 + (539*W[4, 26, 5, 17])/32 + 
 (19*W[4, 26, 5, 18])/8 - (15*W[4, 26, 5, 19])/16 - (33*W[4, 26, 5, 20])/16 - 
 (113*W[4, 26, 17, 1])/16 - (123*W[4, 26, 17, 2])/16 - 
 (7*W[4, 26, 17, 3])/32 - (139*W[4, 26, 17, 5])/16 - (3*W[4, 26, 17, 6])/8 + 
 (817*W[4, 26, 17, 10])/32 + (229*W[4, 26, 17, 15])/32 + 
 (11*W[4, 26, 17, 16])/32 + (143*W[4, 26, 17, 17])/64 - 
 (11*W[4, 26, 17, 18])/32 - (231*W[4, 26, 17, 20])/32 + 
 (229*W[4, 26, 17, 25])/32 - (29*W[4, 26, 18, 4])/8 + 
 (19*W[4, 26, 18, 5])/8 - (1433*W[4, 26, 18, 6])/64 + 
 (109*W[4, 26, 18, 13])/32 - (11*W[4, 26, 18, 16])/32 + 
 (7*W[4, 26, 18, 20])/32 - (207*W[4, 26, 19, 1])/16 + 
 (331*W[4, 26, 19, 4])/32 - (15*W[4, 26, 19, 5])/16 + (3*W[4, 26, 19, 6])/8 - 
 (5*W[4, 26, 19, 7])/2 + (109*W[4, 26, 19, 12])/32 - 
 (13*W[4, 26, 19, 17])/16 + (7*W[4, 26, 19, 18])/16 - 
 (495*W[4, 26, 19, 21])/16 - (59*W[4, 26, 20, 1])/16 - 
 (205*W[4, 26, 20, 2])/8 - (11*W[4, 26, 20, 3])/32 + 
 (585*W[4, 26, 20, 4])/32 - (3*W[4, 26, 20, 5])/2 + W[4, 26, 20, 8]/2 - 
 (3*W[4, 26, 20, 13])/8 + (229*W[4, 26, 20, 15])/32 - 
 (5*W[4, 26, 20, 16])/32 - (227*W[4, 26, 20, 17])/32 - 
 (495*W[4, 26, 20, 19])/16 + (143*W[4, 26, 20, 20])/32 + 
 (495*W[4, 26, 20, 21])/16 + (229*W[4, 26, 20, 25])/32 - 
 (19*W[4, 26, 26, 26])/32 + W[4, 26, 26, 27]/16 + (21*W[4, 26, 26, 28])/32 + 
 (15*W[4, 26, 26, 29])/32 - (11*W[4, 26, 26, 30])/32 - 
 (9*W[4, 26, 27, 26])/32 - (9*W[4, 26, 27, 27])/16 + 
 (23*W[4, 26, 27, 28])/32 + (3*W[4, 26, 27, 29])/32 - 
 (11*W[4, 26, 27, 30])/32 + (7*W[4, 26, 28, 26])/32 + 
 (9*W[4, 26, 28, 27])/32 - (15*W[4, 26, 28, 28])/16 + 
 (19*W[4, 26, 29, 26])/32 - W[4, 26, 29, 27]/8 - W[4, 26, 29, 29]/32 + 
 (5*W[4, 26, 29, 30])/32 - (151*W[4, 27, 1, 2])/64 - (17*W[4, 27, 1, 3])/2 + 
 (1377*W[4, 27, 1, 4])/64 + (35*W[4, 27, 1, 5])/16 + 
 (2353*W[4, 27, 1, 6])/64 - (259*W[4, 27, 1, 11])/32 + 
 (9*W[4, 27, 1, 13])/32 - (121*W[4, 27, 1, 16])/32 - 
 (1057*W[4, 27, 1, 18])/32 + (211*W[4, 27, 1, 19])/32 + 
 (61*W[4, 27, 1, 20])/16 - (229*W[4, 27, 1, 25])/32 + 
 (173*W[4, 27, 2, 1])/64 - (3057*W[4, 27, 2, 2])/32 - (35*W[4, 27, 2, 3])/8 - 
 (1751*W[4, 27, 2, 4])/64 - (51*W[4, 27, 2, 5])/16 + 
 (103*W[4, 27, 2, 7])/32 + (2095*W[4, 27, 2, 12])/64 + 
 (987*W[4, 27, 2, 14])/64 + (109*W[4, 27, 2, 16])/32 + 
 (161*W[4, 27, 2, 17])/16 - (31*W[4, 27, 2, 18])/32 + 
 (91*W[4, 27, 2, 19])/16 - (299*W[4, 27, 2, 20])/16 - 
 (229*W[4, 27, 2, 25])/32 - (207*W[4, 27, 3, 1])/32 - 
 (17*W[4, 27, 3, 2])/32 - 50*W[4, 27, 3, 3] + (157*W[4, 27, 3, 4])/32 + 
 (2087*W[4, 27, 3, 5])/64 + (31*W[4, 27, 3, 6])/32 + 
 (177*W[4, 27, 3, 8])/16 - (3*W[4, 27, 3, 12])/8 - (9*W[4, 27, 3, 13])/32 - 
 (7*W[4, 27, 3, 15])/64 + (11*W[4, 27, 3, 16])/16 - (9*W[4, 27, 3, 17])/2 - 
 (379*W[4, 27, 3, 18])/32 - (97*W[4, 27, 3, 19])/16 + 
 (679*W[4, 27, 4, 1])/64 - (157*W[4, 27, 4, 2])/16 + (67*W[4, 27, 4, 3])/16 + 
 (3343*W[4, 27, 4, 4])/64 - (17*W[4, 27, 4, 5])/32 - (31*W[4, 27, 4, 6])/32 - 
 (109*W[4, 27, 4, 7])/32 + (259*W[4, 27, 4, 11])/32 - 
 (39*W[4, 27, 4, 12])/16 - (987*W[4, 27, 4, 14])/64 - 
 (41*W[4, 27, 4, 16])/16 - (3*W[4, 27, 4, 17])/32 - (47*W[4, 27, 4, 18])/8 - 
 W[4, 27, 4, 19]/16 + (287*W[4, 27, 4, 20])/16 + (33*W[4, 27, 5, 1])/4 + 
 (1829*W[4, 27, 5, 2])/64 + (1093*W[4, 27, 5, 3])/32 + 
 (11*W[4, 27, 5, 4])/32 + (2363*W[4, 27, 5, 5])/64 + 
 (109*W[4, 27, 5, 7])/32 - (237*W[4, 27, 5, 10])/8 - 
 (2095*W[4, 27, 5, 12])/64 + (7*W[4, 27, 5, 15])/64 - 
 (189*W[4, 27, 5, 16])/32 + (825*W[4, 27, 5, 17])/16 - 
 (177*W[4, 27, 5, 18])/64 + (79*W[4, 27, 5, 19])/32 - 
 (105*W[4, 27, 5, 20])/32 - (193*W[4, 27, 16, 1])/32 + 
 (203*W[4, 27, 16, 2])/32 + (35*W[4, 27, 16, 3])/32 - 
 (13*W[4, 27, 16, 4])/4 - (101*W[4, 27, 16, 5])/32 + (3*W[4, 27, 16, 17])/4 - 
 (91*W[4, 27, 16, 18])/32 + (19*W[4, 27, 16, 19])/8 + W[4, 27, 16, 20]/8 - 
 (141*W[4, 27, 17, 1])/32 + (115*W[4, 27, 17, 2])/16 - 
 (43*W[4, 27, 17, 3])/16 + (3*W[4, 27, 17, 4])/8 + (181*W[4, 27, 17, 5])/8 - 
 (3*W[4, 27, 17, 6])/8 + (237*W[4, 27, 17, 10])/8 + (3*W[4, 27, 17, 12])/8 + 
 (5*W[4, 27, 17, 16])/32 - (3057*W[4, 27, 17, 17])/64 + W[4, 27, 17, 18]/8 - 
 (223*W[4, 27, 17, 20])/32 - (125*W[4, 27, 17, 24])/16 + 
 (229*W[4, 27, 17, 25])/32 + (307*W[4, 27, 18, 1])/64 - 
 (31*W[4, 27, 18, 2])/4 - (269*W[4, 27, 18, 3])/32 - (83*W[4, 27, 18, 4])/8 - 
 (397*W[4, 27, 18, 5])/64 - (2353*W[4, 27, 18, 6])/64 + W[4, 27, 18, 16]/2 - 
 (243*W[4, 27, 18, 17])/32 + (3465*W[4, 27, 18, 18])/64 + 
 (135*W[4, 27, 18, 19])/16 + (3*W[4, 27, 18, 20])/32 + 
 (125*W[4, 27, 18, 24])/16 + (307*W[4, 27, 18, 25])/64 + 
 (89*W[4, 27, 19, 1])/32 + (31*W[4, 27, 19, 2])/4 - 
 (105*W[4, 27, 19, 3])/16 - (149*W[4, 27, 19, 4])/32 + 
 (185*W[4, 27, 19, 5])/32 + (3*W[4, 27, 19, 6])/8 - 
 (103*W[4, 27, 19, 7])/32 + (39*W[4, 27, 19, 12])/16 + 
 (23*W[4, 27, 19, 16])/8 + (73*W[4, 27, 19, 17])/32 + 
 (921*W[4, 27, 19, 18])/64 + (3057*W[4, 27, 19, 19])/64 + 
 (535*W[4, 27, 19, 20])/32 - (543*W[4, 27, 19, 21])/32 - 
 (307*W[4, 27, 19, 25])/64 - 4*W[4, 27, 20, 1] - (573*W[4, 27, 20, 2])/32 + 
 (357*W[4, 27, 20, 3])/32 + (581*W[4, 27, 20, 4])/32 + 
 (71*W[4, 27, 20, 5])/16 - (177*W[4, 27, 20, 8])/16 + W[4, 27, 20, 16]/32 - 
 (227*W[4, 27, 20, 17])/32 - (251*W[4, 27, 20, 18])/32 - W[4, 27, 20, 19]/4 + 
 (143*W[4, 27, 20, 20])/64 + (543*W[4, 27, 20, 21])/32 + 
 (229*W[4, 27, 20, 25])/32 - (19*W[4, 27, 26, 26])/32 - 
 (3*W[4, 27, 26, 27])/16 - (85*W[4, 27, 26, 28])/32 + 
 (19*W[4, 27, 26, 29])/32 + (3*W[4, 27, 26, 30])/32 - 
 (9*W[4, 27, 27, 26])/32 - (9*W[4, 27, 27, 27])/16 + 
 (23*W[4, 27, 27, 28])/32 + (363*W[4, 27, 27, 29])/64 + 
 (119*W[4, 27, 27, 30])/64 - (7*W[4, 27, 28, 27])/16 - W[4, 27, 28, 28]/2 + 
 (3*W[4, 27, 28, 30])/16 + (15*W[4, 27, 29, 26])/32 - 
 (145*W[4, 27, 29, 27])/64 + (3*W[4, 27, 29, 29])/16 + 
 (5*W[4, 27, 29, 30])/16 - W[4, 27, 30, 26]/2 - (95*W[4, 27, 30, 27])/64 - 
 (5*W[4, 27, 30, 28])/16 + (7*W[4, 27, 30, 29])/32 - 
 (355*W[4, 28, 1, 2])/64 + (45*W[4, 28, 1, 3])/16 + (855*W[4, 28, 1, 4])/64 + 
 (367*W[4, 28, 1, 5])/16 - (405*W[4, 28, 1, 6])/16 + 
 (17*W[4, 28, 1, 11])/64 + (41*W[4, 28, 1, 13])/64 - (3*W[4, 28, 1, 16])/8 - 
 (3*W[4, 28, 1, 17])/16 + (101*W[4, 28, 1, 18])/16 + 
 (117*W[4, 28, 1, 19])/8 - (61*W[4, 28, 1, 20])/16 + 
 (229*W[4, 28, 1, 25])/32 - (51*W[4, 28, 2, 1])/64 - 
 (2771*W[4, 28, 2, 2])/64 - (3*W[4, 28, 2, 3])/4 - (3467*W[4, 28, 2, 4])/64 + 
 (31*W[4, 28, 2, 5])/4 - (217*W[4, 28, 2, 7])/64 + (23*W[4, 28, 2, 12])/32 + 
 (1003*W[4, 28, 2, 14])/64 + (97*W[4, 28, 2, 16])/32 - W[4, 28, 2, 17]/8 - 
 (141*W[4, 28, 2, 18])/32 - (5*W[4, 28, 2, 19])/8 + 
 (363*W[4, 28, 2, 20])/32 + (229*W[4, 28, 2, 25])/32 + 
 (307*W[4, 28, 3, 1])/64 - (31*W[4, 28, 3, 2])/4 + (51*W[4, 28, 3, 3])/8 - 
 (233*W[4, 28, 3, 4])/32 + (135*W[4, 28, 3, 5])/16 - 
 (109*W[4, 28, 3, 6])/32 + (121*W[4, 28, 3, 8])/16 - 
 (41*W[4, 28, 3, 13])/64 + (307*W[4, 28, 3, 15])/64 + 
 (33*W[4, 28, 3, 16])/32 - (11*W[4, 28, 3, 18])/16 - 
 (325*W[4, 28, 3, 19])/64 - (243*W[4, 28, 3, 20])/32 + 
 (93*W[4, 28, 4, 1])/8 - (149*W[4, 28, 4, 2])/4 - (205*W[4, 28, 4, 3])/32 - 
 (211*W[4, 28, 4, 5])/16 + (109*W[4, 28, 4, 6])/32 + (31*W[4, 28, 4, 7])/32 - 
 (17*W[4, 28, 4, 11])/64 + (39*W[4, 28, 4, 13])/16 - 
 (1003*W[4, 28, 4, 14])/64 - (19*W[4, 28, 4, 16])/8 - 
 (3*W[4, 28, 4, 17])/16 + (145*W[4, 28, 4, 18])/32 - 
 (299*W[4, 28, 4, 19])/32 - (5*W[4, 28, 4, 20])/16 + (149*W[4, 28, 5, 1])/8 + 
 (61*W[4, 28, 5, 2])/8 + (901*W[4, 28, 5, 3])/64 - (243*W[4, 28, 5, 4])/16 + 
 (3057*W[4, 28, 5, 5])/64 - (31*W[4, 28, 5, 7])/32 + 
 (447*W[4, 28, 5, 10])/32 - (23*W[4, 28, 5, 12])/32 - 
 (307*W[4, 28, 5, 15])/64 + (23*W[4, 28, 5, 16])/8 + 
 (535*W[4, 28, 5, 17])/32 - (105*W[4, 28, 5, 18])/16 + 
 (61*W[4, 28, 5, 19])/16 + (105*W[4, 28, 5, 20])/32 - 
 (25*W[4, 28, 16, 1])/8 + (209*W[4, 28, 16, 2])/32 - 
 (97*W[4, 28, 16, 3])/32 - (25*W[4, 28, 16, 4])/8 + (19*W[4, 28, 16, 5])/8 + 
 W[4, 28, 16, 17]/8 + (35*W[4, 28, 16, 18])/32 - (97*W[4, 28, 16, 19])/16 + 
 (5*W[4, 28, 16, 20])/8 - (3*W[4, 28, 17, 1])/4 + (247*W[4, 28, 17, 2])/32 - 
 (251*W[4, 28, 17, 3])/32 - W[4, 28, 17, 4]/8 + (491*W[4, 28, 17, 5])/16 + 
 (3*W[4, 28, 17, 6])/8 - (447*W[4, 28, 17, 10])/32 + 
 (3*W[4, 28, 17, 16])/16 - (143*W[4, 28, 17, 17])/64 + 
 (23*W[4, 28, 17, 18])/2 + (51*W[4, 28, 17, 19])/8 - 
 (185*W[4, 28, 17, 24])/16 - (229*W[4, 28, 17, 25])/32 - 
 (587*W[4, 28, 18, 1])/32 - (29*W[4, 28, 18, 2])/32 - 
 (29*W[4, 28, 18, 3])/8 + (37*W[4, 28, 18, 4])/4 - (97*W[4, 28, 18, 5])/16 + 
 (405*W[4, 28, 18, 6])/16 - (3*W[4, 28, 18, 7])/8 - 
 (39*W[4, 28, 18, 13])/16 + (17*W[4, 28, 18, 16])/32 - 
 (3057*W[4, 28, 18, 18])/64 + (1391*W[4, 28, 18, 19])/64 - 
 (403*W[4, 28, 18, 20])/32 + (185*W[4, 28, 18, 24])/16 + 
 (67*W[4, 28, 18, 25])/32 + (347*W[4, 28, 19, 1])/16 - 
 (283*W[4, 28, 19, 2])/64 - (97*W[4, 28, 19, 3])/64 - 
 (41*W[4, 28, 19, 4])/8 - (3*W[4, 28, 19, 6])/8 + (217*W[4, 28, 19, 7])/64 - 
 (149*W[4, 28, 19, 16])/16 - (33*W[4, 28, 19, 17])/32 + 
 (1571*W[4, 28, 19, 18])/64 + (2649*W[4, 28, 19, 19])/64 + 
 (1367*W[4, 28, 19, 20])/64 + (617*W[4, 28, 19, 21])/64 - 
 (67*W[4, 28, 19, 25])/32 - (27*W[4, 28, 20, 1])/32 + 
 (493*W[4, 28, 20, 2])/32 + (15*W[4, 28, 20, 3])/32 + (3*W[4, 28, 20, 4])/8 - 
 (3*W[4, 28, 20, 5])/16 + (3*W[4, 28, 20, 7])/8 - (121*W[4, 28, 20, 8])/16 - 
 (3*W[4, 28, 20, 16])/16 + W[4, 28, 20, 17]/8 - (163*W[4, 28, 20, 18])/16 + 
 (501*W[4, 28, 20, 19])/16 - (143*W[4, 28, 20, 20])/64 - 
 (617*W[4, 28, 20, 21])/64 - (229*W[4, 28, 20, 25])/32 + 
 (7*W[4, 28, 26, 26])/32 + W[4, 28, 26, 27]/16 + (139*W[4, 28, 26, 28])/64 + 
 W[4, 28, 26, 29]/32 + (5*W[4, 28, 26, 30])/32 + (5*W[4, 28, 27, 27])/32 + 
 (5*W[4, 28, 27, 29])/16 - W[4, 28, 27, 30]/32 - (359*W[4, 28, 28, 26])/64 - 
 (23*W[4, 28, 28, 27])/32 + (21*W[4, 28, 28, 28])/32 + 
 (11*W[4, 28, 28, 29])/32 - (101*W[4, 28, 28, 30])/64 + 
 (5*W[4, 28, 29, 26])/32 + (99*W[4, 28, 29, 27])/32 + W[4, 28, 29, 28]/32 + 
 (15*W[4, 28, 29, 30])/32 + (7*W[4, 28, 30, 26])/32 + 
 (17*W[4, 28, 30, 27])/32 + (107*W[4, 28, 30, 28])/64 - 
 (11*W[4, 28, 30, 29])/32 + (7*W[4, 29, 1, 2])/16 + (809*W[4, 29, 1, 3])/32 - 
 (1377*W[4, 29, 1, 4])/64 + (207*W[4, 29, 1, 5])/16 - 
 (1433*W[4, 29, 1, 6])/64 + (707*W[4, 29, 1, 11])/32 - 
 (763*W[4, 29, 1, 13])/16 + (229*W[4, 29, 1, 15])/32 - 
 (3*W[4, 29, 1, 17])/16 + (1439*W[4, 29, 1, 18])/64 + 
 (207*W[4, 29, 1, 19])/16 - (61*W[4, 29, 1, 20])/16 + 
 (229*W[4, 29, 1, 25])/32 + (143*W[4, 29, 2, 2])/32 + 
 (123*W[4, 29, 2, 3])/16 - (429*W[4, 29, 2, 4])/16 + (41*W[4, 29, 2, 5])/16 - 
 (5*W[4, 29, 2, 7])/2 - (1433*W[4, 29, 2, 12])/64 + 
 (229*W[4, 29, 2, 15])/32 - (3*W[4, 29, 2, 16])/16 + (3*W[4, 29, 2, 17])/4 + 
 (7*W[4, 29, 2, 18])/32 + (33*W[4, 29, 2, 19])/16 + 
 (299*W[4, 29, 2, 20])/16 + (229*W[4, 29, 2, 25])/32 - 
 (91*W[4, 29, 3, 1])/4 + (247*W[4, 29, 3, 2])/32 + (143*W[4, 29, 3, 3])/64 - 
 (15*W[4, 29, 3, 4])/4 - (109*W[4, 29, 3, 6])/32 + W[4, 29, 3, 8]/2 + 
 (763*W[4, 29, 3, 13])/16 - (1273*W[4, 29, 3, 15])/64 - 
 (5*W[4, 29, 3, 16])/32 + W[4, 29, 3, 18]/8 + (65*W[4, 29, 4, 1])/64 - 
 (439*W[4, 29, 4, 2])/16 - (59*W[4, 29, 4, 3])/8 - (143*W[4, 29, 4, 4])/32 - 
 (197*W[4, 29, 4, 5])/16 + (109*W[4, 29, 4, 6])/32 + 
 (109*W[4, 29, 4, 7])/32 - (707*W[4, 29, 4, 11])/32 + 
 (109*W[4, 29, 4, 12])/32 + (109*W[4, 29, 4, 13])/32 + 
 (3*W[4, 29, 4, 16])/16 - (7*W[4, 29, 4, 17])/32 - (213*W[4, 29, 4, 19])/16 - 
 (73*W[4, 29, 4, 20])/4 + (207*W[4, 29, 5, 1])/16 - 
 (1257*W[4, 29, 5, 2])/64 - (1285*W[4, 29, 5, 3])/64 - 
 (291*W[4, 29, 5, 4])/32 + (143*W[4, 29, 5, 5])/32 - 
 (109*W[4, 29, 5, 7])/32 + (817*W[4, 29, 5, 10])/32 + 
 (1433*W[4, 29, 5, 12])/64 - (3*W[4, 29, 5, 13])/8 + 
 (1273*W[4, 29, 5, 15])/64 - (539*W[4, 29, 5, 17])/32 - 
 (19*W[4, 29, 5, 18])/8 + (15*W[4, 29, 5, 19])/16 + (33*W[4, 29, 5, 20])/16 + 
 (113*W[4, 29, 17, 1])/16 + (123*W[4, 29, 17, 2])/16 + 
 (7*W[4, 29, 17, 3])/32 + (139*W[4, 29, 17, 5])/16 + (3*W[4, 29, 17, 6])/8 - 
 (817*W[4, 29, 17, 10])/32 - (229*W[4, 29, 17, 15])/32 - 
 (11*W[4, 29, 17, 16])/32 - (143*W[4, 29, 17, 17])/64 + 
 (11*W[4, 29, 17, 18])/32 + (231*W[4, 29, 17, 20])/32 - 
 (229*W[4, 29, 17, 25])/32 + (29*W[4, 29, 18, 4])/8 - 
 (19*W[4, 29, 18, 5])/8 + (1433*W[4, 29, 18, 6])/64 - 
 (109*W[4, 29, 18, 13])/32 + (11*W[4, 29, 18, 16])/32 - 
 (7*W[4, 29, 18, 20])/32 + (207*W[4, 29, 19, 1])/16 - 
 (331*W[4, 29, 19, 4])/32 + (15*W[4, 29, 19, 5])/16 - (3*W[4, 29, 19, 6])/8 + 
 (5*W[4, 29, 19, 7])/2 - (109*W[4, 29, 19, 12])/32 + 
 (13*W[4, 29, 19, 17])/16 - (7*W[4, 29, 19, 18])/16 + 
 (495*W[4, 29, 19, 21])/16 + (59*W[4, 29, 20, 1])/16 + 
 (205*W[4, 29, 20, 2])/8 + (11*W[4, 29, 20, 3])/32 - 
 (585*W[4, 29, 20, 4])/32 + (3*W[4, 29, 20, 5])/2 - W[4, 29, 20, 8]/2 + 
 (3*W[4, 29, 20, 13])/8 - (229*W[4, 29, 20, 15])/32 + 
 (5*W[4, 29, 20, 16])/32 + (227*W[4, 29, 20, 17])/32 + 
 (495*W[4, 29, 20, 19])/16 - (143*W[4, 29, 20, 20])/32 - 
 (495*W[4, 29, 20, 21])/16 - (229*W[4, 29, 20, 25])/32 + 
 (19*W[4, 29, 26, 26])/32 - W[4, 29, 26, 27]/16 - (21*W[4, 29, 26, 28])/32 - 
 (15*W[4, 29, 26, 29])/32 + (11*W[4, 29, 26, 30])/32 + 
 (9*W[4, 29, 27, 26])/32 + (9*W[4, 29, 27, 27])/16 - 
 (23*W[4, 29, 27, 28])/32 - (3*W[4, 29, 27, 29])/32 + 
 (11*W[4, 29, 27, 30])/32 - (7*W[4, 29, 28, 26])/32 - 
 (9*W[4, 29, 28, 27])/32 + (15*W[4, 29, 28, 28])/16 - 
 (19*W[4, 29, 29, 26])/32 + W[4, 29, 29, 27]/8 + W[4, 29, 29, 29]/32 - 
 (5*W[4, 29, 29, 30])/32 - (49*W[5, 1, 1, 26])/16 + (809*W[5, 1, 1, 27])/32 + 
 (907*W[5, 1, 1, 28])/32 + (1471*W[5, 1, 1, 29])/32 - (3*W[5, 1, 1, 30])/8 - 
 (991*W[5, 1, 2, 26])/32 - (339*W[5, 1, 2, 27])/64 + 
 (115*W[5, 1, 2, 28])/32 - (305*W[5, 1, 2, 29])/64 - 
 (539*W[5, 1, 2, 30])/16 - (383*W[5, 1, 3, 26])/16 - 
 (2515*W[5, 1, 3, 27])/32 - (3993*W[5, 1, 3, 28])/64 + 
 (665*W[5, 1, 3, 29])/64 + (119*W[5, 1, 3, 30])/32 + 
 (651*W[5, 1, 4, 26])/64 + (1063*W[5, 1, 4, 27])/64 - 
 (407*W[5, 1, 4, 28])/64 - (1471*W[5, 1, 4, 29])/64 + 
 (201*W[5, 1, 4, 30])/16 - (4557*W[5, 1, 5, 26])/64 - 
 (4003*W[5, 1, 5, 27])/64 - (81*W[5, 1, 5, 28])/4 + 
 (1283*W[5, 1, 5, 29])/64 - (3*W[5, 1, 5, 30])/16 - (193*W[5, 1, 6, 26])/8 - 
 (193*W[5, 1, 6, 27])/8 - (43*W[5, 1, 6, 28])/8 + (103*W[5, 1, 6, 29])/32 + 
 (3*W[5, 1, 8, 28])/4 + (3*W[5, 1, 8, 29])/4 + (3*W[5, 1, 8, 30])/4 + 
 (615*W[5, 1, 10, 26])/32 + (1589*W[5, 1, 10, 27])/32 + 
 (487*W[5, 1, 10, 28])/16 + (447*W[5, 1, 10, 29])/32 + 
 (121*W[5, 1, 10, 30])/8 - (755*W[5, 1, 11, 26])/64 - 
 (2131*W[5, 1, 11, 27])/64 + (1273*W[5, 1, 11, 28])/64 - 
 (141*W[5, 1, 11, 29])/64 + (43*W[5, 1, 11, 30])/2 + 
 (1181*W[5, 1, 12, 26])/64 + (187*W[5, 1, 12, 27])/16 - 
 (433*W[5, 1, 12, 28])/64 - (23*W[5, 1, 12, 29])/32 + 
 (713*W[5, 1, 13, 26])/16 + (1529*W[5, 1, 13, 27])/32 + 
 (37*W[5, 1, 13, 28])/32 - (1741*W[5, 1, 15, 26])/64 + 
 (3751*W[5, 1, 15, 27])/64 + (5445*W[5, 1, 15, 28])/64 - 
 (19*W[5, 1, 15, 29])/4 - (1135*W[5, 1, 17, 26])/32 - 
 (215*W[5, 1, 17, 27])/8 + (271*W[5, 1, 17, 28])/32 + 
 (267*W[5, 1, 17, 29])/32 - (265*W[5, 1, 17, 30])/32 + 
 (1285*W[5, 1, 18, 26])/32 + (253*W[5, 1, 18, 27])/8 - 
 (143*W[5, 1, 18, 28])/8 - (189*W[5, 1, 18, 29])/8 - 
 (213*W[5, 1, 18, 30])/32 - (519*W[5, 1, 19, 26])/32 - 
 (245*W[5, 1, 19, 27])/8 - (121*W[5, 1, 19, 28])/8 + 
 (511*W[5, 1, 19, 29])/32 - (3*W[5, 1, 19, 30])/16 + 
 (101*W[5, 1, 20, 26])/8 + (41*W[5, 1, 20, 27])/4 + (83*W[5, 1, 20, 28])/4 - 
 W[5, 1, 20, 29]/2 - (137*W[5, 1, 20, 30])/32 - (99*W[5, 1, 26, 1])/32 - 
 (1479*W[5, 1, 26, 2])/64 - (1591*W[5, 1, 26, 3])/64 + 
 (669*W[5, 1, 26, 4])/64 - (3539*W[5, 1, 26, 5])/64 - 
 (563*W[5, 1, 26, 6])/32 + (131*W[5, 1, 26, 10])/32 - 
 (755*W[5, 1, 26, 11])/64 + (331*W[5, 1, 26, 12])/32 + 
 (713*W[5, 1, 26, 13])/16 - (429*W[5, 1, 26, 15])/16 + 
 (265*W[5, 1, 26, 16])/32 - (1135*W[5, 1, 26, 17])/32 + 
 (995*W[5, 1, 26, 18])/32 - 14*W[5, 1, 26, 19] + (65*W[5, 1, 26, 20])/16 + 
 (11*W[5, 1, 26, 25])/32 + (363*W[5, 1, 27, 1])/32 - 
 (1561*W[5, 1, 27, 2])/64 - (2379*W[5, 1, 27, 3])/32 + 
 (95*W[5, 1, 27, 4])/64 - (2997*W[5, 1, 27, 5])/64 - 
 (563*W[5, 1, 27, 6])/32 - (31*W[5, 1, 27, 7])/32 + 
 (1105*W[5, 1, 27, 10])/32 - (755*W[5, 1, 27, 11])/64 + 
 (187*W[5, 1, 27, 12])/16 + (713*W[5, 1, 27, 13])/16 + 
 (3751*W[5, 1, 27, 15])/64 + (271*W[5, 1, 27, 16])/32 - 
 (575*W[5, 1, 27, 17])/16 + (253*W[5, 1, 27, 18])/8 - 
 (29*W[5, 1, 27, 19])/2 + (443*W[5, 1, 27, 20])/32 + 
 (11*W[5, 1, 27, 25])/32 + (231*W[5, 1, 28, 1])/16 - (25*W[5, 1, 28, 2])/32 - 
 (3291*W[5, 1, 28, 3])/64 - (743*W[5, 1, 28, 4])/32 - 
 (197*W[5, 1, 28, 5])/32 + (37*W[5, 1, 28, 6])/32 - (31*W[5, 1, 28, 7])/32 + 
 (487*W[5, 1, 28, 10])/16 + (1273*W[5, 1, 28, 11])/64 + 
 (43*W[5, 1, 28, 12])/32 + (37*W[5, 1, 28, 13])/32 + 
 (5445*W[5, 1, 28, 15])/64 + (9*W[5, 1, 28, 16])/16 - 
 (9*W[5, 1, 28, 17])/32 - (45*W[5, 1, 28, 18])/32 - (121*W[5, 1, 28, 19])/8 + 
 (319*W[5, 1, 28, 20])/32 - (11*W[5, 1, 28, 25])/32 + 
 (1499*W[5, 1, 29, 1])/64 + (637*W[5, 1, 29, 2])/64 + 
 (1129*W[5, 1, 29, 3])/64 - (2293*W[5, 1, 29, 4])/64 + 
 (2129*W[5, 1, 29, 5])/64 + (103*W[5, 1, 29, 6])/32 - 
 (31*W[5, 1, 29, 7])/32 + (447*W[5, 1, 29, 10])/32 - 
 (141*W[5, 1, 29, 11])/64 - (23*W[5, 1, 29, 12])/32 + 
 (103*W[5, 1, 29, 13])/32 - (329*W[5, 1, 29, 15])/64 + 
 (137*W[5, 1, 29, 16])/32 + (541*W[5, 1, 29, 17])/32 - 
 (105*W[5, 1, 29, 18])/4 + (83*W[5, 1, 29, 19])/16 - W[5, 1, 29, 20]/2 - 
 (11*W[5, 1, 29, 25])/32 - (983*W[5, 2, 1, 26])/32 - 
 (307*W[5, 2, 1, 27])/64 + (199*W[5, 2, 1, 28])/32 + (23*W[5, 2, 1, 29])/32 - 
 (2031*W[5, 2, 1, 30])/64 + (5571*W[5, 2, 2, 26])/32 + 
 (8457*W[5, 2, 2, 27])/64 - (195*W[5, 2, 2, 28])/8 - 
 (3903*W[5, 2, 2, 29])/64 + (551*W[5, 2, 2, 30])/64 + 
 (561*W[5, 2, 3, 26])/32 - (2623*W[5, 2, 3, 27])/64 - 
 (1545*W[5, 2, 3, 28])/16 - (587*W[5, 2, 3, 29])/8 + (45*W[5, 2, 3, 30])/32 + 
 (2471*W[5, 2, 4, 26])/64 + (2395*W[5, 2, 4, 27])/64 + 
 (5175*W[5, 2, 4, 28])/64 + (935*W[5, 2, 4, 29])/32 - 
 (479*W[5, 2, 4, 30])/32 + (885*W[5, 2, 5, 26])/64 - 
 (1251*W[5, 2, 5, 27])/64 - (415*W[5, 2, 5, 28])/64 - 
 (279*W[5, 2, 5, 29])/16 - (589*W[5, 2, 5, 30])/64 + 
 (109*W[5, 2, 7, 26])/32 + (35*W[5, 2, 7, 27])/32 - (9*W[5, 2, 7, 29])/2 - 
 (1283*W[5, 2, 10, 26])/32 - (89*W[5, 2, 10, 27])/16 + 
 (527*W[5, 2, 10, 28])/32 + (185*W[5, 2, 10, 29])/16 - 
 (335*W[5, 2, 10, 30])/32 - (1569*W[5, 2, 12, 26])/32 - 
 (3377*W[5, 2, 12, 27])/64 - (769*W[5, 2, 12, 28])/64 + 
 (2847*W[5, 2, 12, 29])/64 - (987*W[5, 2, 14, 26])/64 - 
 (987*W[5, 2, 14, 27])/64 - (1125*W[5, 2, 14, 28])/32 + 
 (1125*W[5, 2, 14, 30])/32 - (143*W[5, 2, 15, 26])/32 + 
 (1043*W[5, 2, 15, 27])/16 + (2669*W[5, 2, 15, 28])/32 + 
 (1415*W[5, 2, 15, 29])/64 - W[5, 2, 16, 26]/2 - (95*W[5, 2, 16, 27])/64 - 
 (5*W[5, 2, 16, 28])/16 + (7*W[5, 2, 16, 29])/32 + 
 (1445*W[5, 2, 17, 26])/32 + (301*W[5, 2, 17, 27])/8 - 
 (179*W[5, 2, 17, 28])/16 - (1421*W[5, 2, 17, 29])/64 + 
 (75*W[5, 2, 17, 30])/8 + (2421*W[5, 2, 18, 26])/64 + 
 (239*W[5, 2, 18, 27])/32 - (505*W[5, 2, 18, 28])/32 + 
 (11*W[5, 2, 18, 29])/16 + (323*W[5, 2, 18, 30])/64 - 
 (329*W[5, 2, 19, 26])/16 - (475*W[5, 2, 19, 27])/16 - 
 (113*W[5, 2, 19, 28])/8 + (645*W[5, 2, 19, 29])/32 - 
 (33*W[5, 2, 19, 30])/32 - (1393*W[5, 2, 20, 26])/64 + 
 (145*W[5, 2, 20, 27])/16 + (309*W[5, 2, 20, 28])/8 + 
 (51*W[5, 2, 20, 29])/16 + (103*W[5, 2, 20, 30])/32 - 
 (127*W[5, 2, 26, 1])/8 + (2131*W[5, 2, 26, 2])/16 + 
 (463*W[5, 2, 26, 3])/16 + (1031*W[5, 2, 26, 4])/32 + 
 (2819*W[5, 2, 26, 5])/64 + (109*W[5, 2, 26, 7])/32 - 
 (237*W[5, 2, 26, 10])/8 - (4125*W[5, 2, 26, 12])/64 - 
 (987*W[5, 2, 26, 14])/64 - (15*W[5, 2, 26, 15])/64 - 
 (73*W[5, 2, 26, 16])/8 + (1445*W[5, 2, 26, 17])/32 + 
 (369*W[5, 2, 26, 18])/64 - (325*W[5, 2, 26, 19])/32 - 
 (27*W[5, 2, 26, 20])/4 + (109*W[5, 2, 26, 25])/16 + 
 (277*W[5, 2, 27, 1])/64 + (6989*W[5, 2, 27, 2])/64 - 
 (415*W[5, 2, 27, 3])/16 + (103*W[5, 2, 27, 4])/8 + (37*W[5, 2, 27, 5])/8 + 
 (39*W[5, 2, 27, 7])/16 + (157*W[5, 2, 27, 10])/32 - 
 (3377*W[5, 2, 27, 12])/64 + (3*W[5, 2, 27, 13])/8 - 
 (987*W[5, 2, 27, 14])/64 + (1043*W[5, 2, 27, 15])/16 - 
 (65*W[5, 2, 27, 16])/16 + (89*W[5, 2, 27, 17])/16 + 
 (239*W[5, 2, 27, 18])/32 - (217*W[5, 2, 27, 19])/16 + 
 (247*W[5, 2, 27, 20])/32 + (109*W[5, 2, 27, 25])/16 + W[5, 2, 28, 1]/2 - 
 (107*W[5, 2, 28, 2])/8 - (1035*W[5, 2, 28, 3])/16 + 
 (1407*W[5, 2, 28, 4])/32 - (2081*W[5, 2, 28, 5])/64 + 
 (43*W[5, 2, 28, 7])/32 + (527*W[5, 2, 28, 10])/32 + 
 (109*W[5, 2, 28, 12])/32 + (2669*W[5, 2, 28, 15])/32 - 
 (119*W[5, 2, 28, 16])/32 - (691*W[5, 2, 28, 17])/32 + 
 (229*W[5, 2, 28, 18])/32 - (113*W[5, 2, 28, 19])/8 + 
 (325*W[5, 2, 28, 20])/32 - (109*W[5, 2, 28, 25])/16 - 
 (229*W[5, 2, 29, 1])/32 - (1731*W[5, 2, 29, 2])/64 - 
 (669*W[5, 2, 29, 3])/16 + (3029*W[5, 2, 29, 4])/64 - 
 (2337*W[5, 2, 29, 5])/64 - (101*W[5, 2, 29, 7])/32 + 
 (185*W[5, 2, 29, 10])/16 + (2847*W[5, 2, 29, 12])/64 - 
 (3*W[5, 2, 29, 13])/8 + (143*W[5, 2, 29, 15])/8 - (23*W[5, 2, 29, 16])/8 - 
 (1191*W[5, 2, 29, 17])/32 + (11*W[5, 2, 29, 18])/16 - 
 (133*W[5, 2, 29, 19])/16 + (51*W[5, 2, 29, 20])/16 - 
 (109*W[5, 2, 29, 25])/16 - (193*W[5, 2, 30, 1])/32 + 
 (203*W[5, 2, 30, 2])/32 + (35*W[5, 2, 30, 3])/32 - (13*W[5, 2, 30, 4])/4 - 
 (101*W[5, 2, 30, 5])/32 + (3*W[5, 2, 30, 17])/4 - (91*W[5, 2, 30, 18])/32 + 
 (19*W[5, 2, 30, 19])/8 + W[5, 2, 30, 20]/8 + (683*W[5, 3, 1, 26])/32 - 
 (245*W[5, 3, 1, 27])/8 - (3959*W[5, 3, 1, 28])/64 + 
 (691*W[5, 3, 1, 29])/64 + (137*W[5, 3, 1, 30])/32 + 
 (827*W[5, 3, 2, 26])/32 - (2193*W[5, 3, 2, 27])/64 - 
 (1561*W[5, 3, 2, 28])/16 - (2501*W[5, 3, 2, 29])/32 - 
 (27*W[5, 3, 2, 30])/32 - (1399*W[5, 3, 3, 26])/16 + 
 (1673*W[5, 3, 3, 27])/32 + (123*W[5, 3, 3, 28])/16 + 
 (3019*W[5, 3, 3, 29])/64 + (3*W[5, 3, 3, 30])/16 + 
 (1071*W[5, 3, 4, 26])/32 + (1071*W[5, 3, 4, 27])/64 + 
 (1207*W[5, 3, 4, 28])/32 - (329*W[5, 3, 4, 29])/32 - 
 (11*W[5, 3, 4, 30])/16 - (563*W[5, 3, 5, 26])/64 + (535*W[5, 3, 5, 27])/64 - 
 (57*W[5, 3, 5, 28])/16 - (1957*W[5, 3, 5, 29])/32 - 
 (251*W[5, 3, 5, 30])/32 - (189*W[5, 3, 8, 26])/16 - 
 (189*W[5, 3, 8, 27])/16 - (363*W[5, 3, 8, 28])/64 - (61*W[5, 3, 8, 29])/8 - 
 (63*W[5, 3, 8, 30])/8 + (647*W[5, 3, 10, 26])/64 - (27*W[5, 3, 10, 27])/8 + 
 (191*W[5, 3, 10, 28])/64 + (191*W[5, 3, 10, 29])/64 + 
 (49*W[5, 3, 10, 30])/32 + (613*W[5, 3, 12, 26])/64 + 
 (1371*W[5, 3, 12, 27])/64 + (457*W[5, 3, 12, 28])/32 + 
 (707*W[5, 3, 12, 29])/32 - (713*W[5, 3, 13, 26])/16 - 
 (1529*W[5, 3, 13, 27])/32 - (37*W[5, 3, 13, 28])/32 + 
 (3327*W[5, 3, 15, 26])/64 - (2035*W[5, 3, 15, 27])/64 + 
 (4895*W[5, 3, 15, 28])/64 - (467*W[5, 3, 15, 29])/64 + 
 (5*W[5, 3, 16, 26])/32 - (17*W[5, 3, 16, 27])/32 - 
 (1411*W[5, 3, 17, 26])/64 - (1295*W[5, 3, 17, 27])/32 - 
 (621*W[5, 3, 17, 28])/32 + (269*W[5, 3, 17, 29])/16 + 
 (127*W[5, 3, 17, 30])/32 - (269*W[5, 3, 18, 26])/32 - 
 (129*W[5, 3, 18, 27])/32 + (2267*W[5, 3, 18, 28])/32 + 
 (1421*W[5, 3, 18, 29])/32 - (11*W[5, 3, 18, 30])/16 + 
 (1359*W[5, 3, 19, 26])/64 + (2727*W[5, 3, 19, 27])/32 - 
 (39*W[5, 3, 19, 28])/4 - (5*W[5, 3, 19, 29])/16 + (269*W[5, 3, 19, 30])/32 - 
 (859*W[5, 3, 20, 26])/64 - (1861*W[5, 3, 20, 27])/32 + 
 (2069*W[5, 3, 20, 28])/64 - (161*W[5, 3, 20, 29])/16 - 
 (17*W[5, 3, 20, 30])/32 + (523*W[5, 3, 26, 1])/64 + (7*W[5, 3, 26, 2])/16 - 
 (1407*W[5, 3, 26, 3])/32 + (919*W[5, 3, 26, 4])/64 - 
 (2081*W[5, 3, 26, 5])/64 + (39*W[5, 3, 26, 6])/16 - 
 (189*W[5, 3, 26, 8])/16 + (549*W[5, 3, 26, 10])/64 + 
 (89*W[5, 3, 26, 12])/64 - (713*W[5, 3, 26, 13])/16 + 
 (4311*W[5, 3, 26, 15])/64 - (63*W[5, 3, 26, 16])/16 - 
 (1411*W[5, 3, 26, 17])/64 + (335*W[5, 3, 26, 18])/16 + 
 (21*W[5, 3, 26, 19])/8 + (313*W[5, 3, 26, 20])/32 + (77*W[5, 3, 27, 1])/8 - 
 (473*W[5, 3, 27, 2])/64 + (835*W[5, 3, 27, 3])/32 - 
 (191*W[5, 3, 27, 4])/64 - (1299*W[5, 3, 27, 5])/64 + 
 (39*W[5, 3, 27, 6])/16 - (39*W[5, 3, 27, 7])/16 - (189*W[5, 3, 27, 8])/16 - 
 (157*W[5, 3, 27, 10])/32 + (1371*W[5, 3, 27, 12])/64 - 
 (713*W[5, 3, 27, 13])/16 - (2035*W[5, 3, 27, 15])/64 + 
 (5*W[5, 3, 27, 16])/16 - (89*W[5, 3, 27, 17])/8 - (129*W[5, 3, 27, 18])/32 + 
 (211*W[5, 3, 27, 19])/16 - (169*W[5, 3, 27, 20])/16 - 
 (135*W[5, 3, 28, 1])/16 - (437*W[5, 3, 28, 2])/32 + 
 (279*W[5, 3, 28, 3])/32 + (633*W[5, 3, 28, 4])/64 - 
 (4185*W[5, 3, 28, 5])/64 + (39*W[5, 3, 28, 6])/16 - (39*W[5, 3, 28, 7])/16 + 
 (141*W[5, 3, 28, 8])/64 + (191*W[5, 3, 28, 10])/64 + 
 (719*W[5, 3, 28, 12])/32 - (37*W[5, 3, 28, 13])/32 + 
 (4895*W[5, 3, 28, 15])/64 + (17*W[5, 3, 28, 16])/32 - 
 (207*W[5, 3, 28, 17])/64 - (19*W[5, 3, 28, 18])/16 - 
 (39*W[5, 3, 28, 19])/4 + (1465*W[5, 3, 28, 20])/64 - 
 (245*W[5, 3, 29, 1])/32 - (169*W[5, 3, 29, 2])/8 + 
 (3085*W[5, 3, 29, 3])/64 + (793*W[5, 3, 29, 4])/64 - 
 (2113*W[5, 3, 29, 5])/64 - (39*W[5, 3, 29, 7])/16 + W[5, 3, 29, 8]/4 + 
 (191*W[5, 3, 29, 10])/64 + (707*W[5, 3, 29, 12])/32 - 
 (103*W[5, 3, 29, 13])/32 - (1451*W[5, 3, 29, 15])/64 + 
 (17*W[5, 3, 29, 16])/32 - (409*W[5, 3, 29, 17])/64 - (3*W[5, 3, 29, 18])/4 - 
 (39*W[5, 3, 29, 19])/4 - (161*W[5, 3, 29, 20])/16 - W[5, 3, 30, 1]/8 + 
 (3*W[5, 3, 30, 3])/16 + (23*W[5, 3, 30, 4])/8 - (93*W[5, 3, 30, 5])/32 - 
 W[5, 3, 30, 17]/8 - (15*W[5, 4, 1, 26])/8 - (275*W[5, 4, 1, 27])/16 + 
 (349*W[5, 4, 1, 28])/32 - (1963*W[5, 4, 1, 29])/64 + 
 (2055*W[5, 4, 1, 30])/64 + (367*W[5, 4, 2, 26])/16 + 
 (1345*W[5, 4, 2, 27])/64 + (3073*W[5, 4, 2, 28])/64 + 
 (2235*W[5, 4, 2, 29])/64 + (1417*W[5, 4, 2, 30])/64 + 
 (1085*W[5, 4, 3, 26])/32 + (1075*W[5, 4, 3, 27])/64 + 
 (1195*W[5, 4, 3, 28])/32 - (329*W[5, 4, 3, 29])/32 - 
 (11*W[5, 4, 3, 30])/16 - (1543*W[5, 4, 4, 26])/64 - 
 (2525*W[5, 4, 4, 27])/64 - (289*W[5, 4, 4, 28])/4 - 
 (293*W[5, 4, 4, 29])/16 + (171*W[5, 4, 4, 30])/32 + W[5, 4, 5, 26]/32 + 
 (251*W[5, 4, 5, 27])/8 + (2477*W[5, 4, 5, 28])/64 + 
 (2591*W[5, 4, 5, 29])/64 + (643*W[5, 4, 5, 30])/64 + 
 (109*W[5, 4, 7, 26])/16 - (153*W[5, 4, 7, 27])/16 - 
 (293*W[5, 4, 7, 28])/16 - (371*W[5, 4, 7, 29])/16 - 
 (825*W[5, 4, 10, 26])/32 - (239*W[5, 4, 10, 27])/8 + 
 (447*W[5, 4, 10, 28])/32 + (817*W[5, 4, 10, 29])/32 - W[5, 4, 10, 30]/4 + 
 (755*W[5, 4, 11, 26])/64 + (2131*W[5, 4, 11, 27])/64 - 
 (1273*W[5, 4, 11, 28])/64 + (141*W[5, 4, 11, 29])/64 - 
 (43*W[5, 4, 11, 30])/2 - (1843*W[5, 4, 12, 26])/64 - 
 (1939*W[5, 4, 12, 27])/64 + (229*W[5, 4, 12, 28])/32 + 
 (1215*W[5, 4, 12, 29])/64 - (97*W[5, 4, 13, 26])/32 + 
 (19*W[5, 4, 13, 27])/32 - (39*W[5, 4, 13, 28])/16 - (35*W[5, 4, 13, 29])/8 + 
 (987*W[5, 4, 14, 26])/64 + (987*W[5, 4, 14, 27])/64 + 
 (1125*W[5, 4, 14, 28])/32 - (1125*W[5, 4, 14, 30])/32 - 
 (2111*W[5, 4, 15, 26])/64 + (7*W[5, 4, 15, 27])/64 - 
 (307*W[5, 4, 15, 28])/64 + (2111*W[5, 4, 15, 29])/64 + W[5, 4, 16, 26]/2 + 
 (95*W[5, 4, 16, 27])/64 + (5*W[5, 4, 16, 28])/16 - (7*W[5, 4, 16, 29])/32 + 
 (515*W[5, 4, 17, 26])/32 + (1587*W[5, 4, 17, 27])/32 + 
 (1965*W[5, 4, 17, 28])/64 - (139*W[5, 4, 17, 29])/32 + W[5, 4, 17, 30]/8 + 
 (309*W[5, 4, 18, 26])/32 + (233*W[5, 4, 18, 27])/64 + 
 (215*W[5, 4, 18, 28])/64 + (249*W[5, 4, 18, 29])/64 - 
 (275*W[5, 4, 18, 30])/64 - (1181*W[5, 4, 19, 26])/64 + 
 (1139*W[5, 4, 19, 27])/64 + (211*W[5, 4, 19, 28])/8 + 
 (359*W[5, 4, 19, 29])/64 - (3*W[5, 4, 19, 30])/16 - 
 (115*W[5, 4, 20, 26])/8 + (403*W[5, 4, 20, 27])/64 - 
 (317*W[5, 4, 20, 28])/64 + (19*W[5, 4, 20, 29])/8 - 
 (87*W[5, 4, 20, 30])/32 + (3*W[5, 4, 23, 26])/8 + (3*W[5, 4, 23, 27])/8 - 
 (3*W[5, 4, 23, 29])/8 - (3*W[5, 4, 23, 30])/8 - (1121*W[5, 4, 26, 1])/64 + 
 (851*W[5, 4, 26, 2])/64 + (1453*W[5, 4, 26, 3])/64 - 
 (2267*W[5, 4, 26, 4])/64 - (21*W[5, 4, 26, 5])/16 - (39*W[5, 4, 26, 6])/16 + 
 (109*W[5, 4, 26, 7])/16 - (817*W[5, 4, 26, 10])/32 + 
 (755*W[5, 4, 26, 11])/64 - (1277*W[5, 4, 26, 12])/64 - 
 (97*W[5, 4, 26, 13])/32 + (987*W[5, 4, 26, 14])/64 - 
 (1273*W[5, 4, 26, 15])/64 + (515*W[5, 4, 26, 17])/32 + 
 (93*W[5, 4, 26, 18])/8 - (75*W[5, 4, 26, 19])/32 - (35*W[5, 4, 26, 20])/16 - 
 (151*W[5, 4, 27, 1])/64 + (1829*W[5, 4, 27, 2])/64 + 
 (303*W[5, 4, 27, 3])/8 - (3035*W[5, 4, 27, 4])/64 + 
 (2363*W[5, 4, 27, 5])/64 - (39*W[5, 4, 27, 6])/16 + 
 (109*W[5, 4, 27, 7])/16 - (237*W[5, 4, 27, 10])/8 + 
 (755*W[5, 4, 27, 11])/64 - (1939*W[5, 4, 27, 12])/64 - 
 (109*W[5, 4, 27, 13])/32 + (987*W[5, 4, 27, 14])/64 + 
 (7*W[5, 4, 27, 15])/64 - (189*W[5, 4, 27, 16])/32 + 
 (825*W[5, 4, 27, 17])/16 + (233*W[5, 4, 27, 18])/64 + 
 (55*W[5, 4, 27, 19])/16 - (105*W[5, 4, 27, 20])/32 + 
 (331*W[5, 4, 28, 1])/8 + (2449*W[5, 4, 28, 2])/64 + 
 (1755*W[5, 4, 28, 3])/64 - (299*W[5, 4, 28, 4])/8 + 
 (2637*W[5, 4, 28, 5])/64 - (39*W[5, 4, 28, 6])/16 - (31*W[5, 4, 28, 7])/16 + 
 (447*W[5, 4, 28, 10])/32 - (1273*W[5, 4, 28, 11])/64 - 
 (27*W[5, 4, 28, 12])/16 - (39*W[5, 4, 28, 13])/16 - 
 (307*W[5, 4, 28, 15])/64 + (5*W[5, 4, 28, 16])/2 + 
 (545*W[5, 4, 28, 17])/32 - 11*W[5, 4, 28, 18] + (211*W[5, 4, 28, 19])/8 + 
 (89*W[5, 4, 28, 20])/32 + (763*W[5, 4, 29, 1])/64 + 
 (1127*W[5, 4, 29, 2])/64 - (1319*W[5, 4, 29, 3])/64 - 
 (291*W[5, 4, 29, 4])/32 + (277*W[5, 4, 29, 5])/16 - 
 (109*W[5, 4, 29, 7])/16 + (817*W[5, 4, 29, 10])/32 + 
 (141*W[5, 4, 29, 11])/64 + (1215*W[5, 4, 29, 12])/64 - 
 (3*W[5, 4, 29, 13])/8 + (1273*W[5, 4, 29, 15])/64 + (19*W[5, 4, 29, 16])/8 - 
 (529*W[5, 4, 29, 17])/32 - (93*W[5, 4, 29, 18])/32 + 
 (427*W[5, 4, 29, 19])/32 + (19*W[5, 4, 29, 20])/8 + 
 (193*W[5, 4, 30, 1])/32 - (203*W[5, 4, 30, 2])/32 - (35*W[5, 4, 30, 3])/32 + 
 (13*W[5, 4, 30, 4])/4 + (101*W[5, 4, 30, 5])/32 - (3*W[5, 4, 30, 17])/4 + 
 (91*W[5, 4, 30, 18])/32 - (19*W[5, 4, 30, 19])/8 - W[5, 4, 30, 20]/8 - 
 (4587*W[5, 5, 1, 26])/64 - (4007*W[5, 5, 1, 27])/64 - 
 (317*W[5, 5, 1, 28])/16 + (1337*W[5, 5, 1, 29])/64 + (3*W[5, 5, 1, 30])/8 - 
 (567*W[5, 5, 2, 26])/64 - (1699*W[5, 5, 2, 27])/32 - 
 (2129*W[5, 5, 2, 28])/64 - (39*W[5, 5, 2, 29])/64 - 
 (195*W[5, 5, 2, 30])/16 - (79*W[5, 5, 3, 26])/32 + 
 (1053*W[5, 5, 3, 27])/32 + (5709*W[5, 5, 3, 28])/64 - 
 (2839*W[5, 5, 3, 29])/64 - (103*W[5, 5, 3, 30])/16 + 
 (203*W[5, 5, 4, 26])/32 + (1317*W[5, 5, 4, 27])/64 + 
 (1497*W[5, 5, 4, 28])/64 + (735*W[5, 5, 4, 29])/32 + 
 (189*W[5, 5, 4, 30])/16 - (7961*W[5, 5, 5, 26])/64 - 
 (7961*W[5, 5, 5, 27])/64 - (205*W[5, 5, 5, 28])/8 - (13*W[5, 5, 5, 29])/16 - 
 (109*W[5, 5, 7, 26])/16 + (153*W[5, 5, 7, 27])/16 + 
 (293*W[5, 5, 7, 28])/16 + (371*W[5, 5, 7, 29])/16 - (3*W[5, 5, 8, 28])/4 - 
 (3*W[5, 5, 8, 29])/4 - (3*W[5, 5, 8, 30])/4 + (1347*W[5, 5, 10, 26])/32 + 
 (1347*W[5, 5, 10, 27])/32 - (487*W[5, 5, 10, 28])/8 - 
 (1085*W[5, 5, 10, 29])/32 + (163*W[5, 5, 12, 26])/4 + 
 (1015*W[5, 5, 12, 27])/16 + 20*W[5, 5, 12, 28] - (171*W[5, 5, 12, 29])/4 + 
 (3*W[5, 5, 13, 26])/4 + (17*W[5, 5, 13, 27])/8 - (11*W[5, 5, 13, 29])/8 - 
 (981*W[5, 5, 15, 26])/32 - (2159*W[5, 5, 15, 27])/32 - 
 (5467*W[5, 5, 15, 28])/32 - (299*W[5, 5, 15, 29])/32 - 
 (1367*W[5, 5, 17, 26])/32 + (209*W[5, 5, 17, 27])/64 - 
 (279*W[5, 5, 17, 28])/16 - (389*W[5, 5, 17, 29])/16 - 
 (35*W[5, 5, 17, 30])/8 + (3137*W[5, 5, 18, 26])/64 + 
 (97*W[5, 5, 18, 27])/32 + (33*W[5, 5, 18, 28])/4 + (73*W[5, 5, 18, 29])/32 + 
 (149*W[5, 5, 18, 30])/8 + (169*W[5, 5, 19, 26])/16 + (3*W[5, 5, 19, 27])/2 + 
 W[5, 5, 19, 28] + (713*W[5, 5, 19, 29])/64 + (3*W[5, 5, 19, 30])/8 - 
 (245*W[5, 5, 20, 26])/32 - (533*W[5, 5, 20, 27])/32 - 
 (603*W[5, 5, 20, 28])/64 + (123*W[5, 5, 20, 29])/16 + 
 (109*W[5, 5, 20, 30])/16 + (57*W[5, 5, 23, 26])/4 + (57*W[5, 5, 23, 27])/4 - 
 (57*W[5, 5, 23, 29])/4 - (57*W[5, 5, 23, 30])/4 - (117*W[5, 5, 26, 1])/16 - 
 (621*W[5, 5, 26, 2])/16 - (7*W[5, 5, 26, 4])/16 - (2649*W[5, 5, 26, 5])/32 - 
 (109*W[5, 5, 26, 7])/16 + (1347*W[5, 5, 26, 10])/32 + 
 (1015*W[5, 5, 26, 12])/16 + (3*W[5, 5, 26, 13])/4 - 
 (2159*W[5, 5, 26, 15])/32 + (149*W[5, 5, 26, 16])/8 - 
 (1367*W[5, 5, 26, 17])/32 + (97*W[5, 5, 26, 18])/32 - 
 (125*W[5, 5, 26, 19])/16 - (21*W[5, 5, 26, 20])/4 - 
 (117*W[5, 5, 27, 1])/16 - (621*W[5, 5, 27, 2])/16 - (7*W[5, 5, 27, 4])/16 - 
 (2649*W[5, 5, 27, 5])/32 - (109*W[5, 5, 27, 7])/16 + 
 (1347*W[5, 5, 27, 10])/32 + (1015*W[5, 5, 27, 12])/16 + 
 (3*W[5, 5, 27, 13])/4 - (2159*W[5, 5, 27, 15])/32 + 
 (149*W[5, 5, 27, 16])/8 - (1367*W[5, 5, 27, 17])/32 + 
 (97*W[5, 5, 27, 18])/32 - (125*W[5, 5, 27, 19])/16 - 
 (21*W[5, 5, 27, 20])/4 - (231*W[5, 5, 28, 1])/8 + (41*W[5, 5, 28, 2])/16 + 
 (3167*W[5, 5, 28, 3])/32 + (287*W[5, 5, 28, 4])/16 - 
 (271*W[5, 5, 28, 5])/16 + (31*W[5, 5, 28, 7])/16 - (487*W[5, 5, 28, 10])/8 - 
 (43*W[5, 5, 28, 12])/16 - (5467*W[5, 5, 28, 15])/32 - 
 (3*W[5, 5, 28, 16])/8 + (15*W[5, 5, 28, 17])/16 - (17*W[5, 5, 28, 18])/16 + 
 W[5, 5, 28, 19] - (313*W[5, 5, 28, 20])/16 - (561*W[5, 5, 29, 1])/16 + 
 (335*W[5, 5, 29, 2])/16 - (901*W[5, 5, 29, 3])/32 + 
 (287*W[5, 5, 29, 4])/16 + (109*W[5, 5, 29, 7])/16 - 
 (1085*W[5, 5, 29, 10])/32 - (171*W[5, 5, 29, 12])/4 + 
 (879*W[5, 5, 29, 15])/32 - (109*W[5, 5, 29, 16])/16 - 
 (855*W[5, 5, 29, 17])/32 + (29*W[5, 5, 29, 18])/4 + W[5, 5, 29, 19] + 
 (123*W[5, 5, 29, 20])/16 + (615*W[5, 10, 1, 26])/32 + 
 (1589*W[5, 10, 1, 27])/32 + (487*W[5, 10, 1, 28])/16 + 
 (447*W[5, 10, 1, 29])/32 + (121*W[5, 10, 1, 30])/8 - 
 (1545*W[5, 10, 2, 26])/32 - (93*W[5, 10, 2, 27])/8 + 
 (551*W[5, 10, 2, 28])/32 + (67*W[5, 10, 2, 29])/4 - 
 (245*W[5, 10, 2, 30])/32 + (1171*W[5, 10, 3, 26])/64 + 
 (43*W[5, 10, 3, 27])/16 + (143*W[5, 10, 3, 28])/64 - 
 (141*W[5, 10, 3, 29])/64 - (41*W[5, 10, 3, 30])/32 - 
 (825*W[5, 10, 4, 26])/32 - (239*W[5, 10, 4, 27])/8 + 
 (447*W[5, 10, 4, 28])/32 + (817*W[5, 10, 4, 29])/32 - W[5, 10, 4, 30]/4 + 
 (1387*W[5, 10, 5, 26])/64 + (1427*W[5, 10, 5, 27])/64 - 
 (499*W[5, 10, 5, 28])/16 - (753*W[5, 10, 5, 29])/64 + 
 (5*W[5, 10, 16, 26])/8 + (3*W[5, 10, 16, 28])/4 + (83*W[5, 10, 16, 29])/16 - 
 (5*W[5, 10, 17, 26])/8 - (1427*W[5, 10, 17, 27])/64 - 
 (1037*W[5, 10, 17, 28])/64 - (983*W[5, 10, 17, 29])/32 - 
 (639*W[5, 10, 18, 26])/64 + (187*W[5, 10, 18, 27])/16 - 
 (911*W[5, 10, 18, 28])/64 - (881*W[5, 10, 18, 29])/64 + 
 (187*W[5, 10, 18, 30])/16 + (801*W[5, 10, 19, 26])/64 - 
 (1147*W[5, 10, 19, 27])/64 - (191*W[5, 10, 19, 29])/64 - 
 (71*W[5, 10, 19, 30])/16 + (835*W[5, 10, 20, 26])/32 + 
 (585*W[5, 10, 20, 27])/64 - (191*W[5, 10, 20, 28])/64 + 
 (9*W[5, 10, 20, 30])/16 + (55*W[5, 10, 26, 1])/4 - 
 (387*W[5, 10, 26, 2])/32 + (101*W[5, 10, 26, 3])/32 + 
 (89*W[5, 10, 26, 4])/16 + (5*W[5, 10, 26, 5])/8 - (5*W[5, 10, 26, 17])/8 + 
 (187*W[5, 10, 26, 18])/16 - (59*W[5, 10, 26, 19])/16 - 
 (37*W[5, 10, 26, 20])/8 + (55*W[5, 10, 27, 1])/4 - 
 (387*W[5, 10, 27, 2])/32 + (101*W[5, 10, 27, 3])/32 + 
 (89*W[5, 10, 27, 4])/16 + (5*W[5, 10, 27, 5])/8 - (5*W[5, 10, 27, 17])/8 + 
 (187*W[5, 10, 27, 18])/16 - (59*W[5, 10, 27, 19])/16 - 
 (37*W[5, 10, 27, 20])/8 + (55*W[5, 10, 30, 1])/4 - 
 (387*W[5, 10, 30, 2])/32 + (101*W[5, 10, 30, 3])/32 + 
 (89*W[5, 10, 30, 4])/16 + (5*W[5, 10, 30, 5])/8 - (5*W[5, 10, 30, 17])/8 + 
 (187*W[5, 10, 30, 18])/16 - (59*W[5, 10, 30, 19])/16 - 
 (37*W[5, 10, 30, 20])/8 + (1181*W[5, 12, 1, 26])/64 + 
 (187*W[5, 12, 1, 27])/16 - (433*W[5, 12, 1, 28])/64 - 
 (23*W[5, 12, 1, 29])/32 - (421*W[5, 12, 2, 26])/16 - 
 (1155*W[5, 12, 2, 27])/64 + (733*W[5, 12, 2, 28])/64 + 
 (1413*W[5, 12, 2, 29])/64 + (33*W[5, 12, 2, 30])/32 + 
 (1319*W[5, 12, 3, 26])/64 + (1155*W[5, 12, 3, 27])/64 + 
 (197*W[5, 12, 3, 28])/16 + (337*W[5, 12, 3, 29])/16 - 
 (33*W[5, 12, 3, 30])/32 - (2865*W[5, 12, 4, 26])/64 - 
 (1903*W[5, 12, 4, 27])/64 + (379*W[5, 12, 4, 28])/32 + 
 (1367*W[5, 12, 4, 29])/64 - (33*W[5, 12, 4, 30])/32 + 
 (577*W[5, 12, 5, 26])/32 + (919*W[5, 12, 5, 27])/32 - 
 (111*W[5, 12, 5, 28])/32 - (651*W[5, 12, 5, 29])/32 - 
 (33*W[5, 12, 5, 30])/32 - (157*W[5, 12, 12, 26])/8 + 
 (157*W[5, 12, 12, 28])/8 - (117*W[5, 12, 17, 26])/32 - 
 (919*W[5, 12, 17, 27])/32 - (881*W[5, 12, 17, 28])/32 - 
 (1367*W[5, 12, 17, 29])/64 + (33*W[5, 12, 17, 30])/32 - 
 (1137*W[5, 12, 18, 26])/32 + (763*W[5, 12, 18, 28])/32 - 
 (65*W[5, 12, 18, 29])/64 + (545*W[5, 12, 19, 26])/16 + 
 (545*W[5, 12, 19, 27])/32 - (23*W[5, 12, 19, 28])/8 - 
 (337*W[5, 12, 19, 29])/16 + (33*W[5, 12, 19, 30])/32 + 
 (1597*W[5, 12, 20, 26])/64 + (65*W[5, 12, 20, 27])/64 - 
 (789*W[5, 12, 20, 28])/32 + (1339*W[5, 12, 26, 1])/64 - 
 (475*W[5, 12, 26, 2])/64 + (313*W[5, 12, 26, 3])/32 - 
 (179*W[5, 12, 26, 4])/8 - (309*W[5, 12, 26, 5])/32 - 
 (33*W[5, 12, 26, 16])/32 - (117*W[5, 12, 26, 17])/32 - 
 (109*W[5, 12, 26, 18])/16 + (23*W[5, 12, 26, 19])/8 + 
 (115*W[5, 12, 26, 20])/32 - (1339*W[5, 12, 28, 1])/64 + 
 (475*W[5, 12, 28, 2])/64 - (313*W[5, 12, 28, 3])/32 + 
 (179*W[5, 12, 28, 4])/8 + (309*W[5, 12, 28, 5])/32 + 
 (33*W[5, 12, 28, 16])/32 + (117*W[5, 12, 28, 17])/32 + 
 (109*W[5, 12, 28, 18])/16 - (23*W[5, 12, 28, 19])/8 - 
 (115*W[5, 12, 28, 20])/32 - (1565*W[5, 15, 1, 26])/64 + 
 (3565*W[5, 15, 1, 27])/64 + (5017*W[5, 15, 1, 28])/64 - 
 (33*W[5, 15, 1, 30])/32 - (25*W[5, 15, 2, 26])/16 + 
 (893*W[5, 15, 2, 27])/16 + (1331*W[5, 15, 2, 28])/16 + 
 (1665*W[5, 15, 2, 29])/64 + (33*W[5, 15, 2, 30])/32 + 
 (1471*W[5, 15, 3, 26])/32 - (893*W[5, 15, 3, 27])/16 - 
 (511*W[5, 15, 3, 28])/32 - (379*W[5, 15, 3, 29])/16 - 
 (33*W[5, 15, 3, 30])/32 - (2111*W[5, 15, 4, 26])/64 + 
 (7*W[5, 15, 4, 27])/64 - (307*W[5, 15, 4, 28])/64 + 
 (2111*W[5, 15, 4, 29])/64 - (1577*W[5, 15, 5, 26])/64 - 
 (2781*W[5, 15, 5, 27])/64 - (5017*W[5, 15, 5, 28])/64 + 
 (451*W[5, 15, 5, 29])/64 + (33*W[5, 15, 5, 30])/32 + 
 (97*W[5, 15, 15, 26])/16 - (97*W[5, 15, 15, 29])/16 - 
 (97*W[5, 15, 17, 26])/32 + (2781*W[5, 15, 17, 27])/64 + 
 (1329*W[5, 15, 17, 28])/64 - (1057*W[5, 15, 17, 29])/64 - 
 (33*W[5, 15, 17, 30])/32 + (1449*W[5, 15, 18, 26])/64 - 
 (3173*W[5, 15, 18, 28])/32 - (721*W[5, 15, 18, 29])/32 - 
 (653*W[5, 15, 19, 26])/64 - (3173*W[5, 15, 19, 27])/32 + 
 (173*W[5, 15, 19, 29])/32 + (821*W[5, 15, 20, 26])/64 + 
 (1387*W[5, 15, 20, 27])/32 + (511*W[5, 15, 20, 28])/32 + 
 (215*W[5, 15, 20, 29])/32 + (33*W[5, 15, 20, 30])/32 - 
 (113*W[5, 15, 26, 1])/64 + (87*W[5, 15, 26, 2])/64 + 
 (107*W[5, 15, 26, 3])/16 - (463*W[5, 15, 26, 4])/32 + 
 (569*W[5, 15, 26, 5])/32 + (33*W[5, 15, 26, 16])/32 - 
 (97*W[5, 15, 26, 17])/32 - (333*W[5, 15, 26, 18])/16 + 
 (169*W[5, 15, 26, 19])/16 - (215*W[5, 15, 26, 20])/32 + 
 (113*W[5, 15, 29, 1])/64 - (87*W[5, 15, 29, 2])/64 - 
 (107*W[5, 15, 29, 3])/16 + (463*W[5, 15, 29, 4])/32 - 
 (569*W[5, 15, 29, 5])/32 - (33*W[5, 15, 29, 16])/32 + 
 (97*W[5, 15, 29, 17])/32 + (333*W[5, 15, 29, 18])/16 - 
 (169*W[5, 15, 29, 19])/16 + (215*W[5, 15, 29, 20])/32 - 
 (1135*W[5, 17, 1, 26])/32 - (109*W[5, 17, 1, 27])/4 + 
 (157*W[5, 17, 1, 28])/32 + (215*W[5, 17, 1, 29])/64 - 
 (631*W[5, 17, 1, 30])/64 + (1347*W[5, 17, 2, 26])/32 + 
 (2891*W[5, 17, 2, 27])/64 - (237*W[5, 17, 2, 28])/32 - 
 (335*W[5, 17, 2, 29])/16 + (623*W[5, 17, 2, 30])/64 - 
 (2129*W[5, 17, 3, 26])/64 - (1183*W[5, 17, 3, 27])/32 - 18*W[5, 17, 3, 28] + 
 (571*W[5, 17, 3, 29])/32 + (83*W[5, 17, 3, 30])/16 + 
 (521*W[5, 17, 4, 26])/32 + (1581*W[5, 17, 4, 27])/32 + 
 (1985*W[5, 17, 4, 28])/64 - (35*W[5, 17, 4, 29])/8 - W[5, 17, 4, 30]/16 - 
 (1405*W[5, 17, 5, 26])/64 + (1585*W[5, 17, 5, 27])/64 - 
 (401*W[5, 17, 5, 28])/8 - (413*W[5, 17, 5, 29])/8 - 
 (381*W[5, 17, 5, 30])/64 - (1347*W[5, 17, 10, 26])/64 - 
 (1347*W[5, 17, 10, 27])/32 + (863*W[5, 17, 10, 28])/64 - 
 (549*W[5, 17, 10, 29])/64 + (59*W[5, 17, 12, 26])/8 - 
 (1027*W[5, 17, 12, 27])/32 - (59*W[5, 17, 12, 28])/2 - 
 (1433*W[5, 17, 12, 29])/64 - W[5, 17, 15, 26]/8 + 
 (2181*W[5, 17, 15, 27])/64 + (1315*W[5, 17, 15, 28])/64 - 
 (807*W[5, 17, 15, 29])/64 - (11*W[5, 17, 16, 26])/32 - 
 (129*W[5, 17, 16, 27])/64 - (5*W[5, 17, 16, 28])/16 + 
 (7*W[5, 17, 16, 29])/32 + (3057*W[5, 17, 17, 26])/64 + 
 (5811*W[5, 17, 17, 27])/64 - (1451*W[5, 17, 17, 28])/64 + 
 (2257*W[5, 17, 17, 29])/64 + (9*W[5, 17, 17, 30])/32 + 
 (871*W[5, 17, 18, 26])/64 - (697*W[5, 17, 18, 27])/64 + 
 (3189*W[5, 17, 18, 28])/64 + (289*W[5, 17, 18, 29])/8 - 
 (649*W[5, 17, 18, 30])/64 + (691*W[5, 17, 19, 26])/64 + 
 (729*W[5, 17, 19, 27])/64 - (113*W[5, 17, 19, 28])/8 + 
 (127*W[5, 17, 19, 29])/64 - (25*W[5, 17, 19, 30])/16 - 
 (265*W[5, 17, 20, 26])/16 - (749*W[5, 17, 20, 27])/32 + 
 (903*W[5, 17, 20, 28])/64 - (33*W[5, 17, 20, 29])/16 + 
 (5*W[5, 17, 20, 30])/32 + (491*W[5, 17, 24, 26])/32 + 
 (9*W[5, 17, 24, 27])/32 - (623*W[5, 17, 24, 28])/64 + 
 (241*W[5, 17, 24, 30])/32 - (85*W[5, 17, 26, 1])/32 - 
 (229*W[5, 17, 26, 2])/32 + (31*W[5, 17, 26, 3])/16 - (3*W[5, 17, 26, 4])/8 - 
 (5*W[5, 17, 26, 5])/8 - (1347*W[5, 17, 26, 10])/64 - 
 (3*W[5, 17, 26, 12])/8 + (11*W[5, 17, 26, 15])/32 + 
 (3057*W[5, 17, 26, 17])/64 - (17*W[5, 17, 26, 18])/32 - W[5, 17, 26, 20]/4 + 
 (125*W[5, 17, 26, 24])/16 - (11*W[5, 17, 26, 25])/32 - 
 (211*W[5, 17, 27, 1])/32 + 18*W[5, 17, 27, 2] - (5*W[5, 17, 27, 3])/2 - 
 (171*W[5, 17, 27, 4])/32 + (2957*W[5, 17, 27, 5])/64 + 
 (109*W[5, 17, 27, 7])/32 - (1347*W[5, 17, 27, 10])/32 - 
 (1027*W[5, 17, 27, 12])/32 - (3*W[5, 17, 27, 13])/8 + 
 (2181*W[5, 17, 27, 15])/64 - (149*W[5, 17, 27, 16])/16 + 
 (553*W[5, 17, 27, 17])/8 - (697*W[5, 17, 27, 18])/64 + 
 (167*W[5, 17, 27, 19])/32 + (55*W[5, 17, 27, 20])/8 + 
 (125*W[5, 17, 27, 24])/16 - (11*W[5, 17, 27, 25])/32 - 
 (29*W[5, 17, 28, 1])/4 - (55*W[5, 17, 28, 2])/32 - 
 (713*W[5, 17, 28, 3])/64 + (359*W[5, 17, 28, 4])/64 - 
 (665*W[5, 17, 28, 5])/16 + (109*W[5, 17, 28, 7])/32 + 
 (863*W[5, 17, 28, 10])/64 - (87*W[5, 17, 28, 12])/4 + 
 (1315*W[5, 17, 28, 15])/64 - (17*W[5, 17, 28, 16])/4 - 
 (95*W[5, 17, 28, 17])/8 + (693*W[5, 17, 28, 18])/16 - 
 (113*W[5, 17, 28, 19])/8 + (179*W[5, 17, 28, 20])/16 - 
 (141*W[5, 17, 28, 24])/64 + (11*W[5, 17, 28, 25])/32 - 
 (209*W[5, 17, 29, 1])/16 + (763*W[5, 17, 29, 2])/64 + 
 (1331*W[5, 17, 29, 3])/64 + (383*W[5, 17, 29, 4])/32 - 
 (609*W[5, 17, 29, 5])/16 + (109*W[5, 17, 29, 7])/32 - 
 (549*W[5, 17, 29, 10])/64 - (1433*W[5, 17, 29, 12])/64 + 
 (3*W[5, 17, 29, 13])/8 - (837*W[5, 17, 29, 15])/64 + 
 (3*W[5, 17, 29, 16])/16 + (1213*W[5, 17, 29, 17])/64 + 
 (39*W[5, 17, 29, 18])/16 - (15*W[5, 17, 29, 19])/16 - 
 (33*W[5, 17, 29, 20])/16 + (11*W[5, 17, 29, 25])/32 - 
 (197*W[5, 17, 30, 1])/32 + (203*W[5, 17, 30, 2])/32 + 
 (41*W[5, 17, 30, 3])/32 - (3*W[5, 17, 30, 4])/8 - (97*W[5, 17, 30, 5])/16 + 
 (5*W[5, 17, 30, 17])/8 - (91*W[5, 17, 30, 18])/32 + 
 (19*W[5, 17, 30, 19])/8 + W[5, 17, 30, 20]/8 + (249*W[5, 18, 1, 26])/16 + 
 (125*W[5, 18, 1, 27])/16 - 20*W[5, 18, 1, 28] - (981*W[5, 18, 1, 29])/64 - 
 (337*W[5, 18, 1, 30])/64 + (2381*W[5, 18, 2, 26])/64 + 
 (341*W[5, 18, 2, 27])/64 - (507*W[5, 18, 2, 28])/32 + W[5, 18, 2, 29]/2 + 
 (287*W[5, 18, 2, 30])/64 - (65*W[5, 18, 3, 26])/8 - 
 (125*W[5, 18, 3, 27])/32 + (2259*W[5, 18, 3, 28])/32 + 
 (717*W[5, 18, 3, 29])/16 - W[5, 18, 3, 30]/8 + (109*W[5, 18, 4, 26])/16 + 
 (243*W[5, 18, 4, 27])/64 - (133*W[5, 18, 4, 28])/64 - 
 (191*W[5, 18, 4, 29])/32 - (25*W[5, 18, 4, 30])/4 + 
 (4027*W[5, 18, 5, 26])/64 + (997*W[5, 18, 5, 27])/64 + 
 (45*W[5, 18, 5, 28])/4 - (435*W[5, 18, 5, 29])/64 + 
 (381*W[5, 18, 5, 30])/64 + (193*W[5, 18, 6, 26])/8 + 
 (193*W[5, 18, 6, 27])/8 + (43*W[5, 18, 6, 28])/8 - 
 (103*W[5, 18, 6, 29])/32 + (109*W[5, 18, 7, 26])/32 + 
 (35*W[5, 18, 7, 27])/8 + (37*W[5, 18, 7, 28])/16 + (35*W[5, 18, 7, 29])/8 - 
 (599*W[5, 18, 10, 26])/64 + (187*W[5, 18, 10, 27])/16 - 
 (863*W[5, 18, 10, 28])/64 - (549*W[5, 18, 10, 29])/64 + 
 (187*W[5, 18, 10, 30])/16 - (1137*W[5, 18, 12, 26])/32 + 
 (763*W[5, 18, 12, 28])/32 - (65*W[5, 18, 12, 29])/64 + 
 (97*W[5, 18, 13, 26])/32 - (19*W[5, 18, 13, 27])/32 + 
 (39*W[5, 18, 13, 28])/16 + (35*W[5, 18, 13, 29])/8 + 
 (1449*W[5, 18, 15, 26])/64 - (3173*W[5, 18, 15, 28])/32 - 
 (721*W[5, 18, 15, 29])/32 - (9*W[5, 18, 16, 26])/32 + 
 (129*W[5, 18, 16, 27])/64 - (7*W[5, 18, 16, 28])/16 - 
 (173*W[5, 18, 16, 29])/32 + (1853*W[5, 18, 17, 26])/64 - 
 (699*W[5, 18, 17, 27])/64 + (1177*W[5, 18, 17, 28])/32 + 
 (1995*W[5, 18, 17, 29])/64 - (67*W[5, 18, 17, 30])/16 - 
 (4831*W[5, 18, 18, 26])/64 - (3465*W[5, 18, 18, 27])/64 - 
 (251*W[5, 18, 18, 28])/32 - (757*W[5, 18, 18, 29])/64 - 
 (1509*W[5, 18, 18, 30])/64 + W[5, 18, 19, 26] - W[5, 18, 19, 27]/16 - 
 (989*W[5, 18, 19, 28])/32 - (99*W[5, 18, 19, 29])/32 + 6*W[5, 18, 19, 30] + 
 (109*W[5, 18, 20, 26])/16 + (439*W[5, 18, 20, 27])/64 - 
 (627*W[5, 18, 20, 28])/32 - (103*W[5, 18, 20, 29])/16 - 
 (9*W[5, 18, 20, 30])/2 - (57*W[5, 18, 23, 26])/4 - (57*W[5, 18, 23, 27])/4 + 
 (57*W[5, 18, 23, 29])/4 + (57*W[5, 18, 23, 30])/4 - 
 (491*W[5, 18, 24, 26])/32 - (9*W[5, 18, 24, 27])/32 + 
 (623*W[5, 18, 24, 28])/64 - (241*W[5, 18, 24, 30])/32 - 
 (1365*W[5, 18, 25, 26])/64 - (1365*W[5, 18, 25, 27])/64 + 
 (6525*W[5, 18, 25, 28])/64 + (529*W[5, 18, 25, 29])/32 - 
 (559*W[5, 18, 26, 1])/64 + (1053*W[5, 18, 26, 2])/32 + 
 (127*W[5, 18, 26, 3])/32 + (53*W[5, 18, 26, 4])/32 + 
 (1661*W[5, 18, 26, 5])/32 + (563*W[5, 18, 26, 6])/32 + 
 (109*W[5, 18, 26, 7])/32 - (1347*W[5, 18, 26, 10])/64 - 
 (1015*W[5, 18, 26, 12])/32 + (97*W[5, 18, 26, 13])/32 + 
 (2159*W[5, 18, 26, 15])/64 - (331*W[5, 18, 26, 16])/32 + 
 (1853*W[5, 18, 26, 17])/64 - (129*W[5, 18, 26, 18])/2 - 
 (103*W[5, 18, 26, 19])/32 + (249*W[5, 18, 26, 20])/32 - 
 (125*W[5, 18, 26, 24])/16 - (307*W[5, 18, 26, 25])/64 - 
 (307*W[5, 18, 27, 1])/64 + (31*W[5, 18, 27, 2])/4 + 
 (269*W[5, 18, 27, 3])/32 + (53*W[5, 18, 27, 4])/8 + 
 (325*W[5, 18, 27, 5])/64 + (563*W[5, 18, 27, 6])/32 + 
 (109*W[5, 18, 27, 13])/32 - (33*W[5, 18, 27, 16])/32 + 
 (243*W[5, 18, 27, 17])/32 - (3465*W[5, 18, 27, 18])/64 - 
 (135*W[5, 18, 27, 19])/16 + (21*W[5, 18, 27, 20])/32 - 
 (125*W[5, 18, 27, 24])/16 - (307*W[5, 18, 27, 25])/64 - 
 (133*W[5, 18, 28, 1])/16 - (19*W[5, 18, 28, 2])/4 + 
 (257*W[5, 18, 28, 3])/4 + (247*W[5, 18, 28, 4])/64 + 
 (77*W[5, 18, 28, 5])/32 - (37*W[5, 18, 28, 6])/32 - 
 (33*W[5, 18, 28, 7])/16 - (863*W[5, 18, 28, 10])/64 + 
 (641*W[5, 18, 28, 12])/32 + (39*W[5, 18, 28, 13])/16 - 
 (3173*W[5, 18, 28, 15])/32 + (17*W[5, 18, 28, 16])/4 + 
 (1521*W[5, 18, 28, 17])/32 + (5*W[5, 18, 28, 18])/16 - 
 (989*W[5, 18, 28, 19])/32 - (287*W[5, 18, 28, 20])/16 + 
 (141*W[5, 18, 28, 24])/64 + (5467*W[5, 18, 28, 25])/64 + 
 (147*W[5, 18, 29, 1])/32 + (587*W[5, 18, 29, 2])/64 + 
 (1093*W[5, 18, 29, 3])/32 + W[5, 18, 29, 4]/4 - (31*W[5, 18, 29, 5])/32 - 
 (103*W[5, 18, 29, 6])/32 - (549*W[5, 18, 29, 10])/64 - 
 (65*W[5, 18, 29, 12])/64 + (3*W[5, 18, 29, 13])/8 - 
 (269*W[5, 18, 29, 15])/8 + (115*W[5, 18, 29, 16])/32 + 
 (1933*W[5, 18, 29, 17])/64 - (5*W[5, 18, 29, 18])/4 - 
 (23*W[5, 18, 29, 19])/16 - (103*W[5, 18, 29, 20])/16 - 
 (243*W[5, 18, 30, 1])/32 + (23*W[5, 18, 30, 2])/4 - 
 (71*W[5, 18, 30, 3])/16 - (83*W[5, 18, 30, 4])/16 + 
 (87*W[5, 18, 30, 5])/16 - (283*W[5, 18, 30, 18])/32 + 
 (21*W[5, 18, 30, 19])/16 + (9*W[5, 18, 30, 20])/2 - (63*W[5, 19, 1, 26])/4 - 
 (489*W[5, 19, 1, 27])/16 - (237*W[5, 19, 1, 28])/16 + 
 (127*W[5, 19, 1, 29])/8 - (271*W[5, 19, 2, 26])/16 - 
 (921*W[5, 19, 2, 27])/32 - (105*W[5, 19, 2, 28])/8 + 
 (497*W[5, 19, 2, 29])/32 - (33*W[5, 19, 2, 30])/32 + 
 (1343*W[5, 19, 3, 26])/64 + (2721*W[5, 19, 3, 27])/32 - 
 (141*W[5, 19, 3, 28])/16 - (5*W[5, 19, 3, 29])/16 + 
 (263*W[5, 19, 3, 30])/32 - (143*W[5, 19, 4, 26])/64 + 
 (1119*W[5, 19, 4, 27])/64 + 21*W[5, 19, 4, 28] + (209*W[5, 19, 4, 29])/64 + 
 (33*W[5, 19, 4, 30])/32 + (323*W[5, 19, 5, 26])/32 + 
 (23*W[5, 19, 5, 27])/16 + (11*W[5, 19, 5, 28])/16 + 
 (719*W[5, 19, 5, 29])/64 + (3*W[5, 19, 5, 30])/16 - 
 (109*W[5, 19, 7, 26])/32 - (35*W[5, 19, 7, 27])/32 + (9*W[5, 19, 7, 29])/2 + 
 (801*W[5, 19, 10, 26])/64 - (1147*W[5, 19, 10, 27])/64 - 
 (191*W[5, 19, 10, 29])/64 - (71*W[5, 19, 10, 30])/16 + 
 (579*W[5, 19, 12, 26])/32 + (563*W[5, 19, 12, 27])/32 + 
 (29*W[5, 19, 12, 28])/16 - (299*W[5, 19, 12, 29])/16 - 
 (653*W[5, 19, 15, 26])/64 - (3173*W[5, 19, 15, 27])/32 + 
 (173*W[5, 19, 15, 29])/32 + (691*W[5, 19, 17, 26])/64 + 
 (725*W[5, 19, 17, 27])/64 - (115*W[5, 19, 17, 28])/8 + 
 (125*W[5, 19, 17, 29])/64 - (25*W[5, 19, 17, 30])/16 - 
 (1331*W[5, 19, 18, 26])/64 - (1369*W[5, 19, 18, 27])/64 + 
 (4543*W[5, 19, 18, 28])/64 + (217*W[5, 19, 18, 29])/16 + 
 (93*W[5, 19, 18, 30])/16 - (2515*W[5, 19, 19, 26])/64 - 
 (2459*W[5, 19, 19, 27])/64 - (271*W[5, 19, 19, 28])/32 + 
 (571*W[5, 19, 19, 29])/32 - (3*W[5, 19, 19, 30])/16 - 
 (187*W[5, 19, 20, 26])/8 - (841*W[5, 19, 20, 27])/16 + 
 (161*W[5, 19, 20, 29])/16 + (17*W[5, 19, 20, 30])/32 + 
 (535*W[5, 19, 21, 26])/32 + (809*W[5, 19, 21, 27])/32 - 
 (175*W[5, 19, 21, 28])/8 - (157*W[5, 19, 21, 29])/4 - 
 (137*W[5, 19, 21, 30])/16 + (1365*W[5, 19, 25, 26])/64 + 
 (1365*W[5, 19, 25, 27])/64 - (6525*W[5, 19, 25, 28])/64 - 
 (529*W[5, 19, 25, 29])/32 + (87*W[5, 19, 26, 1])/16 - 
 (433*W[5, 19, 26, 2])/32 + (1393*W[5, 19, 26, 3])/64 + 
 (47*W[5, 19, 26, 4])/64 + (133*W[5, 19, 26, 5])/32 - 
 (109*W[5, 19, 26, 7])/32 + (1085*W[5, 19, 26, 10])/64 + 
 (303*W[5, 19, 26, 12])/16 - (879*W[5, 19, 26, 15])/64 + 
 (25*W[5, 19, 26, 16])/16 + (691*W[5, 19, 26, 17])/64 - 
 (1335*W[5, 19, 26, 18])/64 - (2809*W[5, 19, 26, 19])/64 - 
 (893*W[5, 19, 26, 20])/32 + (535*W[5, 19, 26, 21])/32 + 
 (307*W[5, 19, 26, 25])/64 - 9*W[5, 19, 27, 1] - (49*W[5, 19, 27, 2])/4 + 
 (285*W[5, 19, 27, 3])/4 + (621*W[5, 19, 27, 4])/64 - 
 (69*W[5, 19, 27, 5])/16 - (39*W[5, 19, 27, 7])/16 - 
 (863*W[5, 19, 27, 10])/64 + (563*W[5, 19, 27, 12])/32 - 
 (3173*W[5, 19, 27, 15])/32 + (11*W[5, 19, 27, 16])/8 + 
 (721*W[5, 19, 27, 17])/64 - (1369*W[5, 19, 27, 18])/64 - 
 (2777*W[5, 19, 27, 19])/64 - (603*W[5, 19, 27, 20])/16 + 
 (535*W[5, 19, 27, 21])/32 + (307*W[5, 19, 27, 25])/64 - 
 (231*W[5, 19, 28, 1])/16 + (41*W[5, 19, 28, 2])/32 - 
 (17*W[5, 19, 28, 3])/32 + (287*W[5, 19, 28, 4])/32 + W[5, 19, 28, 5]/2 - 
 (43*W[5, 19, 28, 7])/32 + (31*W[5, 19, 28, 12])/32 - 
 (3*W[5, 19, 28, 16])/16 - (313*W[5, 19, 28, 17])/32 + 
 (3167*W[5, 19, 28, 18])/64 - (271*W[5, 19, 28, 19])/32 + 
 (15*W[5, 19, 28, 20])/32 - (487*W[5, 19, 28, 21])/16 - 
 (5467*W[5, 19, 28, 25])/64 - (211*W[5, 19, 29, 1])/32 + 
 (429*W[5, 19, 29, 2])/32 - W[5, 19, 29, 3]/4 - (47*W[5, 19, 29, 4])/64 + 
 (1927*W[5, 19, 29, 5])/64 + (101*W[5, 19, 29, 7])/32 - 
 (191*W[5, 19, 29, 10])/64 - (299*W[5, 19, 29, 12])/16 + 
 (143*W[5, 19, 29, 15])/16 - (17*W[5, 19, 29, 16])/32 + 
 (415*W[5, 19, 29, 17])/64 + W[5, 19, 29, 18]/32 + (39*W[5, 19, 29, 19])/4 + 
 (161*W[5, 19, 29, 20])/16 - (491*W[5, 19, 29, 21])/16 + 
 (77*W[5, 20, 1, 26])/8 + (417*W[5, 20, 1, 27])/32 + 
 (227*W[5, 20, 1, 28])/8 - (23*W[5, 20, 1, 29])/4 - (29*W[5, 20, 1, 30])/8 - 
 (1367*W[5, 20, 2, 26])/64 + (729*W[5, 20, 2, 27])/64 + 
 (603*W[5, 20, 2, 28])/16 + (7*W[5, 20, 2, 29])/2 + 
 (121*W[5, 20, 2, 30])/32 - (1589*W[5, 20, 3, 26])/64 - 
 (1125*W[5, 20, 3, 27])/16 + (823*W[5, 20, 3, 28])/32 - 
 (283*W[5, 20, 3, 29])/16 - (263*W[5, 20, 3, 30])/32 - 
 (219*W[5, 20, 4, 26])/16 + (267*W[5, 20, 4, 27])/32 - 
 (317*W[5, 20, 4, 28])/64 + (29*W[5, 20, 4, 29])/16 - 
 (93*W[5, 20, 4, 30])/32 - (113*W[5, 20, 5, 26])/16 - 
 (225*W[5, 20, 5, 27])/16 - (603*W[5, 20, 5, 28])/64 + 
 (109*W[5, 20, 5, 29])/16 + 7*W[5, 20, 5, 30] - (109*W[5, 20, 7, 26])/32 - 
 (35*W[5, 20, 7, 27])/8 - (37*W[5, 20, 7, 28])/16 - (35*W[5, 20, 7, 29])/8 + 
 (189*W[5, 20, 8, 26])/16 + (189*W[5, 20, 8, 27])/16 + 
 (363*W[5, 20, 8, 28])/64 + (61*W[5, 20, 8, 29])/8 + (63*W[5, 20, 8, 30])/8 + 
 (835*W[5, 20, 10, 26])/32 + (585*W[5, 20, 10, 27])/64 - 
 (191*W[5, 20, 10, 28])/64 + (9*W[5, 20, 10, 30])/16 + 
 (1597*W[5, 20, 12, 26])/64 + (65*W[5, 20, 12, 27])/64 - 
 (789*W[5, 20, 12, 28])/32 - (3*W[5, 20, 13, 26])/4 - 
 (17*W[5, 20, 13, 27])/8 + (11*W[5, 20, 13, 29])/8 + 
 (997*W[5, 20, 15, 26])/64 + (647*W[5, 20, 15, 27])/16 + 
 (297*W[5, 20, 15, 28])/32 + (367*W[5, 20, 15, 29])/32 - 
 (5*W[5, 20, 16, 26])/32 + (17*W[5, 20, 16, 27])/32 - 
 (535*W[5, 20, 17, 26])/32 - (1639*W[5, 20, 17, 27])/64 + 
 (903*W[5, 20, 17, 28])/64 - (15*W[5, 20, 17, 29])/8 - W[5, 20, 17, 30]/32 + 
 (161*W[5, 20, 18, 26])/16 + (291*W[5, 20, 18, 27])/32 - 
 (553*W[5, 20, 18, 28])/32 - (19*W[5, 20, 18, 29])/8 - 
 (39*W[5, 20, 18, 30])/8 - (221*W[5, 20, 19, 26])/32 - 
 (879*W[5, 20, 19, 27])/32 - (335*W[5, 20, 19, 28])/16 - 
 (467*W[5, 20, 19, 29])/16 - (263*W[5, 20, 19, 30])/32 + 
 (3309*W[5, 20, 20, 26])/64 + (3867*W[5, 20, 20, 27])/64 + 
 (1431*W[5, 20, 20, 28])/64 - (1457*W[5, 20, 20, 29])/32 - 
 (3*W[5, 20, 20, 30])/16 - (535*W[5, 20, 21, 26])/32 - 
 (809*W[5, 20, 21, 27])/32 + (175*W[5, 20, 21, 28])/8 + 
 (157*W[5, 20, 21, 29])/4 + (137*W[5, 20, 21, 30])/16 - 
 (3*W[5, 20, 23, 26])/8 - (3*W[5, 20, 23, 27])/8 + (3*W[5, 20, 23, 29])/8 + 
 (3*W[5, 20, 23, 30])/8 + (211*W[5, 20, 26, 1])/16 - 
 (1751*W[5, 20, 26, 2])/64 - (2037*W[5, 20, 26, 3])/64 - 
 (383*W[5, 20, 26, 4])/32 - (33*W[5, 20, 26, 5])/16 - 
 (109*W[5, 20, 26, 7])/32 + (189*W[5, 20, 26, 8])/16 + 
 (817*W[5, 20, 26, 10])/32 + (1433*W[5, 20, 26, 12])/64 - 
 (3*W[5, 20, 26, 13])/4 + (1709*W[5, 20, 26, 15])/64 - 
 (3*W[5, 20, 26, 16])/8 - (535*W[5, 20, 26, 17])/32 + 
 (175*W[5, 20, 26, 18])/32 + (15*W[5, 20, 26, 19])/16 + 
 (3189*W[5, 20, 26, 20])/64 - (535*W[5, 20, 26, 21])/32 - 
 (109*W[5, 20, 26, 25])/16 - (143*W[5, 20, 27, 1])/32 - 
 (1081*W[5, 20, 27, 2])/64 - (1463*W[5, 20, 27, 3])/32 - W[5, 20, 27, 4]/8 - 
 (159*W[5, 20, 27, 5])/32 + (189*W[5, 20, 27, 8])/16 + 
 (549*W[5, 20, 27, 10])/64 + (65*W[5, 20, 27, 12])/64 - 
 (3*W[5, 20, 27, 13])/4 + (647*W[5, 20, 27, 15])/16 - 
 (121*W[5, 20, 27, 16])/32 - (1933*W[5, 20, 27, 17])/64 + 
 (291*W[5, 20, 27, 18])/32 + (23*W[5, 20, 27, 19])/16 + 
 (3435*W[5, 20, 27, 20])/64 - (535*W[5, 20, 27, 21])/32 - 
 (109*W[5, 20, 27, 25])/16 + (117*W[5, 20, 28, 1])/16 + 
 (189*W[5, 20, 28, 2])/32 + (567*W[5, 20, 28, 3])/16 - 
 (601*W[5, 20, 28, 4])/64 + (1271*W[5, 20, 28, 5])/64 + 
 (33*W[5, 20, 28, 7])/16 - (141*W[5, 20, 28, 8])/64 - 
 (191*W[5, 20, 28, 10])/64 - (707*W[5, 20, 28, 12])/32 + 
 (297*W[5, 20, 28, 15])/32 - (11*W[5, 20, 28, 16])/32 + 
 (401*W[5, 20, 28, 17])/64 + (77*W[5, 20, 28, 18])/16 - 
 (335*W[5, 20, 28, 19])/16 + (787*W[5, 20, 28, 20])/64 + 
 (487*W[5, 20, 28, 21])/16 + (109*W[5, 20, 28, 25])/16 + 
 (3*W[5, 20, 29, 1])/16 + W[5, 20, 29, 3]/16 + W[5, 20, 29, 4]/8 + 
 (7*W[5, 20, 29, 5])/2 - W[5, 20, 29, 8]/4 + (11*W[5, 20, 29, 15])/32 + 
 (3*W[5, 20, 29, 16])/16 - (491*W[5, 20, 29, 19])/16 - 
 (1457*W[5, 20, 29, 20])/32 + (491*W[5, 20, 29, 21])/16 + 
 (109*W[5, 20, 29, 25])/16 + W[5, 20, 30, 1]/8 - (3*W[5, 20, 30, 3])/16 - 
 (23*W[5, 20, 30, 4])/8 + (93*W[5, 20, 30, 5])/32 + W[5, 20, 30, 17]/8 - 
 (239*W[5, 26, 1, 2])/64 - (451*W[5, 26, 1, 3])/32 + (77*W[5, 26, 1, 5])/32 - 
 (563*W[5, 26, 1, 6])/32 - (755*W[5, 26, 1, 11])/64 + 
 (707*W[5, 26, 1, 13])/16 - (109*W[5, 26, 1, 15])/16 + 
 (109*W[5, 26, 1, 16])/32 + (839*W[5, 26, 1, 18])/64 - 
 (157*W[5, 26, 1, 19])/32 + (11*W[5, 26, 1, 25])/32 - 
 (491*W[5, 26, 2, 1])/64 + (3057*W[5, 26, 2, 2])/32 + 
 (147*W[5, 26, 2, 3])/32 + (1039*W[5, 26, 2, 4])/64 + (23*W[5, 26, 2, 5])/2 - 
 (1015*W[5, 26, 2, 12])/32 - (987*W[5, 26, 2, 14])/64 - 
 (11*W[5, 26, 2, 15])/32 - (103*W[5, 26, 2, 16])/32 - 
 (161*W[5, 26, 2, 17])/16 + (9*W[5, 26, 2, 18])/16 - (31*W[5, 26, 2, 19])/4 - 
 (235*W[5, 26, 2, 20])/32 + (109*W[5, 26, 2, 25])/16 + 
 (935*W[5, 26, 3, 1])/32 + (17*W[5, 26, 3, 2])/32 - (37*W[5, 26, 3, 4])/32 - 
 (2087*W[5, 26, 3, 5])/64 + (39*W[5, 26, 3, 6])/16 - 
 (189*W[5, 26, 3, 8])/16 + (3*W[5, 26, 3, 12])/8 - (707*W[5, 26, 3, 13])/16 + 
 (2159*W[5, 26, 3, 15])/64 - (17*W[5, 26, 3, 16])/32 + 
 (9*W[5, 26, 3, 17])/2 + (375*W[5, 26, 3, 18])/32 + (97*W[5, 26, 3, 19])/16 - 
 (679*W[5, 26, 4, 1])/64 + (119*W[5, 26, 4, 3])/32 - 
 (3057*W[5, 26, 4, 4])/64 - (39*W[5, 26, 4, 6])/16 + 
 (109*W[5, 26, 4, 7])/32 + (755*W[5, 26, 4, 11])/64 + 
 (39*W[5, 26, 4, 12])/16 - (109*W[5, 26, 4, 13])/32 + 
 (987*W[5, 26, 4, 14])/64 + (205*W[5, 26, 4, 18])/32 + 
 (31*W[5, 26, 4, 19])/32 - (117*W[5, 26, 5, 1])/32 - 
 (621*W[5, 26, 5, 2])/32 - (7*W[5, 26, 5, 4])/32 - (2649*W[5, 26, 5, 5])/64 - 
 (109*W[5, 26, 5, 7])/32 + (1347*W[5, 26, 5, 10])/64 + 
 (1015*W[5, 26, 5, 12])/32 + (3*W[5, 26, 5, 13])/8 - 
 (2159*W[5, 26, 5, 15])/64 + (149*W[5, 26, 5, 16])/16 - 
 (1367*W[5, 26, 5, 17])/64 + (97*W[5, 26, 5, 18])/64 - 
 (125*W[5, 26, 5, 19])/32 - (21*W[5, 26, 5, 20])/8 + 
 (197*W[5, 26, 16, 1])/32 - (203*W[5, 26, 16, 2])/32 - 
 (41*W[5, 26, 16, 3])/32 + (3*W[5, 26, 16, 4])/8 + (97*W[5, 26, 16, 5])/16 - 
 (5*W[5, 26, 16, 17])/8 + (91*W[5, 26, 16, 18])/32 - 
 (19*W[5, 26, 16, 19])/8 - W[5, 26, 16, 20]/8 - (85*W[5, 26, 17, 1])/32 - 
 (229*W[5, 26, 17, 2])/32 + (31*W[5, 26, 17, 3])/16 - (3*W[5, 26, 17, 4])/8 - 
 (5*W[5, 26, 17, 5])/8 - (1347*W[5, 26, 17, 10])/64 - 
 (3*W[5, 26, 17, 12])/8 + (11*W[5, 26, 17, 15])/32 + 
 (3057*W[5, 26, 17, 17])/64 - (17*W[5, 26, 17, 18])/32 - W[5, 26, 17, 20]/4 + 
 (125*W[5, 26, 17, 24])/16 - (11*W[5, 26, 17, 25])/32 - 
 (307*W[5, 26, 18, 1])/64 + (31*W[5, 26, 18, 2])/4 + 
 (269*W[5, 26, 18, 3])/32 + (53*W[5, 26, 18, 4])/8 + 
 (325*W[5, 26, 18, 5])/64 + (563*W[5, 26, 18, 6])/32 + 
 (109*W[5, 26, 18, 13])/32 - (33*W[5, 26, 18, 16])/32 + 
 (243*W[5, 26, 18, 17])/32 - (3465*W[5, 26, 18, 18])/64 - 
 (135*W[5, 26, 18, 19])/16 + (21*W[5, 26, 18, 20])/32 - 
 (125*W[5, 26, 18, 24])/16 - (307*W[5, 26, 18, 25])/64 - 
 (51*W[5, 26, 19, 1])/32 - (31*W[5, 26, 19, 2])/4 + 
 (105*W[5, 26, 19, 3])/16 + (199*W[5, 26, 19, 4])/32 - 
 (215*W[5, 26, 19, 5])/32 - (39*W[5, 26, 19, 12])/16 - 
 (23*W[5, 26, 19, 16])/8 - (53*W[5, 26, 19, 17])/16 - 
 (847*W[5, 26, 19, 18])/64 - (3057*W[5, 26, 19, 19])/64 - 
 (535*W[5, 26, 19, 20])/32 + (535*W[5, 26, 19, 21])/32 + 
 (307*W[5, 26, 19, 25])/64 + W[5, 26, 20, 1]/8 - (247*W[5, 26, 20, 2])/32 - 
 (185*W[5, 26, 20, 3])/16 - (151*W[5, 26, 20, 5])/16 + 
 (189*W[5, 26, 20, 8])/16 - (3*W[5, 26, 20, 13])/8 + 
 (109*W[5, 26, 20, 15])/16 - (3*W[5, 26, 20, 16])/8 + 
 (251*W[5, 26, 20, 18])/32 + (3057*W[5, 26, 20, 20])/64 - 
 (535*W[5, 26, 20, 21])/32 - (109*W[5, 26, 20, 25])/16 + 
 (5*W[5, 26, 26, 27])/16 + (53*W[5, 26, 26, 28])/16 - 
 (3*W[5, 26, 26, 29])/32 - (9*W[5, 26, 26, 30])/32 - 
 (323*W[5, 26, 27, 29])/64 - (119*W[5, 26, 27, 30])/64 - 
 (3*W[5, 26, 28, 30])/16 + (5*W[5, 26, 29, 26])/32 + 
 (137*W[5, 26, 29, 27])/64 - (7*W[5, 26, 29, 29])/32 + W[5, 26, 29, 30]/32 + 
 (11*W[5, 26, 30, 26])/32 + (129*W[5, 26, 30, 27])/64 + 
 (5*W[5, 26, 30, 28])/16 - (7*W[5, 26, 30, 29])/32 - 
 (239*W[5, 27, 1, 2])/64 - (451*W[5, 27, 1, 3])/32 + (77*W[5, 27, 1, 5])/32 - 
 (563*W[5, 27, 1, 6])/32 - (755*W[5, 27, 1, 11])/64 + 
 (707*W[5, 27, 1, 13])/16 - (109*W[5, 27, 1, 15])/16 + 
 (109*W[5, 27, 1, 16])/32 + (839*W[5, 27, 1, 18])/64 - 
 (157*W[5, 27, 1, 19])/32 + (11*W[5, 27, 1, 25])/32 - 
 (491*W[5, 27, 2, 1])/64 + (3057*W[5, 27, 2, 2])/32 + 
 (147*W[5, 27, 2, 3])/32 + (1039*W[5, 27, 2, 4])/64 + (23*W[5, 27, 2, 5])/2 - 
 (1015*W[5, 27, 2, 12])/32 - (987*W[5, 27, 2, 14])/64 - 
 (11*W[5, 27, 2, 15])/32 - (103*W[5, 27, 2, 16])/32 - 
 (161*W[5, 27, 2, 17])/16 + (9*W[5, 27, 2, 18])/16 - (31*W[5, 27, 2, 19])/4 - 
 (235*W[5, 27, 2, 20])/32 + (109*W[5, 27, 2, 25])/16 + 
 (935*W[5, 27, 3, 1])/32 + (17*W[5, 27, 3, 2])/32 - (37*W[5, 27, 3, 4])/32 - 
 (2087*W[5, 27, 3, 5])/64 + (39*W[5, 27, 3, 6])/16 - 
 (189*W[5, 27, 3, 8])/16 + (3*W[5, 27, 3, 12])/8 - (707*W[5, 27, 3, 13])/16 + 
 (2159*W[5, 27, 3, 15])/64 - (17*W[5, 27, 3, 16])/32 + 
 (9*W[5, 27, 3, 17])/2 + (375*W[5, 27, 3, 18])/32 + (97*W[5, 27, 3, 19])/16 - 
 (679*W[5, 27, 4, 1])/64 + (119*W[5, 27, 4, 3])/32 - 
 (3057*W[5, 27, 4, 4])/64 - (39*W[5, 27, 4, 6])/16 + 
 (109*W[5, 27, 4, 7])/32 + (755*W[5, 27, 4, 11])/64 + 
 (39*W[5, 27, 4, 12])/16 - (109*W[5, 27, 4, 13])/32 + 
 (987*W[5, 27, 4, 14])/64 + (205*W[5, 27, 4, 18])/32 + 
 (31*W[5, 27, 4, 19])/32 - (117*W[5, 27, 5, 1])/32 - 
 (621*W[5, 27, 5, 2])/32 - (7*W[5, 27, 5, 4])/32 - (2649*W[5, 27, 5, 5])/64 - 
 (109*W[5, 27, 5, 7])/32 + (1347*W[5, 27, 5, 10])/64 + 
 (1015*W[5, 27, 5, 12])/32 + (3*W[5, 27, 5, 13])/8 - 
 (2159*W[5, 27, 5, 15])/64 + (149*W[5, 27, 5, 16])/16 - 
 (1367*W[5, 27, 5, 17])/64 + (97*W[5, 27, 5, 18])/64 - 
 (125*W[5, 27, 5, 19])/32 - (21*W[5, 27, 5, 20])/8 + 
 (197*W[5, 27, 16, 1])/32 - (203*W[5, 27, 16, 2])/32 - 
 (41*W[5, 27, 16, 3])/32 + (3*W[5, 27, 16, 4])/8 + (97*W[5, 27, 16, 5])/16 - 
 (5*W[5, 27, 16, 17])/8 + (91*W[5, 27, 16, 18])/32 - 
 (19*W[5, 27, 16, 19])/8 - W[5, 27, 16, 20]/8 - (85*W[5, 27, 17, 1])/32 - 
 (229*W[5, 27, 17, 2])/32 + (31*W[5, 27, 17, 3])/16 - (3*W[5, 27, 17, 4])/8 - 
 (5*W[5, 27, 17, 5])/8 - (1347*W[5, 27, 17, 10])/64 - 
 (3*W[5, 27, 17, 12])/8 + (11*W[5, 27, 17, 15])/32 + 
 (3057*W[5, 27, 17, 17])/64 - (17*W[5, 27, 17, 18])/32 - W[5, 27, 17, 20]/4 + 
 (125*W[5, 27, 17, 24])/16 - (11*W[5, 27, 17, 25])/32 - 
 (307*W[5, 27, 18, 1])/64 + (31*W[5, 27, 18, 2])/4 + 
 (269*W[5, 27, 18, 3])/32 + (53*W[5, 27, 18, 4])/8 + 
 (325*W[5, 27, 18, 5])/64 + (563*W[5, 27, 18, 6])/32 + 
 (109*W[5, 27, 18, 13])/32 - (33*W[5, 27, 18, 16])/32 + 
 (243*W[5, 27, 18, 17])/32 - (3465*W[5, 27, 18, 18])/64 - 
 (135*W[5, 27, 18, 19])/16 + (21*W[5, 27, 18, 20])/32 - 
 (125*W[5, 27, 18, 24])/16 - (307*W[5, 27, 18, 25])/64 - 
 (51*W[5, 27, 19, 1])/32 - (31*W[5, 27, 19, 2])/4 + 
 (105*W[5, 27, 19, 3])/16 + (199*W[5, 27, 19, 4])/32 - 
 (215*W[5, 27, 19, 5])/32 - (39*W[5, 27, 19, 12])/16 - 
 (23*W[5, 27, 19, 16])/8 - (53*W[5, 27, 19, 17])/16 - 
 (847*W[5, 27, 19, 18])/64 - (3057*W[5, 27, 19, 19])/64 - 
 (535*W[5, 27, 19, 20])/32 + (535*W[5, 27, 19, 21])/32 + 
 (307*W[5, 27, 19, 25])/64 + W[5, 27, 20, 1]/8 - (247*W[5, 27, 20, 2])/32 - 
 (185*W[5, 27, 20, 3])/16 - (151*W[5, 27, 20, 5])/16 + 
 (189*W[5, 27, 20, 8])/16 - (3*W[5, 27, 20, 13])/8 + 
 (109*W[5, 27, 20, 15])/16 - (3*W[5, 27, 20, 16])/8 + 
 (251*W[5, 27, 20, 18])/32 + (3057*W[5, 27, 20, 20])/64 - 
 (535*W[5, 27, 20, 21])/32 - (109*W[5, 27, 20, 25])/16 + 
 (5*W[5, 27, 26, 27])/16 + (53*W[5, 27, 26, 28])/16 - 
 (3*W[5, 27, 26, 29])/32 - (9*W[5, 27, 26, 30])/32 - 
 (323*W[5, 27, 27, 29])/64 - (119*W[5, 27, 27, 30])/64 - 
 (3*W[5, 27, 28, 30])/16 + (5*W[5, 27, 29, 26])/32 + 
 (137*W[5, 27, 29, 27])/64 - (7*W[5, 27, 29, 29])/32 + W[5, 27, 29, 30]/32 + 
 (11*W[5, 27, 30, 26])/32 + (129*W[5, 27, 30, 27])/64 + 
 (5*W[5, 27, 30, 28])/16 - (7*W[5, 27, 30, 29])/32 + W[5, 28, 1, 2]/2 - 
 (31*W[5, 28, 1, 3])/16 - (57*W[5, 28, 1, 4])/4 - (117*W[5, 28, 1, 5])/8 + 
 (37*W[5, 28, 1, 6])/32 + (1273*W[5, 28, 1, 11])/64 + 
 (37*W[5, 28, 1, 13])/32 - (11*W[5, 28, 1, 15])/32 + (3*W[5, 28, 1, 16])/8 + 
 (3*W[5, 28, 1, 17])/16 - (31*W[5, 28, 1, 18])/16 - (117*W[5, 28, 1, 19])/8 + 
 (3*W[5, 28, 1, 20])/16 - (11*W[5, 28, 1, 25])/32 + (5*W[5, 28, 2, 1])/8 - 
 (143*W[5, 28, 2, 2])/32 - W[5, 28, 2, 3]/4 + (607*W[5, 28, 2, 4])/16 + 
 (43*W[5, 28, 2, 7])/32 + (43*W[5, 28, 2, 12])/32 - 
 (109*W[5, 28, 2, 15])/16 - (3*W[5, 28, 2, 17])/4 - W[5, 28, 2, 18]/4 - 
 (3*W[5, 28, 2, 20])/4 - (109*W[5, 28, 2, 25])/16 - (29*W[5, 28, 3, 1])/32 - 
 W[5, 28, 3, 2]/4 + (271*W[5, 28, 3, 3])/32 + (3*W[5, 28, 3, 4])/8 - 
 (1129*W[5, 28, 3, 5])/32 + (39*W[5, 28, 3, 6])/16 + 
 (141*W[5, 28, 3, 8])/64 + (3*W[5, 28, 3, 12])/8 - (37*W[5, 28, 3, 13])/32 + 
 (5467*W[5, 28, 3, 15])/64 + (97*W[5, 28, 3, 17])/32 - 
 (7*W[5, 28, 3, 18])/16 + (2109*W[5, 28, 3, 20])/64 + 
 (377*W[5, 28, 4, 1])/64 + (609*W[5, 28, 4, 2])/16 + (43*W[5, 28, 4, 3])/16 + 
 (79*W[5, 28, 4, 5])/8 - (39*W[5, 28, 4, 6])/16 - (31*W[5, 28, 4, 7])/32 - 
 (1273*W[5, 28, 4, 11])/64 - (31*W[5, 28, 4, 12])/32 - 
 (39*W[5, 28, 4, 13])/16 - (3*W[5, 28, 4, 16])/8 + (5*W[5, 28, 4, 17])/16 + 
 (43*W[5, 28, 4, 18])/16 + (79*W[5, 28, 4, 19])/8 + (5*W[5, 28, 4, 20])/16 - 
 (231*W[5, 28, 5, 1])/16 + (41*W[5, 28, 5, 2])/32 + 
 (3167*W[5, 28, 5, 3])/64 + (287*W[5, 28, 5, 4])/32 - 
 (271*W[5, 28, 5, 5])/32 + (31*W[5, 28, 5, 7])/32 - 
 (487*W[5, 28, 5, 10])/16 - (43*W[5, 28, 5, 12])/32 - 
 (5467*W[5, 28, 5, 15])/64 - (3*W[5, 28, 5, 16])/16 + 
 (15*W[5, 28, 5, 17])/32 - (17*W[5, 28, 5, 18])/32 + W[5, 28, 5, 19]/2 - 
 (313*W[5, 28, 5, 20])/32 - (7*W[5, 28, 17, 1])/32 - (15*W[5, 28, 17, 2])/2 + 
 (65*W[5, 28, 17, 3])/16 + W[5, 28, 17, 4]/8 - (491*W[5, 28, 17, 5])/16 + 
 (487*W[5, 28, 17, 10])/16 - (3*W[5, 28, 17, 12])/8 + 
 (109*W[5, 28, 17, 15])/16 + (3*W[5, 28, 17, 16])/16 + 
 (143*W[5, 28, 17, 17])/64 + (571*W[5, 28, 17, 18])/16 - 
 (41*W[5, 28, 17, 19])/4 - (141*W[5, 28, 17, 24])/64 + 
 (11*W[5, 28, 17, 25])/32 - (29*W[5, 28, 18, 1])/32 - W[5, 28, 18, 2]/4 - 
 (7*W[5, 28, 18, 3])/16 + (3*W[5, 28, 18, 4])/8 - (37*W[5, 28, 18, 6])/32 + 
 (3*W[5, 28, 18, 7])/8 + (39*W[5, 28, 18, 13])/16 + 
 (2109*W[5, 28, 18, 17])/64 + (271*W[5, 28, 18, 18])/32 - 
 (1129*W[5, 28, 18, 19])/32 + (97*W[5, 28, 18, 20])/32 + 
 (141*W[5, 28, 18, 24])/64 + (5467*W[5, 28, 18, 25])/64 - 
 (231*W[5, 28, 19, 1])/16 + (41*W[5, 28, 19, 2])/32 - 
 (17*W[5, 28, 19, 3])/32 + (287*W[5, 28, 19, 4])/32 + W[5, 28, 19, 5]/2 - 
 (43*W[5, 28, 19, 7])/32 + (31*W[5, 28, 19, 12])/32 - 
 (3*W[5, 28, 19, 16])/16 - (313*W[5, 28, 19, 17])/32 + 
 (3167*W[5, 28, 19, 18])/64 - (271*W[5, 28, 19, 19])/32 + 
 (15*W[5, 28, 19, 20])/32 - (487*W[5, 28, 19, 21])/16 - 
 (5467*W[5, 28, 19, 25])/64 - (7*W[5, 28, 20, 1])/32 - 
 (15*W[5, 28, 20, 2])/2 + (571*W[5, 28, 20, 3])/16 + W[5, 28, 20, 4]/8 - 
 (41*W[5, 28, 20, 5])/4 - (3*W[5, 28, 20, 7])/8 - (141*W[5, 28, 20, 8])/64 + 
 (11*W[5, 28, 20, 15])/32 + (3*W[5, 28, 20, 16])/16 + 
 (65*W[5, 28, 20, 18])/16 - (491*W[5, 28, 20, 19])/16 + 
 (143*W[5, 28, 20, 20])/64 + (487*W[5, 28, 20, 21])/16 + 
 (109*W[5, 28, 20, 25])/16 - W[5, 28, 26, 27]/16 - W[5, 28, 26, 28]/4 - 
 W[5, 28, 26, 29]/32 - (3*W[5, 28, 26, 30])/16 + (15*W[5, 28, 27, 26])/32 + 
 W[5, 28, 27, 28]/16 - W[5, 28, 27, 29]/8 + (7*W[5, 28, 28, 26])/32 + 
 (23*W[5, 28, 28, 27])/32 - (7*W[5, 28, 28, 28])/32 - 
 (7*W[5, 28, 28, 29])/32 - (3*W[5, 28, 28, 30])/16 - W[5, 28, 29, 26]/32 + 
 (17*W[5, 28, 29, 27])/32 + W[5, 28, 29, 28]/2 - (3*W[5, 28, 29, 30])/16 + 
 (181*W[5, 29, 1, 2])/32 - (43*W[5, 29, 1, 3])/16 - (561*W[5, 29, 1, 5])/32 + 
 (103*W[5, 29, 1, 6])/32 - (141*W[5, 29, 1, 11])/64 + 
 (103*W[5, 29, 1, 13])/32 - (11*W[5, 29, 1, 15])/32 + (3*W[5, 29, 1, 16])/8 + 
 (3*W[5, 29, 1, 17])/16 - (41*W[5, 29, 1, 18])/16 - (117*W[5, 29, 1, 19])/8 - 
 (11*W[5, 29, 1, 25])/32 + (159*W[5, 29, 2, 1])/32 - 
 (143*W[5, 29, 2, 2])/32 - (253*W[5, 29, 2, 3])/32 + 
 (607*W[5, 29, 2, 4])/16 - (87*W[5, 29, 2, 5])/8 - (23*W[5, 29, 2, 7])/32 + 
 (171*W[5, 29, 2, 12])/8 - (109*W[5, 29, 2, 15])/16 - (3*W[5, 29, 2, 17])/4 + 
 (3*W[5, 29, 2, 18])/16 + (235*W[5, 29, 2, 20])/32 - 
 (109*W[5, 29, 2, 25])/16 - (247*W[5, 29, 3, 2])/32 + 
 (3057*W[5, 29, 3, 3])/64 + W[5, 29, 3, 8]/4 - (103*W[5, 29, 3, 13])/32 - 
 (879*W[5, 29, 3, 15])/64 - (65*W[5, 29, 4, 1])/64 + (149*W[5, 29, 4, 2])/4 - 
 (17*W[5, 29, 4, 3])/32 + (411*W[5, 29, 4, 5])/32 - (109*W[5, 29, 4, 7])/32 + 
 (141*W[5, 29, 4, 11])/64 - (109*W[5, 29, 4, 12])/32 + 
 (19*W[5, 29, 4, 16])/8 + (5*W[5, 29, 4, 17])/16 - (17*W[5, 29, 4, 18])/32 + 
 (397*W[5, 29, 4, 19])/32 + (5*W[5, 29, 4, 20])/16 - 
 (561*W[5, 29, 5, 1])/32 + (335*W[5, 29, 5, 2])/32 - 
 (901*W[5, 29, 5, 3])/64 + (287*W[5, 29, 5, 4])/32 + 
 (109*W[5, 29, 5, 7])/32 - (1085*W[5, 29, 5, 10])/64 - 
 (171*W[5, 29, 5, 12])/8 + (879*W[5, 29, 5, 15])/64 - 
 (109*W[5, 29, 5, 16])/32 - (855*W[5, 29, 5, 17])/64 + 
 (29*W[5, 29, 5, 18])/8 + W[5, 29, 5, 19]/2 + (123*W[5, 29, 5, 20])/32 - 
 W[5, 29, 16, 1]/8 + (3*W[5, 29, 16, 3])/16 + (23*W[5, 29, 16, 4])/8 - 
 (93*W[5, 29, 16, 5])/32 - W[5, 29, 16, 17]/8 - (247*W[5, 29, 17, 2])/32 + 
 (17*W[5, 29, 17, 3])/32 - (491*W[5, 29, 17, 5])/16 + 
 (1085*W[5, 29, 17, 10])/64 + (109*W[5, 29, 17, 15])/16 + 
 (3*W[5, 29, 17, 16])/16 + (143*W[5, 29, 17, 17])/64 + W[5, 29, 17, 18]/16 + 
 (11*W[5, 29, 17, 25])/32 + W[5, 29, 18, 4]/8 + (7*W[5, 29, 18, 5])/2 - 
 (103*W[5, 29, 18, 6])/32 + (3*W[5, 29, 18, 16])/16 - 
 (17*W[5, 29, 18, 20])/32 - (113*W[5, 29, 19, 1])/8 + 
 (281*W[5, 29, 19, 4])/32 + (23*W[5, 29, 19, 7])/32 + 
 (109*W[5, 29, 19, 12])/32 + (7*W[5, 29, 19, 17])/32 - 
 (23*W[5, 29, 19, 18])/32 - (491*W[5, 29, 19, 21])/16 + 
 (3*W[5, 29, 20, 1])/16 + W[5, 29, 20, 3]/16 + W[5, 29, 20, 4]/8 + 
 (7*W[5, 29, 20, 5])/2 - W[5, 29, 20, 8]/4 + (11*W[5, 29, 20, 15])/32 + 
 (3*W[5, 29, 20, 16])/16 - (491*W[5, 29, 20, 19])/16 - 
 (1457*W[5, 29, 20, 20])/32 + (491*W[5, 29, 20, 21])/16 + 
 (109*W[5, 29, 20, 25])/16 - W[5, 29, 26, 27]/16 - W[5, 29, 26, 29]/32 - 
 (5*W[5, 29, 26, 30])/32 - (17*W[5, 29, 27, 29])/32 - 
 (11*W[5, 29, 27, 30])/32 + (7*W[5, 29, 28, 26])/32 + 
 (23*W[5, 29, 28, 27])/32 - (7*W[5, 29, 28, 28])/16 - W[5, 29, 29, 26]/32 - 
 (3*W[5, 29, 29, 30])/16 + (5*W[5, 29, 30, 26])/32 - 
 (17*W[5, 29, 30, 27])/32 - (359*W[17, 1, 1, 26])/32 - 
 (993*W[17, 1, 1, 27])/32 - (317*W[17, 1, 1, 28])/16 + 
 (383*W[17, 1, 1, 29])/64 - (585*W[17, 1, 1, 30])/64 - 
 (849*W[17, 1, 2, 26])/32 - (381*W[17, 1, 2, 27])/16 + 
 (227*W[17, 1, 2, 28])/32 + (1369*W[17, 1, 2, 29])/64 + 
 (1451*W[17, 1, 2, 30])/64 + (71*W[17, 1, 3, 26])/16 + 
 (1047*W[17, 1, 3, 27])/32 - (197*W[17, 1, 3, 28])/32 - 
 (475*W[17, 1, 3, 29])/16 - (15*W[17, 1, 3, 30])/32 + 
 (11*W[17, 1, 4, 26])/32 - (377*W[17, 1, 4, 27])/64 + 
 (571*W[17, 1, 4, 28])/64 + (1405*W[17, 1, 4, 29])/64 - 
 (63*W[17, 1, 4, 30])/32 - (63*W[17, 1, 5, 26])/4 + 
 (1533*W[17, 1, 5, 27])/64 + (1141*W[17, 1, 5, 28])/32 + 
 (1063*W[17, 1, 5, 29])/64 + (313*W[17, 1, 5, 30])/64 - 
 (243*W[17, 1, 6, 26])/16 + (77*W[17, 1, 6, 27])/32 - 
 (383*W[17, 1, 6, 28])/32 + (1457*W[17, 1, 6, 29])/64 - 
 (5*W[17, 1, 9, 26])/8 - (5*W[17, 1, 9, 29])/8 - (5*W[17, 1, 9, 30])/8 - 
 (615*W[17, 1, 10, 26])/32 - (1589*W[17, 1, 10, 27])/32 - 
 (487*W[17, 1, 10, 28])/16 - (447*W[17, 1, 10, 29])/32 - 
 (121*W[17, 1, 10, 30])/8 + (1643*W[17, 1, 11, 27])/64 - 
 (141*W[17, 1, 11, 28])/64 - (707*W[17, 1, 11, 29])/32 - 
 (111*W[17, 1, 11, 30])/8 - (1409*W[17, 1, 13, 27])/32 + 
 (103*W[17, 1, 13, 28])/32 + (1521*W[17, 1, 13, 29])/32 + 
 (513*W[17, 1, 15, 26])/32 + (229*W[17, 1, 15, 27])/32 - 
 (229*W[17, 1, 15, 28])/32 - (513*W[17, 1, 15, 29])/32 - W[17, 1, 16, 26]/2 - 
 (95*W[17, 1, 16, 27])/64 - (5*W[17, 1, 16, 28])/16 + 
 (7*W[17, 1, 16, 29])/32 + 50*W[17, 1, 17, 26] + (3073*W[17, 1, 17, 27])/64 + 
 (65*W[17, 1, 17, 28])/64 - (129*W[17, 1, 17, 29])/64 + W[17, 1, 17, 30]/16 + 
 (25*W[17, 1, 18, 26])/4 - (3793*W[17, 1, 18, 27])/64 - 
 (93*W[17, 1, 18, 28])/4 - (41*W[17, 1, 18, 29])/4 + 
 (729*W[17, 1, 18, 30])/64 + (97*W[17, 1, 19, 26])/8 + 
 (1027*W[17, 1, 19, 27])/32 - (17*W[17, 1, 19, 28])/16 - 
 (321*W[17, 1, 19, 29])/32 + (125*W[17, 1, 19, 30])/32 + 
 (11*W[17, 1, 20, 26])/32 - (253*W[17, 1, 20, 27])/64 - 
 (103*W[17, 1, 20, 28])/16 + (61*W[17, 1, 20, 29])/16 + 
 (5*W[17, 1, 20, 30])/32 + (43*W[17, 1, 24, 26])/32 + 
 (1055*W[17, 1, 24, 27])/64 + (555*W[17, 1, 24, 28])/64 - 
 (185*W[17, 1, 24, 29])/16 - (207*W[17, 1, 24, 30])/32 + 
 (91*W[17, 1, 25, 26])/8 + (171*W[17, 1, 25, 27])/16 - 
 (193*W[17, 1, 25, 28])/16 - (411*W[17, 1, 25, 29])/16 - 
 (85*W[17, 1, 26, 1])/32 - (119*W[17, 1, 26, 2])/8 + 
 (79*W[17, 1, 26, 3])/32 - (3*W[17, 1, 26, 4])/8 - (501*W[17, 1, 26, 5])/16 - 
 (131*W[17, 1, 26, 10])/32 - (3*W[17, 1, 26, 12])/8 + 
 (229*W[17, 1, 26, 15])/32 + (3*W[17, 1, 26, 16])/16 + 50*W[17, 1, 26, 17] - 
 (15*W[17, 1, 26, 18])/32 - W[17, 1, 26, 20]/4 + (125*W[17, 1, 26, 24])/16 - 
 (29*W[17, 1, 27, 1])/2 + (29*W[17, 1, 27, 2])/64 + 
 (259*W[17, 1, 27, 3])/32 + (67*W[17, 1, 27, 4])/64 + 
 (263*W[17, 1, 27, 5])/16 + (563*W[17, 1, 27, 6])/32 - 
 (1105*W[17, 1, 27, 10])/32 + (755*W[17, 1, 27, 11])/64 - 
 (707*W[17, 1, 27, 13])/16 + (229*W[17, 1, 27, 15])/32 - 
 (19*W[17, 1, 27, 16])/8 + (3057*W[17, 1, 27, 17])/64 - 
 (3793*W[17, 1, 27, 18])/64 + (591*W[17, 1, 27, 19])/32 - 
 (103*W[17, 1, 27, 20])/32 + (641*W[17, 1, 27, 24])/64 - 
 (11*W[17, 1, 27, 25])/16 - (379*W[17, 1, 28, 1])/32 + 
 (69*W[17, 1, 28, 2])/4 - (357*W[17, 1, 28, 3])/32 + 
 (91*W[17, 1, 28, 4])/64 + (261*W[17, 1, 28, 5])/8 + 
 (103*W[17, 1, 28, 6])/32 - (487*W[17, 1, 28, 10])/16 - 
 (141*W[17, 1, 28, 11])/64 + (3*W[17, 1, 28, 12])/8 + 
 (103*W[17, 1, 28, 13])/32 - (229*W[17, 1, 28, 15])/32 + 
 (39*W[17, 1, 28, 16])/32 - (131*W[17, 1, 28, 17])/64 - 
 (193*W[17, 1, 28, 18])/4 - (17*W[17, 1, 28, 19])/16 - 
 (95*W[17, 1, 28, 20])/32 + (141*W[17, 1, 28, 24])/64 - 
 (11*W[17, 1, 28, 25])/16 - (3*W[17, 1, 29, 1])/4 + 
 (233*W[17, 1, 29, 2])/32 - (265*W[17, 1, 29, 3])/8 + 
 (1369*W[17, 1, 29, 4])/64 + (71*W[17, 1, 29, 5])/4 + 
 (1457*W[17, 1, 29, 6])/64 - (447*W[17, 1, 29, 10])/32 - 
 (707*W[17, 1, 29, 11])/32 + (763*W[17, 1, 29, 13])/16 - 
 (229*W[17, 1, 29, 15])/32 + (3*W[17, 1, 29, 16])/16 - 
 (131*W[17, 1, 29, 17])/64 - (703*W[17, 1, 29, 18])/64 - 
 (105*W[17, 1, 29, 19])/16 + (61*W[17, 1, 29, 20])/16 - 
 (185*W[17, 1, 29, 24])/16 - (229*W[17, 1, 29, 25])/16 - 
 (193*W[17, 1, 30, 1])/32 + (203*W[17, 1, 30, 2])/32 + 
 (35*W[17, 1, 30, 3])/32 - (13*W[17, 1, 30, 4])/4 - 
 (101*W[17, 1, 30, 5])/32 + (3*W[17, 1, 30, 17])/4 - 
 (91*W[17, 1, 30, 18])/32 + (19*W[17, 1, 30, 19])/8 + W[17, 1, 30, 20]/8 - 
 (219*W[17, 2, 1, 26])/8 - (1619*W[17, 2, 1, 27])/64 + 
 (89*W[17, 2, 1, 28])/32 + (1375*W[17, 2, 1, 29])/64 + 
 (1449*W[17, 2, 1, 30])/64 + (135*W[17, 2, 2, 26])/16 - 
 (6053*W[17, 2, 2, 27])/64 + (31*W[17, 2, 2, 28])/8 + 
 (187*W[17, 2, 2, 29])/64 - (563*W[17, 2, 2, 30])/64 + 
 (13*W[17, 2, 3, 26])/4 - (47*W[17, 2, 3, 27])/4 - (85*W[17, 2, 3, 28])/32 + 
 W[17, 2, 3, 29]/4 - (25*W[17, 2, 3, 30])/16 - (11*W[17, 2, 4, 26])/16 + 
 (51*W[17, 2, 4, 27])/8 + (2293*W[17, 2, 4, 28])/64 + 
 (861*W[17, 2, 4, 29])/32 + (69*W[17, 2, 4, 30])/32 + 
 (39*W[17, 2, 5, 26])/32 + (75*W[17, 2, 5, 27])/64 - (91*W[17, 2, 5, 28])/4 - 
 (1703*W[17, 2, 5, 29])/64 + (125*W[17, 2, 5, 30])/64 + 
 (97*W[17, 2, 7, 27])/32 + (37*W[17, 2, 7, 28])/16 + 
 (177*W[17, 2, 7, 29])/32 + (5*W[17, 2, 9, 26])/8 + (5*W[17, 2, 9, 29])/8 + 
 (5*W[17, 2, 9, 30])/8 + (1283*W[17, 2, 10, 26])/32 + 
 (89*W[17, 2, 10, 27])/16 - (527*W[17, 2, 10, 28])/32 - 
 (185*W[17, 2, 10, 29])/16 + (335*W[17, 2, 10, 30])/32 - 
 (59*W[17, 2, 12, 26])/8 + (1027*W[17, 2, 12, 27])/32 + 
 (59*W[17, 2, 12, 28])/2 + (1433*W[17, 2, 12, 29])/64 + 
 (987*W[17, 2, 14, 27])/64 + (219*W[17, 2, 14, 28])/16 - 
 (219*W[17, 2, 14, 30])/16 + (23*W[17, 2, 15, 26])/2 + 
 (11*W[17, 2, 15, 27])/16 - (109*W[17, 2, 15, 28])/8 - 
 (413*W[17, 2, 15, 29])/16 + W[17, 2, 16, 26]/2 + (95*W[17, 2, 16, 27])/64 + 
 (5*W[17, 2, 16, 28])/16 - (7*W[17, 2, 16, 29])/32 - 
 (3057*W[17, 2, 17, 26])/64 + (685*W[17, 2, 17, 27])/32 - 
 (23*W[17, 2, 17, 28])/8 - (47*W[17, 2, 17, 29])/32 - 
 (13*W[17, 2, 17, 30])/32 + (409*W[17, 2, 18, 26])/32 - 
 (1299*W[17, 2, 18, 27])/32 - (1549*W[17, 2, 18, 28])/32 - 
 (789*W[17, 2, 18, 29])/64 - (301*W[17, 2, 18, 30])/64 + 
 (5*W[17, 2, 19, 26])/2 + (495*W[17, 2, 19, 27])/32 + 
 (33*W[17, 2, 19, 28])/4 - (135*W[17, 2, 19, 29])/16 - 
 (65*W[17, 2, 19, 30])/32 - (55*W[17, 2, 20, 26])/8 - 
 (595*W[17, 2, 20, 27])/64 - (367*W[17, 2, 20, 29])/32 - 
 (79*W[17, 2, 24, 26])/8 + (273*W[17, 2, 24, 27])/64 + 
 (1013*W[17, 2, 24, 28])/64 + (185*W[17, 2, 24, 29])/16 - 
 (33*W[17, 2, 24, 30])/16 + (533*W[17, 2, 25, 26])/32 + 
 (19*W[17, 2, 25, 27])/2 - (19*W[17, 2, 25, 28])/2 - 
 (533*W[17, 2, 25, 29])/32 - (141*W[17, 2, 26, 1])/32 + 
 (115*W[17, 2, 26, 2])/16 - (43*W[17, 2, 26, 3])/16 + (3*W[17, 2, 26, 4])/8 + 
 (181*W[17, 2, 26, 5])/8 - (3*W[17, 2, 26, 6])/8 + (237*W[17, 2, 26, 10])/8 + 
 (3*W[17, 2, 26, 12])/8 + (5*W[17, 2, 26, 16])/32 - 
 (3057*W[17, 2, 26, 17])/64 + W[17, 2, 26, 18]/8 - 
 (223*W[17, 2, 26, 20])/32 - (125*W[17, 2, 26, 24])/16 + 
 (229*W[17, 2, 26, 25])/32 - (619*W[17, 2, 27, 1])/64 - 
 (2913*W[17, 2, 27, 2])/32 - (31*W[17, 2, 27, 3])/4 - 
 (103*W[17, 2, 27, 4])/8 + (171*W[17, 2, 27, 5])/8 - (3*W[17, 2, 27, 6])/8 - 
 (157*W[17, 2, 27, 10])/32 + (1027*W[17, 2, 27, 12])/32 + 
 (987*W[17, 2, 27, 14])/64 + (11*W[17, 2, 27, 15])/16 + 
 (141*W[17, 2, 27, 16])/32 + (173*W[17, 2, 27, 17])/16 - 
 (1299*W[17, 2, 27, 18])/32 + (179*W[17, 2, 27, 19])/8 - 
 (231*W[17, 2, 27, 20])/32 + (141*W[17, 2, 27, 24])/64 - 
 (73*W[17, 2, 28, 1])/16 - 3*W[17, 2, 28, 3] + (2651*W[17, 2, 28, 4])/64 - 
 (3*W[17, 2, 28, 6])/8 - (23*W[17, 2, 28, 7])/32 - 
 (527*W[17, 2, 28, 10])/32 + (87*W[17, 2, 28, 12])/4 - 
 (109*W[17, 2, 28, 15])/8 + (21*W[17, 2, 28, 16])/32 - 51*W[17, 2, 28, 18] + 
 (33*W[17, 2, 28, 19])/4 + (881*W[17, 2, 28, 24])/64 + 
 (125*W[17, 2, 29, 1])/16 - (9*W[17, 2, 29, 2])/2 + (3*W[17, 2, 29, 3])/8 + 
 (431*W[17, 2, 29, 4])/16 - (393*W[17, 2, 29, 5])/16 + 
 (5*W[17, 2, 29, 7])/2 - (185*W[17, 2, 29, 10])/16 + 
 (1433*W[17, 2, 29, 12])/64 - (229*W[17, 2, 29, 15])/16 - 
 (11*W[17, 2, 29, 16])/32 - (3*W[17, 2, 29, 17])/4 - 
 (91*W[17, 2, 29, 18])/8 - (135*W[17, 2, 29, 19])/16 - 
 (367*W[17, 2, 29, 20])/32 + (185*W[17, 2, 29, 24])/16 - 
 (229*W[17, 2, 29, 25])/32 + (193*W[17, 2, 30, 1])/32 - 
 (203*W[17, 2, 30, 2])/32 - (35*W[17, 2, 30, 3])/32 + 
 (13*W[17, 2, 30, 4])/4 + (101*W[17, 2, 30, 5])/32 - (3*W[17, 2, 30, 17])/4 + 
 (91*W[17, 2, 30, 18])/32 - (19*W[17, 2, 30, 19])/8 - W[17, 2, 30, 20]/8 + 
 (151*W[17, 3, 1, 26])/32 - 11*W[17, 3, 1, 27] - (29*W[17, 3, 1, 28])/8 + 
 (567*W[17, 3, 1, 29])/32 - (11*W[17, 3, 1, 30])/16 - 
 (69*W[17, 3, 2, 26])/16 - (573*W[17, 3, 2, 27])/32 - 
 (37*W[17, 3, 2, 28])/16 + (77*W[17, 3, 2, 29])/16 + 
 (33*W[17, 3, 2, 30])/32 + (71*W[17, 3, 3, 26])/32 + 
 (241*W[17, 3, 3, 27])/16 + (3945*W[17, 3, 3, 28])/64 + 
 (743*W[17, 3, 3, 29])/64 - W[17, 3, 3, 30]/32 + (9*W[17, 3, 4, 26])/32 - 
 (143*W[17, 3, 4, 27])/64 - (205*W[17, 3, 4, 28])/16 + W[17, 3, 4, 29]/2 - 
 (99*W[17, 3, 4, 30])/32 - (121*W[17, 3, 5, 26])/8 - 
 (15*W[17, 3, 5, 27])/64 + (145*W[17, 3, 5, 28])/32 + 
 (101*W[17, 3, 5, 29])/32 + (69*W[17, 3, 5, 30])/16 + 5*W[17, 3, 6, 26] + 
 (41*W[17, 3, 6, 27])/16 + (17*W[17, 3, 6, 28])/4 + (97*W[17, 3, 6, 29])/32 + 
 (189*W[17, 3, 8, 27])/16 - W[17, 3, 8, 28]/2 - (5*W[17, 3, 8, 29])/4 - 
 (3*W[17, 3, 8, 30])/4 - (647*W[17, 3, 10, 26])/64 + 
 (27*W[17, 3, 10, 27])/8 - (191*W[17, 3, 10, 28])/64 - 
 (191*W[17, 3, 10, 29])/64 - (49*W[17, 3, 10, 30])/32 - 3*W[17, 3, 12, 26] - 
 (3*W[17, 3, 12, 27])/4 + 3*W[17, 3, 12, 28] + (1409*W[17, 3, 13, 27])/32 - 
 (103*W[17, 3, 13, 28])/32 - (1521*W[17, 3, 13, 29])/32 + 
 W[17, 3, 15, 26]/8 - (2181*W[17, 3, 15, 27])/64 - 
 (1315*W[17, 3, 15, 28])/64 + (807*W[17, 3, 15, 29])/64 - 
 (5*W[17, 3, 16, 26])/32 + (17*W[17, 3, 16, 27])/32 - 
 (339*W[17, 3, 17, 27])/32 - (7*W[17, 3, 17, 28])/8 + 
 (25*W[17, 3, 17, 29])/32 + W[17, 3, 17, 30]/8 - (151*W[17, 3, 18, 26])/32 + 
 (1189*W[17, 3, 18, 27])/32 - (139*W[17, 3, 18, 28])/32 - 
 (371*W[17, 3, 18, 29])/32 + (11*W[17, 3, 18, 30])/32 - 
 (15*W[17, 3, 19, 26])/4 - (691*W[17, 3, 19, 27])/32 - 
 (51*W[17, 3, 19, 28])/8 - (195*W[17, 3, 19, 29])/16 + 
 (3*W[17, 3, 19, 30])/8 + (105*W[17, 3, 20, 26])/16 + 
 (319*W[17, 3, 20, 27])/32 - (93*W[17, 3, 20, 28])/16 - 
 (5*W[17, 3, 20, 30])/32 + (3*W[17, 3, 22, 26])/8 - (3*W[17, 3, 22, 28])/8 - 
 (3*W[17, 3, 22, 29])/8 + (3*W[17, 3, 22, 30])/8 - (7*W[17, 3, 24, 26])/32 - 
 (127*W[17, 3, 24, 27])/64 + (377*W[17, 3, 24, 28])/32 + 
 (185*W[17, 3, 24, 29])/16 - (7*W[17, 3, 24, 30])/32 + 
 (113*W[17, 3, 26, 1])/16 - W[17, 3, 26, 2]/32 + (3*W[17, 3, 26, 3])/4 - 
 22*W[17, 3, 26, 5] + (3*W[17, 3, 26, 6])/8 - (549*W[17, 3, 26, 10])/64 - 
 (11*W[17, 3, 26, 15])/32 - (5*W[17, 3, 26, 16])/32 + 
 (13*W[17, 3, 26, 18])/32 + (231*W[17, 3, 26, 20])/32 - 
 (109*W[17, 3, 26, 25])/16 - (137*W[17, 3, 27, 1])/32 - 
 (345*W[17, 3, 27, 2])/32 + (243*W[17, 3, 27, 3])/32 + 
 (191*W[17, 3, 27, 4])/64 - (365*W[17, 3, 27, 5])/64 - 
 (33*W[17, 3, 27, 6])/16 + (189*W[17, 3, 27, 8])/16 + 
 (157*W[17, 3, 27, 10])/32 - (3*W[17, 3, 27, 12])/4 + 
 (707*W[17, 3, 27, 13])/16 - (2181*W[17, 3, 27, 15])/64 - 
 (21*W[17, 3, 27, 16])/32 - (21*W[17, 3, 27, 17])/4 + 
 (1189*W[17, 3, 27, 18])/32 - 22*W[17, 3, 27, 19] + 
 (161*W[17, 3, 27, 20])/16 - (141*W[17, 3, 27, 24])/64 - 
 (109*W[17, 3, 27, 25])/16 + (3*W[17, 3, 28, 1])/4 - 
 (247*W[17, 3, 28, 2])/32 + (3525*W[17, 3, 28, 3])/64 + W[17, 3, 28, 4]/8 - 
 (3*W[17, 3, 28, 6])/8 + W[17, 3, 28, 8]/4 - (191*W[17, 3, 28, 10])/64 - 
 (103*W[17, 3, 28, 13])/32 - (1315*W[17, 3, 28, 15])/64 - 
 (3*W[17, 3, 28, 16])/8 - (185*W[17, 3, 28, 18])/16 - 
 (51*W[17, 3, 28, 19])/8 + (185*W[17, 3, 28, 24])/16 + 
 (109*W[17, 3, 28, 25])/16 + (189*W[17, 3, 29, 1])/8 - 
 (247*W[17, 3, 29, 2])/32 + (313*W[17, 3, 29, 3])/64 + W[17, 3, 29, 4] + 
 (93*W[17, 3, 29, 5])/32 + (97*W[17, 3, 29, 6])/32 - W[17, 3, 29, 8]/2 - 
 (191*W[17, 3, 29, 10])/64 - (763*W[17, 3, 29, 13])/16 + 
 (837*W[17, 3, 29, 15])/64 - (7*W[17, 3, 29, 16])/32 + W[17, 3, 29, 17]/8 - 
 (187*W[17, 3, 29, 18])/16 - (51*W[17, 3, 29, 19])/8 + 
 (185*W[17, 3, 29, 24])/16 + (109*W[17, 3, 29, 25])/16 + W[17, 3, 30, 1]/8 - 
 (3*W[17, 3, 30, 3])/16 - (23*W[17, 3, 30, 4])/8 + (93*W[17, 3, 30, 5])/32 + 
 W[17, 3, 30, 17]/8 + W[17, 4, 1, 26]/16 + (633*W[17, 4, 1, 27])/32 + 
 (343*W[17, 4, 1, 28])/32 - (41*W[17, 4, 1, 29])/64 - 
 (263*W[17, 4, 1, 30])/16 - (13*W[17, 4, 2, 26])/32 + 
 (1395*W[17, 4, 2, 27])/64 + (2913*W[17, 4, 2, 28])/64 + 
 (877*W[17, 4, 2, 29])/32 - (175*W[17, 4, 2, 30])/16 + 
 (163*W[17, 4, 3, 26])/32 + (13*W[17, 4, 3, 27])/64 - 
 (283*W[17, 4, 3, 28])/32 + (129*W[17, 4, 3, 29])/32 - 
 (99*W[17, 4, 3, 30])/32 - (7*W[17, 4, 4, 26])/16 + 
 (2667*W[17, 4, 4, 27])/64 + (3*W[17, 4, 4, 28])/32 + 
 (151*W[17, 4, 4, 29])/32 - (3*W[17, 4, 4, 30])/16 - (75*W[17, 4, 5, 26])/8 + 
 (619*W[17, 4, 5, 27])/32 + (3075*W[17, 4, 5, 28])/64 + 
 (331*W[17, 4, 5, 29])/16 - (9*W[17, 4, 5, 30])/16 - 5*W[17, 4, 6, 26] - 
 (41*W[17, 4, 6, 27])/16 - (17*W[17, 4, 6, 28])/4 - (97*W[17, 4, 6, 29])/32 + 
 (825*W[17, 4, 10, 26])/32 + (239*W[17, 4, 10, 27])/8 - 
 (447*W[17, 4, 10, 28])/32 - (817*W[17, 4, 10, 29])/32 + W[17, 4, 10, 30]/4 - 
 (1643*W[17, 4, 11, 27])/64 + (141*W[17, 4, 11, 28])/64 + 
 (707*W[17, 4, 11, 29])/32 + (111*W[17, 4, 11, 30])/8 - 5*W[17, 4, 12, 26] - 
 (33*W[17, 4, 12, 27])/16 + (51*W[17, 4, 12, 28])/32 - 
 (109*W[17, 4, 12, 29])/32 - (987*W[17, 4, 14, 27])/64 - 
 (219*W[17, 4, 14, 28])/16 + (219*W[17, 4, 14, 30])/16 + 
 (143*W[17, 4, 17, 26])/64 - (2959*W[17, 4, 17, 27])/64 - 
 (75*W[17, 4, 17, 28])/64 - (123*W[17, 4, 17, 29])/64 - 
 (11*W[17, 4, 17, 30])/32 - (5*W[17, 4, 18, 26])/16 - 
 (73*W[17, 4, 18, 27])/8 - (259*W[17, 4, 18, 28])/64 - 
 (205*W[17, 4, 18, 29])/32 - (3*W[17, 4, 18, 30])/32 + 
 (31*W[17, 4, 19, 26])/8 - (413*W[17, 4, 19, 27])/64 + 
 (601*W[17, 4, 19, 28])/32 + (551*W[17, 4, 19, 29])/32 + 
 (41*W[17, 4, 19, 30])/16 - (117*W[17, 4, 20, 26])/16 - 
 (7*W[17, 4, 20, 27])/2 + (135*W[17, 4, 20, 28])/32 + 
 (815*W[17, 4, 20, 29])/32 - (11*W[17, 4, 20, 30])/32 + 
 (7*W[17, 4, 22, 26])/8 - (7*W[17, 4, 22, 28])/8 - (7*W[17, 4, 22, 29])/8 + 
 (7*W[17, 4, 22, 30])/8 + (3*W[17, 4, 24, 26])/4 - 
 (137*W[17, 4, 24, 27])/16 - (197*W[17, 4, 24, 28])/16 + 
 (3*W[17, 4, 24, 30])/4 - (113*W[17, 4, 26, 1])/16 - 
 (123*W[17, 4, 26, 2])/16 - (7*W[17, 4, 26, 3])/32 - 
 (139*W[17, 4, 26, 5])/16 - (3*W[17, 4, 26, 6])/8 + 
 (817*W[17, 4, 26, 10])/32 + (229*W[17, 4, 26, 15])/32 + 
 (11*W[17, 4, 26, 16])/32 + (143*W[17, 4, 26, 17])/64 - 
 (11*W[17, 4, 26, 18])/32 - (231*W[17, 4, 26, 20])/32 + 
 (229*W[17, 4, 26, 25])/32 + (11*W[17, 4, 27, 1])/64 + 
 (433*W[17, 4, 27, 2])/32 - (85*W[17, 4, 27, 3])/16 + 
 (2873*W[17, 4, 27, 4])/64 + (623*W[17, 4, 27, 5])/32 + 
 (33*W[17, 4, 27, 6])/16 - (109*W[17, 4, 27, 7])/32 + 
 (237*W[17, 4, 27, 10])/8 - (755*W[17, 4, 27, 11])/64 - 
 (33*W[17, 4, 27, 12])/16 + (109*W[17, 4, 27, 13])/32 - 
 (987*W[17, 4, 27, 14])/64 + (5*W[17, 4, 27, 16])/32 - 
 (3009*W[17, 4, 27, 17])/64 - (73*W[17, 4, 27, 18])/8 + 
 (45*W[17, 4, 27, 19])/32 - (219*W[17, 4, 27, 20])/32 - 
 (125*W[17, 4, 27, 24])/16 + (229*W[17, 4, 27, 25])/32 - 
 (113*W[17, 4, 28, 1])/64 + (1439*W[17, 4, 28, 2])/32 - 
 (67*W[17, 4, 28, 3])/8 - W[17, 4, 28, 4]/8 + (1393*W[17, 4, 28, 5])/32 + 
 (3*W[17, 4, 28, 6])/8 - (109*W[17, 4, 28, 7])/32 - 
 (447*W[17, 4, 28, 10])/32 + (141*W[17, 4, 28, 11])/64 - 
 (109*W[17, 4, 28, 12])/32 + (41*W[17, 4, 28, 16])/16 - 
 (123*W[17, 4, 28, 17])/64 + (351*W[17, 4, 28, 18])/32 + 
 (601*W[17, 4, 28, 19])/32 + (5*W[17, 4, 28, 20])/16 - 
 (185*W[17, 4, 28, 24])/16 - (229*W[17, 4, 28, 25])/32 + 
 (387*W[17, 4, 29, 1])/64 + (281*W[17, 4, 29, 2])/8 + 
 (243*W[17, 4, 29, 3])/32 + (143*W[17, 4, 29, 4])/32 + 21*W[17, 4, 29, 5] - 
 (97*W[17, 4, 29, 6])/32 - (109*W[17, 4, 29, 7])/32 - 
 (817*W[17, 4, 29, 10])/32 + (707*W[17, 4, 29, 11])/32 - 
 (109*W[17, 4, 29, 12])/32 - (109*W[17, 4, 29, 13])/32 - 
 (229*W[17, 4, 29, 15])/32 - (17*W[17, 4, 29, 16])/32 - 
 (129*W[17, 4, 29, 17])/64 + (11*W[17, 4, 29, 18])/32 + 
 (213*W[17, 4, 29, 19])/16 + (815*W[17, 4, 29, 20])/32 - 
 (229*W[17, 4, 29, 25])/32 - (65*W[17, 5, 1, 26])/4 + 
 (717*W[17, 5, 1, 27])/32 + (1131*W[17, 5, 1, 28])/32 + 
 (1109*W[17, 5, 1, 29])/64 + (337*W[17, 5, 1, 30])/64 - 
 (99*W[17, 5, 2, 26])/16 + (2147*W[17, 5, 2, 27])/64 + 
 (157*W[17, 5, 2, 28])/16 - (67*W[17, 5, 2, 29])/16 + 
 (133*W[17, 5, 2, 30])/64 - (479*W[17, 5, 3, 26])/32 - 
 (1097*W[17, 5, 3, 27])/32 - (1009*W[17, 5, 3, 28])/64 + 
 (1001*W[17, 5, 3, 29])/64 + (125*W[17, 5, 3, 30])/32 - 
 (19*W[17, 5, 4, 26])/2 + (625*W[17, 5, 4, 27])/32 + 
 (2879*W[17, 5, 4, 28])/64 + (677*W[17, 5, 4, 29])/32 - 
 (5*W[17, 5, 4, 30])/16 - (9*W[17, 5, 5, 26])/32 + (753*W[17, 5, 5, 27])/16 - 
 (1301*W[17, 5, 5, 28])/16 - (4057*W[17, 5, 5, 29])/64 - 
 (381*W[17, 5, 5, 30])/64 - (1347*W[17, 5, 10, 26])/64 - 
 (1347*W[17, 5, 10, 27])/32 + (863*W[17, 5, 10, 28])/64 - 
 (549*W[17, 5, 10, 29])/64 + (59*W[17, 5, 12, 26])/8 - 
 (1027*W[17, 5, 12, 27])/32 - (59*W[17, 5, 12, 28])/2 - 
 (1433*W[17, 5, 12, 29])/64 - W[17, 5, 15, 26]/8 + 
 (2181*W[17, 5, 15, 27])/64 + (1315*W[17, 5, 15, 28])/64 - 
 (807*W[17, 5, 15, 29])/64 + (9*W[17, 5, 16, 26])/32 - 
 (129*W[17, 5, 16, 27])/64 + (7*W[17, 5, 16, 28])/16 + 
 (173*W[17, 5, 16, 29])/32 + (3017*W[17, 5, 17, 26])/64 + 
 (137*W[17, 5, 17, 27])/2 - (311*W[17, 5, 17, 28])/8 + 
 (291*W[17, 5, 17, 29])/64 + (9*W[17, 5, 17, 30])/32 + 
 (29*W[17, 5, 18, 26])/8 + (51*W[17, 5, 18, 27])/64 + 
 (1139*W[17, 5, 18, 28])/32 + (1431*W[17, 5, 18, 29])/64 + 
 (99*W[17, 5, 18, 30])/64 + (373*W[17, 5, 19, 26])/16 - 
 (209*W[17, 5, 19, 27])/32 - (113*W[17, 5, 19, 28])/8 - W[17, 5, 19, 29] - 
 6*W[17, 5, 19, 30] + (305*W[17, 5, 20, 26])/32 - (913*W[17, 5, 20, 27])/64 + 
 (89*W[17, 5, 20, 28])/8 - (33*W[17, 5, 20, 29])/16 + 
 (23*W[17, 5, 20, 30])/32 + (491*W[17, 5, 24, 26])/32 + 
 (9*W[17, 5, 24, 27])/32 - (623*W[17, 5, 24, 28])/64 + 
 (241*W[17, 5, 24, 30])/32 + (355*W[17, 5, 26, 1])/32 - 
 (77*W[17, 5, 26, 2])/4 + (163*W[17, 5, 26, 3])/32 + 
 (83*W[17, 5, 26, 4])/16 - (1347*W[17, 5, 26, 10])/64 - 
 (3*W[17, 5, 26, 12])/8 + (11*W[17, 5, 26, 15])/32 + 
 (3017*W[17, 5, 26, 17])/64 + (357*W[17, 5, 26, 18])/32 - 
 (59*W[17, 5, 26, 19])/16 - (39*W[17, 5, 26, 20])/8 + 
 (125*W[17, 5, 26, 24])/16 - (11*W[17, 5, 26, 25])/32 + 
 (229*W[17, 5, 27, 1])/32 + (189*W[17, 5, 27, 2])/32 + 
 (21*W[17, 5, 27, 3])/32 + (7*W[17, 5, 27, 4])/32 + 
 (2997*W[17, 5, 27, 5])/64 + (109*W[17, 5, 27, 7])/32 - 
 (1347*W[17, 5, 27, 10])/32 - (1027*W[17, 5, 27, 12])/32 - 
 (3*W[17, 5, 27, 13])/8 + (2181*W[17, 5, 27, 15])/64 - 
 (149*W[17, 5, 27, 16])/16 + (137*W[17, 5, 27, 17])/2 + 
 (51*W[17, 5, 27, 18])/64 + (49*W[17, 5, 27, 19])/32 + 
 (9*W[17, 5, 27, 20])/4 + (125*W[17, 5, 27, 24])/16 - 
 (11*W[17, 5, 27, 25])/32 - (29*W[17, 5, 28, 1])/4 - 
 (55*W[17, 5, 28, 2])/32 - (713*W[17, 5, 28, 3])/64 + 
 (359*W[17, 5, 28, 4])/64 - (665*W[17, 5, 28, 5])/16 + 
 (109*W[17, 5, 28, 7])/32 + (863*W[17, 5, 28, 10])/64 - 
 (87*W[17, 5, 28, 12])/4 + (1315*W[17, 5, 28, 15])/64 - 
 (17*W[17, 5, 28, 16])/4 - (95*W[17, 5, 28, 17])/8 + 
 (693*W[17, 5, 28, 18])/16 - (113*W[17, 5, 28, 19])/8 + 
 (179*W[17, 5, 28, 20])/16 - (141*W[17, 5, 28, 24])/64 + 
 (11*W[17, 5, 28, 25])/32 - (209*W[17, 5, 29, 1])/16 + 
 (763*W[17, 5, 29, 2])/64 + (1331*W[17, 5, 29, 3])/64 + 
 (383*W[17, 5, 29, 4])/32 - (609*W[17, 5, 29, 5])/16 + 
 (109*W[17, 5, 29, 7])/32 - (549*W[17, 5, 29, 10])/64 - 
 (1433*W[17, 5, 29, 12])/64 + (3*W[17, 5, 29, 13])/8 - 
 (837*W[17, 5, 29, 15])/64 + (3*W[17, 5, 29, 16])/16 + 
 (1213*W[17, 5, 29, 17])/64 + (39*W[17, 5, 29, 18])/16 - 
 (15*W[17, 5, 29, 19])/16 - (33*W[17, 5, 29, 20])/16 + 
 (11*W[17, 5, 29, 25])/32 + (243*W[17, 5, 30, 1])/32 - 
 (23*W[17, 5, 30, 2])/4 + (71*W[17, 5, 30, 3])/16 + (83*W[17, 5, 30, 4])/16 - 
 (87*W[17, 5, 30, 5])/16 + (283*W[17, 5, 30, 18])/32 - 
 (21*W[17, 5, 30, 19])/16 - (9*W[17, 5, 30, 20])/2 - 
 (615*W[17, 10, 1, 26])/32 - (1589*W[17, 10, 1, 27])/32 - 
 (487*W[17, 10, 1, 28])/16 - (447*W[17, 10, 1, 29])/32 - 
 (121*W[17, 10, 1, 30])/8 + (1545*W[17, 10, 2, 26])/32 + 
 (93*W[17, 10, 2, 27])/8 - (551*W[17, 10, 2, 28])/32 - 
 (67*W[17, 10, 2, 29])/4 + (245*W[17, 10, 2, 30])/32 - 
 (1171*W[17, 10, 3, 26])/64 - (43*W[17, 10, 3, 27])/16 - 
 (143*W[17, 10, 3, 28])/64 + (141*W[17, 10, 3, 29])/64 + 
 (41*W[17, 10, 3, 30])/32 + (825*W[17, 10, 4, 26])/32 + 
 (239*W[17, 10, 4, 27])/8 - (447*W[17, 10, 4, 28])/32 - 
 (817*W[17, 10, 4, 29])/32 + W[17, 10, 4, 30]/4 - 
 (1387*W[17, 10, 5, 26])/64 - (1427*W[17, 10, 5, 27])/64 + 
 (499*W[17, 10, 5, 28])/16 + (753*W[17, 10, 5, 29])/64 - 
 (5*W[17, 10, 16, 26])/8 - (3*W[17, 10, 16, 28])/4 - 
 (83*W[17, 10, 16, 29])/16 + (5*W[17, 10, 17, 26])/8 + 
 (1427*W[17, 10, 17, 27])/64 + (1037*W[17, 10, 17, 28])/64 + 
 (983*W[17, 10, 17, 29])/32 + (639*W[17, 10, 18, 26])/64 - 
 (187*W[17, 10, 18, 27])/16 + (911*W[17, 10, 18, 28])/64 + 
 (881*W[17, 10, 18, 29])/64 - (187*W[17, 10, 18, 30])/16 - 
 (801*W[17, 10, 19, 26])/64 + (1147*W[17, 10, 19, 27])/64 + 
 (191*W[17, 10, 19, 29])/64 + (71*W[17, 10, 19, 30])/16 - 
 (835*W[17, 10, 20, 26])/32 - (585*W[17, 10, 20, 27])/64 + 
 (191*W[17, 10, 20, 28])/64 - (9*W[17, 10, 20, 30])/16 - 
 (55*W[17, 10, 26, 1])/4 + (387*W[17, 10, 26, 2])/32 - 
 (101*W[17, 10, 26, 3])/32 - (89*W[17, 10, 26, 4])/16 - 
 (5*W[17, 10, 26, 5])/8 + (5*W[17, 10, 26, 17])/8 - 
 (187*W[17, 10, 26, 18])/16 + (59*W[17, 10, 26, 19])/16 + 
 (37*W[17, 10, 26, 20])/8 - (55*W[17, 10, 27, 1])/4 + 
 (387*W[17, 10, 27, 2])/32 - (101*W[17, 10, 27, 3])/32 - 
 (89*W[17, 10, 27, 4])/16 - (5*W[17, 10, 27, 5])/8 + 
 (5*W[17, 10, 27, 17])/8 - (187*W[17, 10, 27, 18])/16 + 
 (59*W[17, 10, 27, 19])/16 + (37*W[17, 10, 27, 20])/8 - 
 (55*W[17, 10, 30, 1])/4 + (387*W[17, 10, 30, 2])/32 - 
 (101*W[17, 10, 30, 3])/32 - (89*W[17, 10, 30, 4])/16 - 
 (5*W[17, 10, 30, 5])/8 + (5*W[17, 10, 30, 17])/8 - 
 (187*W[17, 10, 30, 18])/16 + (59*W[17, 10, 30, 19])/16 + 
 (37*W[17, 10, 30, 20])/8 + (491*W[17, 17, 1, 26])/8 + 
 (3773*W[17, 17, 1, 27])/64 - (495*W[17, 17, 1, 28])/64 - 
 (1781*W[17, 17, 1, 29])/64 - (3*W[17, 17, 1, 30])/8 - 
 (2359*W[17, 17, 2, 26])/64 + (701*W[17, 17, 2, 27])/32 - 
 (613*W[17, 17, 2, 28])/32 - (427*W[17, 17, 2, 29])/16 - 
 (5*W[17, 17, 2, 30])/16 - (77*W[17, 17, 3, 26])/32 - 
 (367*W[17, 17, 3, 27])/32 + (47*W[17, 17, 3, 28])/32 + 
 (9*W[17, 17, 3, 29])/32 + (5*W[17, 17, 3, 30])/16 + 
 (161*W[17, 17, 4, 26])/64 - (2955*W[17, 17, 4, 27])/64 - 
 (89*W[17, 17, 4, 28])/64 - (149*W[17, 17, 4, 29])/64 + 
 (3*W[17, 17, 4, 30])/16 + (3057*W[17, 17, 5, 26])/64 + 
 (3137*W[17, 17, 5, 27])/64 - (3409*W[17, 17, 5, 28])/64 - 
 (1017*W[17, 17, 5, 29])/64 + (7*W[17, 17, 6, 26])/8 + 
 (7*W[17, 17, 6, 27])/8 + (7*W[17, 17, 6, 28])/8 - (3*W[17, 17, 6, 29])/4 + 
 W[17, 17, 9, 26]/2 + W[17, 17, 9, 29]/2 + W[17, 17, 9, 30]/2 + 
 (1347*W[17, 17, 10, 27])/32 + (1085*W[17, 17, 10, 28])/32 + 
 (817*W[17, 17, 10, 29])/16 + 3*W[17, 17, 12, 26] + (3*W[17, 17, 12, 27])/4 - 
 3*W[17, 17, 12, 28] - (23*W[17, 17, 15, 26])/2 - (11*W[17, 17, 15, 27])/16 + 
 (109*W[17, 17, 15, 28])/8 + (413*W[17, 17, 15, 29])/16 - 
 (9171*W[17, 17, 17, 27])/64 + (429*W[17, 17, 17, 28])/64 + 
 (391*W[17, 17, 17, 29])/64 - (3057*W[17, 17, 18, 26])/64 + 
 (17*W[17, 17, 18, 27])/16 - (53*W[17, 17, 18, 28])/8 + 
 (5*W[17, 17, 18, 29])/32 - (199*W[17, 17, 19, 26])/64 + 
 (37*W[17, 17, 19, 27])/8 - (29*W[17, 17, 19, 29])/32 + 
 (3*W[17, 17, 19, 30])/8 - (137*W[17, 17, 20, 26])/64 - 
 (11*W[17, 17, 20, 27])/32 - (29*W[17, 17, 20, 28])/32 - 
 (231*W[17, 17, 20, 29])/16 + (3*W[17, 17, 20, 30])/16 - 
 (7*W[17, 17, 22, 26])/8 + (7*W[17, 17, 22, 28])/8 + 
 (7*W[17, 17, 22, 29])/8 - (7*W[17, 17, 22, 30])/8 - 
 (125*W[17, 17, 24, 27])/8 - (91*W[17, 17, 25, 26])/8 - 
 (171*W[17, 17, 25, 27])/16 + (193*W[17, 17, 25, 28])/16 + 
 (411*W[17, 17, 25, 29])/16 + (85*W[17, 17, 27, 1])/16 + 
 (229*W[17, 17, 27, 2])/16 - (31*W[17, 17, 27, 3])/8 + 
 (3*W[17, 17, 27, 4])/4 + (5*W[17, 17, 27, 5])/4 + 
 (1347*W[17, 17, 27, 10])/32 + (3*W[17, 17, 27, 12])/4 - 
 (11*W[17, 17, 27, 15])/16 - (3057*W[17, 17, 27, 17])/32 + 
 (17*W[17, 17, 27, 18])/16 + W[17, 17, 27, 20]/2 - 
 (125*W[17, 17, 27, 24])/8 + (11*W[17, 17, 27, 25])/16 - 
 (247*W[17, 17, 28, 2])/16 + (17*W[17, 17, 28, 3])/16 - 
 (491*W[17, 17, 28, 5])/8 + (1085*W[17, 17, 28, 10])/32 + 
 (109*W[17, 17, 28, 15])/8 + (3*W[17, 17, 28, 16])/8 + 
 (143*W[17, 17, 28, 17])/32 + W[17, 17, 28, 18]/8 + 
 (11*W[17, 17, 28, 25])/16 - (113*W[17, 17, 29, 1])/8 - 
 (123*W[17, 17, 29, 2])/8 - (7*W[17, 17, 29, 3])/16 - 
 (139*W[17, 17, 29, 5])/8 - (3*W[17, 17, 29, 6])/4 + 
 (817*W[17, 17, 29, 10])/16 + (229*W[17, 17, 29, 15])/16 + 
 (11*W[17, 17, 29, 16])/16 + (143*W[17, 17, 29, 17])/32 - 
 (11*W[17, 17, 29, 18])/16 - (231*W[17, 17, 29, 20])/16 + 
 (229*W[17, 17, 29, 25])/16 - (143*W[17, 18, 1, 26])/16 - 
 (3659*W[17, 18, 1, 27])/64 - (1233*W[17, 18, 1, 28])/32 + 
 (841*W[17, 18, 1, 29])/64 + (781*W[17, 18, 1, 30])/64 + 
 (405*W[17, 18, 2, 26])/32 - (2497*W[17, 18, 2, 27])/64 - 
 (763*W[17, 18, 2, 28])/16 - (763*W[17, 18, 2, 29])/64 - 
 (287*W[17, 18, 2, 30])/64 - (17*W[17, 18, 3, 26])/4 + 
 (1203*W[17, 18, 3, 27])/32 - (19*W[17, 18, 3, 28])/4 - 
 (391*W[17, 18, 3, 29])/32 + W[17, 18, 3, 30]/8 - (25*W[17, 18, 4, 26])/32 - 
 (37*W[17, 18, 4, 27])/4 - (21*W[17, 18, 4, 28])/64 - 
 (205*W[17, 18, 4, 29])/32 - (11*W[17, 18, 4, 30])/16 + 
 (127*W[17, 18, 5, 26])/32 + (5*W[17, 18, 5, 27])/2 + 
 (1043*W[17, 18, 5, 28])/32 + (1423*W[17, 18, 5, 29])/64 + 
 (117*W[17, 18, 5, 30])/64 + (243*W[17, 18, 6, 26])/16 - 
 (77*W[17, 18, 6, 27])/32 + (383*W[17, 18, 6, 28])/32 - 
 (1457*W[17, 18, 6, 29])/64 + (599*W[17, 18, 10, 26])/64 - 
 (187*W[17, 18, 10, 27])/16 + (863*W[17, 18, 10, 28])/64 + 
 (549*W[17, 18, 10, 29])/64 - (187*W[17, 18, 10, 30])/16 + 
 (9*W[17, 18, 16, 26])/32 - (129*W[17, 18, 16, 27])/64 + 
 (7*W[17, 18, 16, 28])/16 + (173*W[17, 18, 16, 29])/32 - 
 (3017*W[17, 18, 17, 26])/64 - (353*W[17, 18, 17, 27])/32 - 
 15*W[17, 18, 17, 28] - (89*W[17, 18, 17, 29])/16 + 
 (9*W[17, 18, 17, 30])/32 + (219*W[17, 18, 18, 26])/16 + 
 (3465*W[17, 18, 18, 27])/64 + (317*W[17, 18, 18, 28])/4 + 
 (509*W[17, 18, 18, 29])/64 + (1509*W[17, 18, 18, 30])/64 + 
 W[17, 18, 19, 26]/4 + (1471*W[17, 18, 19, 27])/32 - 
 (117*W[17, 18, 19, 28])/8 + (91*W[17, 18, 19, 29])/16 - 
 (83*W[17, 18, 19, 30])/32 + (25*W[17, 18, 20, 26])/16 - 
 (577*W[17, 18, 20, 27])/64 + (25*W[17, 18, 20, 28])/2 - 
 7*W[17, 18, 20, 29] + (35*W[17, 18, 20, 30])/32 - 
 (589*W[17, 18, 24, 26])/32 + (589*W[17, 18, 24, 27])/32 + 
 (537*W[17, 18, 24, 28])/64 - (339*W[17, 18, 24, 30])/32 + 
 (39*W[17, 18, 25, 26])/16 + (441*W[17, 18, 25, 27])/64 - 
 (67*W[17, 18, 25, 28])/32 + (151*W[17, 18, 25, 29])/32 + 
 (131*W[17, 18, 26, 1])/32 + (31*W[17, 18, 26, 2])/4 + 
 (121*W[17, 18, 26, 3])/32 + (83*W[17, 18, 26, 4])/16 - 
 (87*W[17, 18, 26, 5])/8 + (1347*W[17, 18, 26, 10])/64 + 
 (3*W[17, 18, 26, 12])/8 - (11*W[17, 18, 26, 15])/32 - 
 (3017*W[17, 18, 26, 17])/64 + (209*W[17, 18, 26, 18])/32 + 
 (17*W[17, 18, 26, 19])/16 - (33*W[17, 18, 26, 20])/8 - 
 (125*W[17, 18, 26, 24])/16 + (11*W[17, 18, 26, 25])/32 + 
 (307*W[17, 18, 27, 1])/64 - (31*W[17, 18, 27, 2])/4 - 
 (269*W[17, 18, 27, 3])/32 - (53*W[17, 18, 27, 4])/8 - 
 (325*W[17, 18, 27, 5])/64 - (563*W[17, 18, 27, 6])/32 - 
 (109*W[17, 18, 27, 13])/32 + (33*W[17, 18, 27, 16])/32 - 
 (243*W[17, 18, 27, 17])/32 + (3465*W[17, 18, 27, 18])/64 + 
 (135*W[17, 18, 27, 19])/16 - (21*W[17, 18, 27, 20])/32 + 
 (125*W[17, 18, 27, 24])/16 + (307*W[17, 18, 27, 25])/64 + 
 (333*W[17, 18, 28, 1])/32 - (143*W[17, 18, 28, 2])/32 + 
 (71*W[17, 18, 28, 3])/32 - (391*W[17, 18, 28, 4])/64 - 
 (143*W[17, 18, 28, 5])/32 - (103*W[17, 18, 28, 6])/32 + 
 (863*W[17, 18, 28, 10])/64 - (3*W[17, 18, 28, 12])/8 - 
 (27*W[17, 18, 28, 16])/32 - (5*W[17, 18, 28, 17])/8 + 
 (317*W[17, 18, 28, 18])/8 - (117*W[17, 18, 28, 19])/8 + 
 (109*W[17, 18, 28, 20])/16 - (141*W[17, 18, 28, 24])/64 - 
 (111*W[17, 18, 29, 1])/16 + W[17, 18, 29, 2]/32 - (15*W[17, 18, 29, 3])/16 - 
 (13*W[17, 18, 29, 4])/2 + (873*W[17, 18, 29, 5])/32 - 
 (1457*W[17, 18, 29, 6])/64 + (549*W[17, 18, 29, 10])/64 + 
 (109*W[17, 18, 29, 13])/32 + (11*W[17, 18, 29, 15])/32 - 
 (3*W[17, 18, 29, 16])/16 + W[17, 18, 29, 17]/8 - (13*W[17, 18, 29, 18])/32 - 
 7*W[17, 18, 29, 20] + (109*W[17, 18, 29, 25])/16 + 
 (243*W[17, 18, 30, 1])/32 - (23*W[17, 18, 30, 2])/4 + 
 (71*W[17, 18, 30, 3])/16 + (83*W[17, 18, 30, 4])/16 - 
 (87*W[17, 18, 30, 5])/16 + (283*W[17, 18, 30, 18])/32 - 
 (21*W[17, 18, 30, 19])/16 - (9*W[17, 18, 30, 20])/2 + 
 (209*W[17, 19, 1, 27])/8 - (157*W[17, 19, 1, 29])/32 + 
 (83*W[17, 19, 1, 30])/32 + (9*W[17, 19, 2, 26])/4 + 
 (583*W[17, 19, 2, 27])/32 + (23*W[17, 19, 2, 28])/2 - 
 (55*W[17, 19, 2, 29])/16 - (11*W[17, 19, 2, 30])/4 - 
 (121*W[17, 19, 3, 26])/32 - (683*W[17, 19, 3, 27])/32 - 
 (93*W[17, 19, 3, 28])/16 - (201*W[17, 19, 3, 29])/16 + 
 (9*W[17, 19, 3, 30])/16 - (23*W[17, 19, 4, 26])/32 - 
 (557*W[17, 19, 4, 27])/64 + (311*W[17, 19, 4, 28])/16 + 
 (443*W[17, 19, 4, 29])/32 + (93*W[17, 19, 4, 30])/32 + 
 (741*W[17, 19, 5, 26])/32 - (97*W[17, 19, 5, 27])/16 - 
 (113*W[17, 19, 5, 28])/8 - W[17, 19, 5, 29]/2 - (45*W[17, 19, 5, 30])/8 - 
 (7*W[17, 19, 6, 26])/8 - (7*W[17, 19, 6, 27])/8 - (7*W[17, 19, 6, 28])/8 + 
 (3*W[17, 19, 6, 29])/4 - (97*W[17, 19, 7, 27])/32 - 
 (37*W[17, 19, 7, 28])/16 - (177*W[17, 19, 7, 29])/32 - 
 (801*W[17, 19, 10, 26])/64 + (1147*W[17, 19, 10, 27])/64 + 
 (191*W[17, 19, 10, 29])/64 + (71*W[17, 19, 10, 30])/16 + 
 5*W[17, 19, 12, 26] + (33*W[17, 19, 12, 27])/16 - 
 (51*W[17, 19, 12, 28])/32 + (109*W[17, 19, 12, 29])/32 + 
 (5*W[17, 19, 16, 26])/32 - (17*W[17, 19, 16, 27])/32 - 
 (143*W[17, 19, 17, 26])/64 + (87*W[17, 19, 17, 27])/16 + 
 (7*W[17, 19, 17, 28])/8 - (27*W[17, 19, 17, 29])/16 + 
 (7*W[17, 19, 17, 30])/32 + (43*W[17, 19, 18, 26])/16 + 
 (3383*W[17, 19, 18, 27])/64 - (535*W[17, 19, 18, 28])/32 + 
 (175*W[17, 19, 18, 29])/16 - (33*W[17, 19, 18, 30])/16 + 
 (7*W[17, 19, 19, 26])/32 + (1231*W[17, 19, 19, 27])/64 + 
 (189*W[17, 19, 19, 29])/16 + (3*W[17, 19, 20, 26])/4 + 
 (901*W[17, 19, 20, 27])/32 + (87*W[17, 19, 20, 28])/16 - 
 (535*W[17, 19, 21, 27])/32 - (491*W[17, 19, 21, 28])/16 - 
 (495*W[17, 19, 21, 29])/16 - (3*W[17, 19, 22, 26])/8 + 
 (3*W[17, 19, 22, 28])/8 + (3*W[17, 19, 22, 29])/8 - 
 (3*W[17, 19, 22, 30])/8 - (141*W[17, 19, 24, 27])/64 - 
 (185*W[17, 19, 24, 29])/16 - (39*W[17, 19, 25, 26])/16 - 
 (441*W[17, 19, 25, 27])/64 + (67*W[17, 19, 25, 28])/32 - 
 (151*W[17, 19, 25, 29])/32 + (247*W[17, 19, 26, 2])/32 - 
 (17*W[17, 19, 26, 3])/32 + (491*W[17, 19, 26, 5])/16 - 
 (1085*W[17, 19, 26, 10])/64 - (109*W[17, 19, 26, 15])/16 - 
 (3*W[17, 19, 26, 16])/16 - (143*W[17, 19, 26, 17])/64 - 
 W[17, 19, 26, 18]/16 - (11*W[17, 19, 26, 25])/32 + 12*W[17, 19, 27, 1] + 
 (105*W[17, 19, 27, 2])/32 - (139*W[17, 19, 27, 3])/32 - 
 (797*W[17, 19, 27, 4])/64 - (5*W[17, 19, 27, 5])/4 + 
 (863*W[17, 19, 27, 10])/64 + (33*W[17, 19, 27, 12])/16 + 
 (59*W[17, 19, 27, 16])/32 + (43*W[17, 19, 27, 17])/16 + 
 (3383*W[17, 19, 27, 18])/64 + (2121*W[17, 19, 27, 19])/64 + 
 (385*W[17, 19, 27, 20])/16 - (535*W[17, 19, 27, 21])/32 - 
 (141*W[17, 19, 27, 24])/64 - (307*W[17, 19, 27, 25])/64 - 
 (113*W[17, 19, 28, 1])/8 + (281*W[17, 19, 28, 4])/32 + 
 (23*W[17, 19, 28, 7])/32 + (109*W[17, 19, 28, 12])/32 + 
 (7*W[17, 19, 28, 17])/32 - (23*W[17, 19, 28, 18])/32 - 
 (491*W[17, 19, 28, 21])/16 - (221*W[17, 19, 29, 1])/16 - 
 (57*W[17, 19, 29, 3])/8 + (419*W[17, 19, 29, 4])/32 - 
 (123*W[17, 19, 29, 5])/32 + (3*W[17, 19, 29, 6])/4 - 
 (5*W[17, 19, 29, 7])/2 + (191*W[17, 19, 29, 10])/64 + 
 (109*W[17, 19, 29, 12])/32 + (109*W[17, 19, 29, 15])/16 + 
 (3*W[17, 19, 29, 16])/8 - (15*W[17, 19, 29, 17])/16 + 12*W[17, 19, 29, 18] + 
 (51*W[17, 19, 29, 19])/8 - (495*W[17, 19, 29, 21])/16 - 
 (185*W[17, 19, 29, 24])/16 - (109*W[17, 19, 29, 25])/16 - 
 W[17, 19, 30, 1]/8 + (3*W[17, 19, 30, 3])/16 + (23*W[17, 19, 30, 4])/8 - 
 (93*W[17, 19, 30, 5])/32 - W[17, 19, 30, 17]/8 + (531*W[17, 20, 1, 26])/32 + 
 (71*W[17, 20, 1, 27])/16 - (403*W[17, 20, 1, 28])/32 - 
 (205*W[17, 20, 1, 29])/16 + (325*W[17, 20, 2, 26])/32 - 
 (35*W[17, 20, 2, 27])/32 - (357*W[17, 20, 2, 28])/32 - 28*W[17, 20, 2, 29] + 
 W[17, 20, 2, 30]/2 + (109*W[17, 20, 3, 26])/16 + (353*W[17, 20, 3, 27])/16 - 
 (29*W[17, 20, 3, 28])/4 - (5*W[17, 20, 3, 29])/4 - 
 (23*W[17, 20, 3, 30])/32 - (215*W[17, 20, 4, 26])/32 - 
 (57*W[17, 20, 4, 27])/16 + (57*W[17, 20, 4, 28])/16 + 25*W[17, 20, 4, 29] + 
 (145*W[17, 20, 5, 26])/16 - (505*W[17, 20, 5, 27])/32 + 
 (177*W[17, 20, 5, 28])/16 - (47*W[17, 20, 5, 29])/32 + 
 (11*W[17, 20, 5, 30])/16 - (189*W[17, 20, 8, 27])/16 + W[17, 20, 8, 28]/2 + 
 (5*W[17, 20, 8, 29])/4 + (3*W[17, 20, 8, 30])/4 - W[17, 20, 9, 26]/2 - 
 W[17, 20, 9, 29]/2 - W[17, 20, 9, 30]/2 - (835*W[17, 20, 10, 26])/32 - 
 (585*W[17, 20, 10, 27])/64 + (191*W[17, 20, 10, 28])/64 - 
 (9*W[17, 20, 10, 30])/16 - (513*W[17, 20, 15, 26])/32 - 
 (229*W[17, 20, 15, 27])/32 + (229*W[17, 20, 15, 28])/32 + 
 (513*W[17, 20, 15, 29])/32 - (143*W[17, 20, 17, 26])/64 - 
 (9*W[17, 20, 17, 27])/32 - W[17, 20, 17, 28]/4 - 
 (431*W[17, 20, 17, 29])/32 + (11*W[17, 20, 17, 30])/32 + 
 (23*W[17, 20, 18, 26])/16 - (119*W[17, 20, 18, 27])/16 + 
 (423*W[17, 20, 18, 28])/32 - (57*W[17, 20, 18, 29])/8 + 
 (25*W[17, 20, 18, 30])/32 + W[17, 20, 19, 26]/2 + 
 (357*W[17, 20, 19, 27])/32 - (389*W[17, 20, 19, 28])/16 - 
 (495*W[17, 20, 19, 29])/16 - (3*W[17, 20, 19, 30])/16 + 
 (451*W[17, 20, 20, 26])/32 - (2139*W[17, 20, 20, 27])/64 - 
 (1457*W[17, 20, 20, 28])/32 + (143*W[17, 20, 20, 29])/32 + 
 (5*W[17, 20, 20, 30])/32 + (535*W[17, 20, 21, 27])/32 + 
 (491*W[17, 20, 21, 28])/16 + (495*W[17, 20, 21, 29])/16 - 
 (5*W[17, 20, 24, 26])/4 + (5*W[17, 20, 24, 27])/4 - 
 (165*W[17, 20, 24, 28])/16 - (5*W[17, 20, 24, 30])/4 - 
 (533*W[17, 20, 25, 26])/32 - (19*W[17, 20, 25, 27])/2 + 
 (19*W[17, 20, 25, 28])/2 + (533*W[17, 20, 25, 29])/32 + 
 (113*W[17, 20, 26, 1])/16 + (123*W[17, 20, 26, 2])/16 + 
 (7*W[17, 20, 26, 3])/32 + (139*W[17, 20, 26, 5])/16 + 
 (3*W[17, 20, 26, 6])/8 - (817*W[17, 20, 26, 10])/32 - 
 (229*W[17, 20, 26, 15])/32 - (11*W[17, 20, 26, 16])/32 - 
 (143*W[17, 20, 26, 17])/64 + (11*W[17, 20, 26, 18])/32 + 
 (231*W[17, 20, 26, 20])/32 - (229*W[17, 20, 26, 25])/32 + 
 (109*W[17, 20, 27, 1])/16 + (123*W[17, 20, 27, 2])/16 + 
 (25*W[17, 20, 27, 3])/2 + (23*W[17, 20, 27, 4])/8 - 
 (495*W[17, 20, 27, 5])/32 + (3*W[17, 20, 27, 6])/8 - 
 (189*W[17, 20, 27, 8])/16 - (549*W[17, 20, 27, 10])/64 + 
 (3*W[17, 20, 27, 13])/8 - (229*W[17, 20, 27, 15])/32 + 
 (7*W[17, 20, 27, 16])/32 - W[17, 20, 27, 17]/8 - 
 (119*W[17, 20, 27, 18])/16 - (2595*W[17, 20, 27, 20])/64 + 
 (535*W[17, 20, 27, 21])/32 - (11*W[17, 20, 28, 1])/16 - 
 (113*W[17, 20, 28, 3])/16 + (23*W[17, 20, 28, 4])/8 + 
 (19*W[17, 20, 28, 5])/32 + (3*W[17, 20, 28, 6])/8 - W[17, 20, 28, 8]/4 + 
 (191*W[17, 20, 28, 10])/64 + (229*W[17, 20, 28, 15])/32 + 
 (9*W[17, 20, 28, 16])/16 - W[17, 20, 28, 17]/8 + 
 (185*W[17, 20, 28, 18])/16 - (389*W[17, 20, 28, 19])/16 - 
 (1457*W[17, 20, 28, 20])/32 + (491*W[17, 20, 28, 21])/16 - 
 (185*W[17, 20, 28, 24])/16 - (59*W[17, 20, 29, 1])/16 - 
 (205*W[17, 20, 29, 2])/8 - (11*W[17, 20, 29, 3])/32 + 
 (585*W[17, 20, 29, 4])/32 - (3*W[17, 20, 29, 5])/2 + W[17, 20, 29, 8]/2 - 
 (3*W[17, 20, 29, 13])/8 + (229*W[17, 20, 29, 15])/32 - 
 (5*W[17, 20, 29, 16])/32 - (227*W[17, 20, 29, 17])/32 - 
 (495*W[17, 20, 29, 19])/16 + (143*W[17, 20, 29, 20])/32 + 
 (495*W[17, 20, 29, 21])/16 + (229*W[17, 20, 29, 25])/32 + 
 (431*W[17, 24, 1, 26])/32 + (1441*W[17, 24, 1, 27])/64 + 
 (487*W[17, 24, 1, 28])/64 - (275*W[17, 24, 1, 29])/16 - 
 (177*W[17, 24, 1, 30])/32 - (79*W[17, 24, 2, 26])/8 + 
 (273*W[17, 24, 2, 27])/64 + (1013*W[17, 24, 2, 28])/64 + 
 (185*W[17, 24, 2, 29])/16 - (33*W[17, 24, 2, 30])/16 - 
 (7*W[17, 24, 3, 26])/32 - (127*W[17, 24, 3, 27])/64 + 
 (377*W[17, 24, 3, 28])/32 + (185*W[17, 24, 3, 29])/16 - 
 (7*W[17, 24, 3, 30])/32 + (3*W[17, 24, 4, 26])/4 - 
 (137*W[17, 24, 4, 27])/16 - (197*W[17, 24, 4, 28])/16 + 
 (3*W[17, 24, 4, 30])/4 + (489*W[17, 24, 5, 26])/32 - 
 (15*W[17, 24, 5, 27])/4 - (615*W[17, 24, 5, 28])/64 + 
 (45*W[17, 24, 5, 29])/8 + (241*W[17, 24, 5, 30])/32 + W[17, 24, 16, 26]/16 + 
 (129*W[17, 24, 16, 27])/32 - W[17, 24, 16, 28]/8 - 
 (45*W[17, 24, 16, 29])/8 - (5*W[17, 24, 17, 26])/8 - 
 (103*W[17, 24, 17, 27])/32 + (187*W[17, 24, 17, 28])/16 + 
 (45*W[17, 24, 17, 29])/8 - (9*W[17, 24, 17, 30])/16 - 
 (569*W[17, 24, 18, 26])/32 + 6*W[17, 24, 18, 27] - 
 (211*W[17, 24, 18, 28])/64 - (45*W[17, 24, 18, 29])/8 - 
 (321*W[17, 24, 18, 30])/32 - (97*W[17, 24, 19, 26])/8 - 
 (527*W[17, 24, 19, 27])/64 + (17*W[17, 24, 19, 28])/16 - 
 (95*W[17, 24, 19, 29])/16 - (15*W[17, 24, 19, 30])/16 - 
 (5*W[17, 24, 20, 26])/4 + (5*W[17, 24, 20, 27])/4 - 
 (165*W[17, 24, 20, 28])/16 - (5*W[17, 24, 20, 30])/4 + 
 (127*W[17, 24, 24, 26])/16 - (127*W[17, 24, 24, 27])/16 - 
 (127*W[17, 24, 24, 28])/16 + (127*W[17, 24, 24, 30])/16 - 
 (23*W[17, 24, 26, 1])/16 - (19*W[17, 24, 26, 2])/32 - 
 (183*W[17, 24, 26, 3])/32 - (77*W[17, 24, 26, 4])/16 + 
 (23*W[17, 24, 26, 5])/2 - (5*W[17, 24, 26, 17])/8 - 6*W[17, 24, 26, 18] - 
 (17*W[17, 24, 26, 19])/16 + (35*W[17, 24, 26, 20])/8 + 
 (23*W[17, 24, 27, 1])/16 + (19*W[17, 24, 27, 2])/32 + 
 (183*W[17, 24, 27, 3])/32 + (77*W[17, 24, 27, 4])/16 - 
 (23*W[17, 24, 27, 5])/2 + (5*W[17, 24, 27, 17])/8 + 6*W[17, 24, 27, 18] + 
 (17*W[17, 24, 27, 19])/16 - (35*W[17, 24, 27, 20])/8 + 
 (23*W[17, 24, 28, 1])/16 + (19*W[17, 24, 28, 2])/32 + 
 (183*W[17, 24, 28, 3])/32 + (77*W[17, 24, 28, 4])/16 - 
 (23*W[17, 24, 28, 5])/2 + (5*W[17, 24, 28, 17])/8 + 6*W[17, 24, 28, 18] + 
 (17*W[17, 24, 28, 19])/16 - (35*W[17, 24, 28, 20])/8 - 
 (23*W[17, 24, 30, 1])/16 - (19*W[17, 24, 30, 2])/32 - 
 (183*W[17, 24, 30, 3])/32 - (77*W[17, 24, 30, 4])/16 + 
 (23*W[17, 24, 30, 5])/2 - (5*W[17, 24, 30, 17])/8 - 6*W[17, 24, 30, 18] - 
 (17*W[17, 24, 30, 19])/16 + (35*W[17, 24, 30, 20])/8 + 
 (239*W[17, 27, 1, 2])/64 + (451*W[17, 27, 1, 3])/32 - 
 (77*W[17, 27, 1, 5])/32 + (563*W[17, 27, 1, 6])/32 + 
 (755*W[17, 27, 1, 11])/64 - (707*W[17, 27, 1, 13])/16 + 
 (109*W[17, 27, 1, 15])/16 - (109*W[17, 27, 1, 16])/32 - 
 (839*W[17, 27, 1, 18])/64 + (157*W[17, 27, 1, 19])/32 - 
 (11*W[17, 27, 1, 25])/32 + (491*W[17, 27, 2, 1])/64 - 
 (3057*W[17, 27, 2, 2])/32 - (147*W[17, 27, 2, 3])/32 - 
 (1039*W[17, 27, 2, 4])/64 - (23*W[17, 27, 2, 5])/2 + 
 (1015*W[17, 27, 2, 12])/32 + (987*W[17, 27, 2, 14])/64 + 
 (11*W[17, 27, 2, 15])/32 + (103*W[17, 27, 2, 16])/32 + 
 (161*W[17, 27, 2, 17])/16 - (9*W[17, 27, 2, 18])/16 + 
 (31*W[17, 27, 2, 19])/4 + (235*W[17, 27, 2, 20])/32 - 
 (109*W[17, 27, 2, 25])/16 - (935*W[17, 27, 3, 1])/32 - 
 (17*W[17, 27, 3, 2])/32 + (37*W[17, 27, 3, 4])/32 + 
 (2087*W[17, 27, 3, 5])/64 - (39*W[17, 27, 3, 6])/16 + 
 (189*W[17, 27, 3, 8])/16 - (3*W[17, 27, 3, 12])/8 + 
 (707*W[17, 27, 3, 13])/16 - (2159*W[17, 27, 3, 15])/64 + 
 (17*W[17, 27, 3, 16])/32 - (9*W[17, 27, 3, 17])/2 - 
 (375*W[17, 27, 3, 18])/32 - (97*W[17, 27, 3, 19])/16 + 
 (679*W[17, 27, 4, 1])/64 - (119*W[17, 27, 4, 3])/32 + 
 (3057*W[17, 27, 4, 4])/64 + (39*W[17, 27, 4, 6])/16 - 
 (109*W[17, 27, 4, 7])/32 - (755*W[17, 27, 4, 11])/64 - 
 (39*W[17, 27, 4, 12])/16 + (109*W[17, 27, 4, 13])/32 - 
 (987*W[17, 27, 4, 14])/64 - (205*W[17, 27, 4, 18])/32 - 
 (31*W[17, 27, 4, 19])/32 + (117*W[17, 27, 5, 1])/32 + 
 (621*W[17, 27, 5, 2])/32 + (7*W[17, 27, 5, 4])/32 + 
 (2649*W[17, 27, 5, 5])/64 + (109*W[17, 27, 5, 7])/32 - 
 (1347*W[17, 27, 5, 10])/64 - (1015*W[17, 27, 5, 12])/32 - 
 (3*W[17, 27, 5, 13])/8 + (2159*W[17, 27, 5, 15])/64 - 
 (149*W[17, 27, 5, 16])/16 + (1367*W[17, 27, 5, 17])/64 - 
 (97*W[17, 27, 5, 18])/64 + (125*W[17, 27, 5, 19])/32 + 
 (21*W[17, 27, 5, 20])/8 - (197*W[17, 27, 16, 1])/32 + 
 (203*W[17, 27, 16, 2])/32 + (41*W[17, 27, 16, 3])/32 - 
 (3*W[17, 27, 16, 4])/8 - (97*W[17, 27, 16, 5])/16 + 
 (5*W[17, 27, 16, 17])/8 - (91*W[17, 27, 16, 18])/32 + 
 (19*W[17, 27, 16, 19])/8 + W[17, 27, 16, 20]/8 + (85*W[17, 27, 17, 1])/32 + 
 (229*W[17, 27, 17, 2])/32 - (31*W[17, 27, 17, 3])/16 + 
 (3*W[17, 27, 17, 4])/8 + (5*W[17, 27, 17, 5])/8 + 
 (1347*W[17, 27, 17, 10])/64 + (3*W[17, 27, 17, 12])/8 - 
 (11*W[17, 27, 17, 15])/32 - (3057*W[17, 27, 17, 17])/64 + 
 (17*W[17, 27, 17, 18])/32 + W[17, 27, 17, 20]/4 - 
 (125*W[17, 27, 17, 24])/16 + (11*W[17, 27, 17, 25])/32 + 
 (307*W[17, 27, 18, 1])/64 - (31*W[17, 27, 18, 2])/4 - 
 (269*W[17, 27, 18, 3])/32 - (53*W[17, 27, 18, 4])/8 - 
 (325*W[17, 27, 18, 5])/64 - (563*W[17, 27, 18, 6])/32 - 
 (109*W[17, 27, 18, 13])/32 + (33*W[17, 27, 18, 16])/32 - 
 (243*W[17, 27, 18, 17])/32 + (3465*W[17, 27, 18, 18])/64 + 
 (135*W[17, 27, 18, 19])/16 - (21*W[17, 27, 18, 20])/32 + 
 (125*W[17, 27, 18, 24])/16 + (307*W[17, 27, 18, 25])/64 + 
 (51*W[17, 27, 19, 1])/32 + (31*W[17, 27, 19, 2])/4 - 
 (105*W[17, 27, 19, 3])/16 - (199*W[17, 27, 19, 4])/32 + 
 (215*W[17, 27, 19, 5])/32 + (39*W[17, 27, 19, 12])/16 + 
 (23*W[17, 27, 19, 16])/8 + (53*W[17, 27, 19, 17])/16 + 
 (847*W[17, 27, 19, 18])/64 + (3057*W[17, 27, 19, 19])/64 + 
 (535*W[17, 27, 19, 20])/32 - (535*W[17, 27, 19, 21])/32 - 
 (307*W[17, 27, 19, 25])/64 - W[17, 27, 20, 1]/8 + 
 (247*W[17, 27, 20, 2])/32 + (185*W[17, 27, 20, 3])/16 + 
 (151*W[17, 27, 20, 5])/16 - (189*W[17, 27, 20, 8])/16 + 
 (3*W[17, 27, 20, 13])/8 - (109*W[17, 27, 20, 15])/16 + 
 (3*W[17, 27, 20, 16])/8 - (251*W[17, 27, 20, 18])/32 - 
 (3057*W[17, 27, 20, 20])/64 + (535*W[17, 27, 20, 21])/32 + 
 (109*W[17, 27, 20, 25])/16 - (5*W[17, 27, 26, 27])/16 - 
 (53*W[17, 27, 26, 28])/16 + (3*W[17, 27, 26, 29])/32 + 
 (9*W[17, 27, 26, 30])/32 + (323*W[17, 27, 27, 29])/64 + 
 (119*W[17, 27, 27, 30])/64 + (3*W[17, 27, 28, 30])/16 - 
 (5*W[17, 27, 29, 26])/32 - (137*W[17, 27, 29, 27])/64 + 
 (7*W[17, 27, 29, 29])/32 - W[17, 27, 29, 30]/32 - 
 (11*W[17, 27, 30, 26])/32 - (129*W[17, 27, 30, 27])/64 - 
 (5*W[17, 27, 30, 28])/16 + (7*W[17, 27, 30, 29])/32 + 
 (181*W[17, 28, 1, 2])/32 - (43*W[17, 28, 1, 3])/16 - 
 (561*W[17, 28, 1, 5])/32 + (103*W[17, 28, 1, 6])/32 - 
 (141*W[17, 28, 1, 11])/64 + (103*W[17, 28, 1, 13])/32 - 
 (11*W[17, 28, 1, 15])/32 + (3*W[17, 28, 1, 16])/8 + 
 (3*W[17, 28, 1, 17])/16 - (41*W[17, 28, 1, 18])/16 - 
 (117*W[17, 28, 1, 19])/8 - (11*W[17, 28, 1, 25])/32 + 
 (159*W[17, 28, 2, 1])/32 - (143*W[17, 28, 2, 2])/32 - 
 (253*W[17, 28, 2, 3])/32 + (607*W[17, 28, 2, 4])/16 - 
 (87*W[17, 28, 2, 5])/8 - (23*W[17, 28, 2, 7])/32 + 
 (171*W[17, 28, 2, 12])/8 - (109*W[17, 28, 2, 15])/16 - 
 (3*W[17, 28, 2, 17])/4 + (3*W[17, 28, 2, 18])/16 + 
 (235*W[17, 28, 2, 20])/32 - (109*W[17, 28, 2, 25])/16 - 
 (247*W[17, 28, 3, 2])/32 + (3057*W[17, 28, 3, 3])/64 + W[17, 28, 3, 8]/4 - 
 (103*W[17, 28, 3, 13])/32 - (879*W[17, 28, 3, 15])/64 - 
 (65*W[17, 28, 4, 1])/64 + (149*W[17, 28, 4, 2])/4 - 
 (17*W[17, 28, 4, 3])/32 + (411*W[17, 28, 4, 5])/32 - 
 (109*W[17, 28, 4, 7])/32 + (141*W[17, 28, 4, 11])/64 - 
 (109*W[17, 28, 4, 12])/32 + (19*W[17, 28, 4, 16])/8 + 
 (5*W[17, 28, 4, 17])/16 - (17*W[17, 28, 4, 18])/32 + 
 (397*W[17, 28, 4, 19])/32 + (5*W[17, 28, 4, 20])/16 - 
 (561*W[17, 28, 5, 1])/32 + (335*W[17, 28, 5, 2])/32 - 
 (901*W[17, 28, 5, 3])/64 + (287*W[17, 28, 5, 4])/32 + 
 (109*W[17, 28, 5, 7])/32 - (1085*W[17, 28, 5, 10])/64 - 
 (171*W[17, 28, 5, 12])/8 + (879*W[17, 28, 5, 15])/64 - 
 (109*W[17, 28, 5, 16])/32 - (855*W[17, 28, 5, 17])/64 + 
 (29*W[17, 28, 5, 18])/8 + W[17, 28, 5, 19]/2 + (123*W[17, 28, 5, 20])/32 - 
 W[17, 28, 16, 1]/8 + (3*W[17, 28, 16, 3])/16 + (23*W[17, 28, 16, 4])/8 - 
 (93*W[17, 28, 16, 5])/32 - W[17, 28, 16, 17]/8 - (247*W[17, 28, 17, 2])/32 + 
 (17*W[17, 28, 17, 3])/32 - (491*W[17, 28, 17, 5])/16 + 
 (1085*W[17, 28, 17, 10])/64 + (109*W[17, 28, 17, 15])/16 + 
 (3*W[17, 28, 17, 16])/16 + (143*W[17, 28, 17, 17])/64 + 
 W[17, 28, 17, 18]/16 + (11*W[17, 28, 17, 25])/32 + W[17, 28, 18, 4]/8 + 
 (7*W[17, 28, 18, 5])/2 - (103*W[17, 28, 18, 6])/32 + 
 (3*W[17, 28, 18, 16])/16 - (17*W[17, 28, 18, 20])/32 - 
 (113*W[17, 28, 19, 1])/8 + (281*W[17, 28, 19, 4])/32 + 
 (23*W[17, 28, 19, 7])/32 + (109*W[17, 28, 19, 12])/32 + 
 (7*W[17, 28, 19, 17])/32 - (23*W[17, 28, 19, 18])/32 - 
 (491*W[17, 28, 19, 21])/16 + (3*W[17, 28, 20, 1])/16 + W[17, 28, 20, 3]/16 + 
 W[17, 28, 20, 4]/8 + (7*W[17, 28, 20, 5])/2 - W[17, 28, 20, 8]/4 + 
 (11*W[17, 28, 20, 15])/32 + (3*W[17, 28, 20, 16])/16 - 
 (491*W[17, 28, 20, 19])/16 - (1457*W[17, 28, 20, 20])/32 + 
 (491*W[17, 28, 20, 21])/16 + (109*W[17, 28, 20, 25])/16 - 
 W[17, 28, 26, 27]/16 - W[17, 28, 26, 29]/32 - (5*W[17, 28, 26, 30])/32 - 
 (17*W[17, 28, 27, 29])/32 - (11*W[17, 28, 27, 30])/32 + 
 (7*W[17, 28, 28, 26])/32 + (23*W[17, 28, 28, 27])/32 - 
 (7*W[17, 28, 28, 28])/16 - W[17, 28, 29, 26]/32 - (3*W[17, 28, 29, 30])/16 + 
 (5*W[17, 28, 30, 26])/32 - (17*W[17, 28, 30, 27])/32 - 
 (7*W[17, 29, 1, 2])/16 - (809*W[17, 29, 1, 3])/32 + 
 (1377*W[17, 29, 1, 4])/64 - (207*W[17, 29, 1, 5])/16 + 
 (1433*W[17, 29, 1, 6])/64 - (707*W[17, 29, 1, 11])/32 + 
 (763*W[17, 29, 1, 13])/16 - (229*W[17, 29, 1, 15])/32 + 
 (3*W[17, 29, 1, 17])/16 - (1439*W[17, 29, 1, 18])/64 - 
 (207*W[17, 29, 1, 19])/16 + (61*W[17, 29, 1, 20])/16 - 
 (229*W[17, 29, 1, 25])/32 - (143*W[17, 29, 2, 2])/32 - 
 (123*W[17, 29, 2, 3])/16 + (429*W[17, 29, 2, 4])/16 - 
 (41*W[17, 29, 2, 5])/16 + (5*W[17, 29, 2, 7])/2 + 
 (1433*W[17, 29, 2, 12])/64 - (229*W[17, 29, 2, 15])/32 + 
 (3*W[17, 29, 2, 16])/16 - (3*W[17, 29, 2, 17])/4 - (7*W[17, 29, 2, 18])/32 - 
 (33*W[17, 29, 2, 19])/16 - (299*W[17, 29, 2, 20])/16 - 
 (229*W[17, 29, 2, 25])/32 + (91*W[17, 29, 3, 1])/4 - 
 (247*W[17, 29, 3, 2])/32 - (143*W[17, 29, 3, 3])/64 + 
 (15*W[17, 29, 3, 4])/4 + (109*W[17, 29, 3, 6])/32 - W[17, 29, 3, 8]/2 - 
 (763*W[17, 29, 3, 13])/16 + (1273*W[17, 29, 3, 15])/64 + 
 (5*W[17, 29, 3, 16])/32 - W[17, 29, 3, 18]/8 - (65*W[17, 29, 4, 1])/64 + 
 (439*W[17, 29, 4, 2])/16 + (59*W[17, 29, 4, 3])/8 + 
 (143*W[17, 29, 4, 4])/32 + (197*W[17, 29, 4, 5])/16 - 
 (109*W[17, 29, 4, 6])/32 - (109*W[17, 29, 4, 7])/32 + 
 (707*W[17, 29, 4, 11])/32 - (109*W[17, 29, 4, 12])/32 - 
 (109*W[17, 29, 4, 13])/32 - (3*W[17, 29, 4, 16])/16 + 
 (7*W[17, 29, 4, 17])/32 + (213*W[17, 29, 4, 19])/16 + 
 (73*W[17, 29, 4, 20])/4 - (207*W[17, 29, 5, 1])/16 + 
 (1257*W[17, 29, 5, 2])/64 + (1285*W[17, 29, 5, 3])/64 + 
 (291*W[17, 29, 5, 4])/32 - (143*W[17, 29, 5, 5])/32 + 
 (109*W[17, 29, 5, 7])/32 - (817*W[17, 29, 5, 10])/32 - 
 (1433*W[17, 29, 5, 12])/64 + (3*W[17, 29, 5, 13])/8 - 
 (1273*W[17, 29, 5, 15])/64 + (539*W[17, 29, 5, 17])/32 + 
 (19*W[17, 29, 5, 18])/8 - (15*W[17, 29, 5, 19])/16 - 
 (33*W[17, 29, 5, 20])/16 - (113*W[17, 29, 17, 1])/16 - 
 (123*W[17, 29, 17, 2])/16 - (7*W[17, 29, 17, 3])/32 - 
 (139*W[17, 29, 17, 5])/16 - (3*W[17, 29, 17, 6])/8 + 
 (817*W[17, 29, 17, 10])/32 + (229*W[17, 29, 17, 15])/32 + 
 (11*W[17, 29, 17, 16])/32 + (143*W[17, 29, 17, 17])/64 - 
 (11*W[17, 29, 17, 18])/32 - (231*W[17, 29, 17, 20])/32 + 
 (229*W[17, 29, 17, 25])/32 - (29*W[17, 29, 18, 4])/8 + 
 (19*W[17, 29, 18, 5])/8 - (1433*W[17, 29, 18, 6])/64 + 
 (109*W[17, 29, 18, 13])/32 - (11*W[17, 29, 18, 16])/32 + 
 (7*W[17, 29, 18, 20])/32 - (207*W[17, 29, 19, 1])/16 + 
 (331*W[17, 29, 19, 4])/32 - (15*W[17, 29, 19, 5])/16 + 
 (3*W[17, 29, 19, 6])/8 - (5*W[17, 29, 19, 7])/2 + 
 (109*W[17, 29, 19, 12])/32 - (13*W[17, 29, 19, 17])/16 + 
 (7*W[17, 29, 19, 18])/16 - (495*W[17, 29, 19, 21])/16 - 
 (59*W[17, 29, 20, 1])/16 - (205*W[17, 29, 20, 2])/8 - 
 (11*W[17, 29, 20, 3])/32 + (585*W[17, 29, 20, 4])/32 - 
 (3*W[17, 29, 20, 5])/2 + W[17, 29, 20, 8]/2 - (3*W[17, 29, 20, 13])/8 + 
 (229*W[17, 29, 20, 15])/32 - (5*W[17, 29, 20, 16])/32 - 
 (227*W[17, 29, 20, 17])/32 - (495*W[17, 29, 20, 19])/16 + 
 (143*W[17, 29, 20, 20])/32 + (495*W[17, 29, 20, 21])/16 + 
 (229*W[17, 29, 20, 25])/32 - (19*W[17, 29, 26, 26])/32 + 
 W[17, 29, 26, 27]/16 + (21*W[17, 29, 26, 28])/32 + 
 (15*W[17, 29, 26, 29])/32 - (11*W[17, 29, 26, 30])/32 - 
 (9*W[17, 29, 27, 26])/32 - (9*W[17, 29, 27, 27])/16 + 
 (23*W[17, 29, 27, 28])/32 + (3*W[17, 29, 27, 29])/32 - 
 (11*W[17, 29, 27, 30])/32 + (7*W[17, 29, 28, 26])/32 + 
 (9*W[17, 29, 28, 27])/32 - (15*W[17, 29, 28, 28])/16 + 
 (19*W[17, 29, 29, 26])/32 - W[17, 29, 29, 27]/8 - W[17, 29, 29, 29]/32 + 
 (5*W[17, 29, 29, 30])/32 + (291*W[18, 1, 1, 26])/32 + 
 (245*W[18, 1, 1, 27])/8 + (689*W[18, 1, 1, 28])/32 - 
 (2411*W[18, 1, 1, 29])/64 + (561*W[18, 1, 1, 30])/64 + 
 (291*W[18, 1, 2, 26])/64 + (457*W[18, 1, 2, 27])/32 + 
 (1689*W[18, 1, 2, 28])/64 + (17*W[18, 1, 2, 29])/2 - 
 (1571*W[18, 1, 2, 30])/64 + (187*W[18, 1, 3, 26])/8 - 
 (71*W[18, 1, 3, 27])/32 + (383*W[18, 1, 3, 28])/16 + 
 (39*W[18, 1, 3, 29])/16 + (5*W[18, 1, 3, 30])/8 - 
 (1485*W[18, 1, 4, 26])/64 - (1009*W[18, 1, 4, 27])/64 - 
 (97*W[18, 1, 4, 28])/2 + (517*W[18, 1, 4, 29])/16 - 
 (69*W[18, 1, 4, 30])/32 + (497*W[18, 1, 5, 26])/32 + 
 (405*W[18, 1, 5, 27])/64 - 20*W[18, 1, 5, 28] - (941*W[18, 1, 5, 29])/64 - 
 (301*W[18, 1, 5, 30])/64 + (2373*W[18, 1, 6, 26])/64 + 
 (1321*W[18, 1, 6, 27])/64 + (269*W[18, 1, 6, 28])/64 + 
 (2847*W[18, 1, 6, 29])/64 + (755*W[18, 1, 11, 26])/64 - 
 (167*W[18, 1, 11, 27])/8 + (707*W[18, 1, 11, 28])/32 - 
 (1273*W[18, 1, 11, 29])/64 + (167*W[18, 1, 11, 30])/8 - 
 (1305*W[18, 1, 13, 26])/32 + (7*W[18, 1, 13, 27])/32 - 
 (9*W[18, 1, 13, 28])/2 + (1369*W[18, 1, 13, 29])/32 + W[18, 1, 16, 26]/2 + 
 (95*W[18, 1, 16, 27])/64 + (5*W[18, 1, 16, 28])/16 - 
 (7*W[18, 1, 16, 29])/32 + (61*W[18, 1, 17, 26])/16 - 
 (839*W[18, 1, 17, 27])/32 - (1541*W[18, 1, 17, 28])/64 - 
 (7*W[18, 1, 17, 29])/8 + (161*W[18, 1, 17, 30])/32 - 
 (4131*W[18, 1, 18, 26])/64 - (2967*W[18, 1, 18, 27])/64 - 
 (449*W[18, 1, 18, 28])/32 - (4243*W[18, 1, 18, 29])/64 - 
 (99*W[18, 1, 18, 30])/64 - (1121*W[18, 1, 19, 26])/64 + 
 (477*W[18, 1, 19, 27])/64 + (1023*W[18, 1, 19, 28])/32 + 
 (239*W[18, 1, 19, 29])/64 - (119*W[18, 1, 19, 30])/32 + 
 (153*W[18, 1, 20, 26])/32 + (151*W[18, 1, 20, 27])/64 - 
 (313*W[18, 1, 20, 28])/16 - (187*W[18, 1, 20, 29])/32 - W[18, 1, 20, 30]/2 - 
 (43*W[18, 1, 24, 26])/32 - (1055*W[18, 1, 24, 27])/64 - 
 (555*W[18, 1, 24, 28])/64 + (185*W[18, 1, 24, 29])/16 + 
 (207*W[18, 1, 24, 30])/32 - (21*W[18, 1, 25, 26])/4 - 
 (5781*W[18, 1, 25, 27])/64 - (1365*W[18, 1, 25, 28])/16 - 
 (295*W[18, 1, 25, 29])/64 + (97*W[18, 1, 26, 1])/32 + 
 (243*W[18, 1, 26, 2])/32 + (77*W[18, 1, 26, 3])/16 - 
 (865*W[18, 1, 26, 4])/64 + (1551*W[18, 1, 26, 5])/64 + 
 (1023*W[18, 1, 26, 6])/32 + (755*W[18, 1, 26, 11])/64 - 
 (1305*W[18, 1, 26, 13])/32 + (109*W[18, 1, 26, 15])/16 - 
 (169*W[18, 1, 26, 16])/32 + (61*W[18, 1, 26, 17])/16 - 61*W[18, 1, 26, 18] - 
 (113*W[18, 1, 26, 19])/32 + (7*W[18, 1, 26, 20])/8 - 
 (125*W[18, 1, 26, 24])/16 - (329*W[18, 1, 26, 25])/64 + 16*W[18, 1, 27, 1] + 
 W[18, 1, 27, 2]/64 - (71*W[18, 1, 27, 3])/16 - (247*W[18, 1, 27, 4])/16 + 
 (459*W[18, 1, 27, 5])/64 + (497*W[18, 1, 27, 6])/32 - 
 (3*W[18, 1, 27, 7])/8 + (31*W[18, 1, 27, 13])/32 - 
 (93*W[18, 1, 27, 16])/32 - (1865*W[18, 1, 27, 17])/64 - 
 (2967*W[18, 1, 27, 18])/64 + (753*W[18, 1, 27, 19])/32 + 
 (13*W[18, 1, 27, 20])/16 - (641*W[18, 1, 27, 24])/64 - 
 (2887*W[18, 1, 27, 25])/32 + (415*W[18, 1, 28, 1])/32 - 9*W[18, 1, 28, 2] + 
 (179*W[18, 1, 28, 3])/32 - (1035*W[18, 1, 28, 4])/64 - 
 (265*W[18, 1, 28, 5])/16 - (29*W[18, 1, 28, 6])/32 - (3*W[18, 1, 28, 7])/8 + 
 (707*W[18, 1, 28, 11])/32 - (9*W[18, 1, 28, 13])/2 - 
 (33*W[18, 1, 28, 16])/32 - (2109*W[18, 1, 28, 17])/64 + 
 (69*W[18, 1, 28, 18])/32 + (1023*W[18, 1, 28, 19])/32 + W[18, 1, 28, 20]/8 - 
 (141*W[18, 1, 28, 24])/64 - (5467*W[18, 1, 28, 25])/64 - 
 (433*W[18, 1, 29, 1])/32 - (101*W[18, 1, 29, 2])/8 - 
 (141*W[18, 1, 29, 3])/8 + (897*W[18, 1, 29, 4])/32 - 
 (359*W[18, 1, 29, 5])/32 + (2847*W[18, 1, 29, 6])/64 - 
 (3*W[18, 1, 29, 7])/8 - (1273*W[18, 1, 29, 11])/64 + 
 (1345*W[18, 1, 29, 13])/32 - (109*W[18, 1, 29, 15])/16 + 
 (5*W[18, 1, 29, 16])/32 + (97*W[18, 1, 29, 17])/32 - 
 (515*W[18, 1, 29, 18])/8 + (1499*W[18, 1, 29, 19])/64 - 
 (187*W[18, 1, 29, 20])/32 + (185*W[18, 1, 29, 24])/16 - 
 (151*W[18, 1, 29, 25])/32 + (193*W[18, 1, 30, 1])/32 - 
 (203*W[18, 1, 30, 2])/32 - (35*W[18, 1, 30, 3])/32 + 
 (13*W[18, 1, 30, 4])/4 + (101*W[18, 1, 30, 5])/32 - (3*W[18, 1, 30, 17])/4 + 
 (91*W[18, 1, 30, 18])/32 - (19*W[18, 1, 30, 19])/8 - W[18, 1, 30, 20]/8 + 
 (281*W[18, 2, 1, 26])/64 + (1033*W[18, 2, 1, 27])/64 + 
 (1637*W[18, 2, 1, 28])/64 + (199*W[18, 2, 1, 29])/64 - 
 (843*W[18, 2, 1, 30])/32 - (3139*W[18, 2, 2, 26])/32 + 
 (55*W[18, 2, 2, 27])/32 + (405*W[18, 2, 2, 28])/32 + 
 (175*W[18, 2, 2, 29])/16 - (3*W[18, 2, 2, 30])/16 - 
 (789*W[18, 2, 3, 26])/32 - W[18, 2, 3, 27]/2 + (805*W[18, 2, 3, 28])/32 + 
 (271*W[18, 2, 3, 29])/16 - (11*W[18, 2, 3, 30])/32 - 
 (447*W[18, 2, 4, 26])/32 - (411*W[18, 2, 4, 27])/32 + 
 (401*W[18, 2, 4, 28])/32 - (105*W[18, 2, 4, 29])/64 + 
 (19*W[18, 2, 4, 30])/4 + (127*W[18, 2, 5, 26])/64 + 
 (261*W[18, 2, 5, 27])/32 + (33*W[18, 2, 5, 28])/4 - (11*W[18, 2, 5, 29])/2 + 
 (97*W[18, 2, 5, 30])/32 - (165*W[18, 2, 6, 26])/4 - 
 (823*W[18, 2, 6, 27])/32 - (1833*W[18, 2, 6, 28])/64 - 
 (187*W[18, 2, 6, 29])/64 + (173*W[18, 2, 7, 27])/32 + 
 (251*W[18, 2, 7, 28])/32 + (75*W[18, 2, 7, 29])/8 + 
 (1137*W[18, 2, 12, 26])/32 - (763*W[18, 2, 12, 28])/32 + 
 (65*W[18, 2, 12, 29])/64 + (987*W[18, 2, 14, 26])/64 - 
 (697*W[18, 2, 14, 28])/32 + (697*W[18, 2, 14, 30])/32 + 
 (103*W[18, 2, 17, 26])/32 - (2369*W[18, 2, 17, 27])/64 - 
 (2097*W[18, 2, 17, 28])/64 + (141*W[18, 2, 17, 29])/32 - 
 (19*W[18, 2, 17, 30])/4 + (2781*W[18, 2, 18, 26])/64 - 
 (271*W[18, 2, 18, 27])/32 + (1835*W[18, 2, 18, 28])/64 + 
 (2417*W[18, 2, 18, 29])/64 - (11*W[18, 2, 18, 30])/32 + 
 (1591*W[18, 2, 19, 26])/64 + (1845*W[18, 2, 19, 27])/64 + 
 (587*W[18, 2, 19, 28])/64 - (2187*W[18, 2, 19, 29])/64 - 
 (17*W[18, 2, 19, 30])/32 - (69*W[18, 2, 20, 26])/16 - 
 (73*W[18, 2, 20, 27])/16 - 10*W[18, 2, 20, 29] - (7*W[18, 2, 21, 27])/8 - 
 (7*W[18, 2, 21, 28])/8 + (7*W[18, 2, 21, 29])/8 + (7*W[18, 2, 21, 30])/8 + 
 (79*W[18, 2, 24, 26])/8 - (273*W[18, 2, 24, 27])/64 - 
 (1013*W[18, 2, 24, 28])/64 - (185*W[18, 2, 24, 29])/16 + 
 (33*W[18, 2, 24, 30])/16 - (3*W[18, 2, 25, 26])/16 - 
 (2675*W[18, 2, 25, 27])/32 - (2859*W[18, 2, 25, 28])/32 - 
 (273*W[18, 2, 25, 29])/64 + (63*W[18, 2, 26, 1])/32 - 
 (3155*W[18, 2, 26, 2])/32 - (95*W[18, 2, 26, 3])/8 - 
 (185*W[18, 2, 26, 4])/8 - (437*W[18, 2, 26, 5])/64 - 
 (2353*W[18, 2, 26, 6])/64 + (1015*W[18, 2, 26, 12])/32 + 
 (987*W[18, 2, 26, 14])/64 + (11*W[18, 2, 26, 15])/32 + 
 (19*W[18, 2, 26, 16])/4 + (103*W[18, 2, 26, 17])/32 + 
 (3173*W[18, 2, 26, 18])/64 + (329*W[18, 2, 26, 19])/16 + 
 (3*W[18, 2, 26, 20])/32 + (125*W[18, 2, 26, 24])/16 - 
 (129*W[18, 2, 26, 25])/64 + (29*W[18, 2, 27, 1])/32 + W[18, 2, 27, 2]/4 + 
 (7*W[18, 2, 27, 3])/16 - 4*W[18, 2, 27, 4] + (19*W[18, 2, 27, 5])/8 - 
 (1359*W[18, 2, 27, 6])/64 - (3*W[18, 2, 27, 7])/8 + 
 (31*W[18, 2, 27, 13])/32 - (11*W[18, 2, 27, 16])/32 - 
 (2109*W[18, 2, 27, 17])/64 - (271*W[18, 2, 27, 18])/32 + 
 (1129*W[18, 2, 27, 19])/32 - (45*W[18, 2, 27, 20])/16 - 
 (141*W[18, 2, 27, 24])/64 - (5467*W[18, 2, 27, 25])/64 + 
 (817*W[18, 2, 28, 1])/64 + (383*W[18, 2, 28, 2])/64 + 
 (315*W[18, 2, 28, 3])/16 + (633*W[18, 2, 28, 4])/64 - 
 (9*W[18, 2, 28, 5])/4 - (773*W[18, 2, 28, 6])/32 + (33*W[18, 2, 28, 7])/16 - 
 (641*W[18, 2, 28, 12])/32 - (17*W[18, 2, 28, 16])/32 - 
 (2109*W[18, 2, 28, 17])/64 + (2131*W[18, 2, 28, 18])/64 + 
 (587*W[18, 2, 28, 19])/64 + (41*W[18, 2, 28, 20])/8 - 
 (881*W[18, 2, 28, 24])/64 - (5601*W[18, 2, 28, 25])/64 + 
 (719*W[18, 2, 29, 1])/64 + (367*W[18, 2, 29, 2])/64 + 
 (189*W[18, 2, 29, 3])/16 + (177*W[18, 2, 29, 4])/64 - 
 (115*W[18, 2, 29, 5])/16 - (187*W[18, 2, 29, 6])/64 + 
 (115*W[18, 2, 29, 7])/32 + (65*W[18, 2, 29, 12])/64 - 
 (31*W[18, 2, 29, 13])/32 - (11*W[18, 2, 29, 15])/32 + 
 (2675*W[18, 2, 29, 18])/64 - (1803*W[18, 2, 29, 19])/64 - 
 10*W[18, 2, 29, 20] - (185*W[18, 2, 29, 24])/16 - (39*W[18, 2, 29, 25])/16 - 
 (563*W[18, 3, 1, 26])/32 - (13*W[18, 3, 1, 27])/8 + 
 (147*W[18, 3, 1, 28])/8 + (91*W[18, 3, 1, 29])/2 + (33*W[18, 3, 1, 30])/32 - 
 (765*W[18, 3, 2, 26])/32 + W[18, 3, 2, 27]/16 + (49*W[18, 3, 2, 28])/2 + 
 (535*W[18, 3, 2, 29])/32 + (245*W[18, 3, 3, 26])/32 - 
 (29*W[18, 3, 3, 27])/32 - (3249*W[18, 3, 3, 28])/64 - 
 (981*W[18, 3, 3, 29])/16 + (5*W[18, 3, 3, 30])/32 + 
 (609*W[18, 3, 4, 26])/64 + (15*W[18, 3, 4, 27])/32 - 
 (671*W[18, 3, 4, 28])/64 - (405*W[18, 3, 4, 29])/64 - 
 (17*W[18, 3, 4, 30])/32 + (931*W[18, 3, 5, 26])/64 - 
 (151*W[18, 3, 5, 27])/32 - (57*W[18, 3, 5, 28])/2 + 22*W[18, 3, 5, 29] - 
 (17*W[18, 3, 5, 30])/32 + (1293*W[18, 3, 6, 26])/64 + 
 (1581*W[18, 3, 6, 27])/64 - (259*W[18, 3, 6, 28])/16 - 
 (299*W[18, 3, 6, 29])/16 + (189*W[18, 3, 8, 26])/16 + 
 (79*W[18, 3, 8, 28])/64 - (47*W[18, 3, 8, 29])/32 - 
 (23*W[18, 3, 8, 30])/32 + W[18, 3, 11, 27]/2 - W[18, 3, 11, 30]/2 + 
 (1305*W[18, 3, 13, 26])/32 - (7*W[18, 3, 13, 27])/32 + 
 (9*W[18, 3, 13, 28])/2 - (1369*W[18, 3, 13, 29])/32 - 
 (1449*W[18, 3, 15, 26])/64 + (3173*W[18, 3, 15, 28])/32 + 
 (721*W[18, 3, 15, 29])/32 - (21*W[18, 3, 17, 26])/4 + 
 (2295*W[18, 3, 17, 27])/64 + (61*W[18, 3, 17, 28])/8 - 
 (5*W[18, 3, 17, 29])/32 - W[18, 3, 17, 30]/32 + (61*W[18, 3, 18, 26])/16 + 
 (271*W[18, 3, 18, 27])/32 + (2469*W[18, 3, 18, 28])/64 + 
 (2509*W[18, 3, 18, 29])/64 + (11*W[18, 3, 18, 30])/32 - 
 (731*W[18, 3, 19, 26])/32 - (1661*W[18, 3, 19, 27])/32 - 
 (1391*W[18, 3, 19, 28])/64 - (975*W[18, 3, 19, 29])/64 - 
 (25*W[18, 3, 20, 26])/32 + (133*W[18, 3, 20, 27])/16 + 
 (3177*W[18, 3, 20, 28])/64 + (163*W[18, 3, 20, 29])/16 + 
 (9*W[18, 3, 20, 30])/16 + (7*W[18, 3, 24, 26])/32 + 
 (127*W[18, 3, 24, 27])/64 - (377*W[18, 3, 24, 28])/32 - 
 (185*W[18, 3, 24, 29])/16 + (7*W[18, 3, 24, 30])/32 + 
 (179*W[18, 3, 25, 26])/16 + (6183*W[18, 3, 25, 27])/64 - 
 (425*W[18, 3, 25, 28])/32 - (425*W[18, 3, 25, 29])/32 - 
 (89*W[18, 3, 26, 1])/8 - (351*W[18, 3, 26, 2])/32 + 
 (53*W[18, 3, 26, 3])/16 + (423*W[18, 3, 26, 4])/64 + 
 (1115*W[18, 3, 26, 5])/64 + (1071*W[18, 3, 26, 6])/64 + 
 (189*W[18, 3, 26, 8])/16 - (3*W[18, 3, 26, 12])/8 + 
 (1305*W[18, 3, 26, 13])/32 - (2159*W[18, 3, 26, 15])/64 + 
 W[18, 3, 26, 16]/32 - (21*W[18, 3, 26, 17])/4 + (9*W[18, 3, 26, 18])/8 - 
 (47*W[18, 3, 26, 19])/4 + (67*W[18, 3, 26, 20])/32 - 
 (29*W[18, 3, 27, 1])/32 - W[18, 3, 27, 2]/4 - (7*W[18, 3, 27, 3])/16 + 
 4*W[18, 3, 27, 4] - (19*W[18, 3, 27, 5])/8 + (1359*W[18, 3, 27, 6])/64 + 
 (3*W[18, 3, 27, 7])/8 - (31*W[18, 3, 27, 13])/32 + 
 (11*W[18, 3, 27, 16])/32 + (2109*W[18, 3, 27, 17])/64 + 
 (271*W[18, 3, 27, 18])/32 - (1129*W[18, 3, 27, 19])/32 + 
 (45*W[18, 3, 27, 20])/16 + (141*W[18, 3, 27, 24])/64 + 
 (5467*W[18, 3, 27, 25])/64 + (101*W[18, 3, 28, 1])/8 + 14*W[18, 3, 28, 2] - 
 (2833*W[18, 3, 28, 3])/64 - (401*W[18, 3, 28, 4])/64 - 
 (735*W[18, 3, 28, 5])/32 - (629*W[18, 3, 28, 6])/32 + 
 (3*W[18, 3, 28, 7])/8 + (125*W[18, 3, 28, 8])/64 + (3*W[18, 3, 28, 12])/8 + 
 (9*W[18, 3, 28, 13])/2 + (3173*W[18, 3, 28, 15])/32 - 
 (23*W[18, 3, 28, 16])/32 + (2817*W[18, 3, 28, 18])/64 - 
 (1391*W[18, 3, 28, 19])/64 + (2761*W[18, 3, 28, 20])/64 - 
 (185*W[18, 3, 28, 24])/16 - (67*W[18, 3, 28, 25])/32 + 
 (1161*W[18, 3, 29, 1])/32 + (209*W[18, 3, 29, 2])/32 - 
 (1759*W[18, 3, 29, 3])/32 - (185*W[18, 3, 29, 4])/64 + 
 (197*W[18, 3, 29, 5])/16 - (299*W[18, 3, 29, 6])/16 + 
 (3*W[18, 3, 29, 7])/8 - (3*W[18, 3, 29, 8])/4 - (1345*W[18, 3, 29, 13])/32 + 
 (269*W[18, 3, 29, 15])/8 - (9*W[18, 3, 29, 16])/16 - 
 (97*W[18, 3, 29, 17])/32 + (2837*W[18, 3, 29, 18])/64 - 
 (1391*W[18, 3, 29, 19])/64 + (163*W[18, 3, 29, 20])/16 - 
 (185*W[18, 3, 29, 24])/16 - (67*W[18, 3, 29, 25])/32 - 
 (43*W[18, 4, 1, 26])/4 - (2369*W[18, 4, 1, 27])/64 - 
 (809*W[18, 4, 1, 28])/32 + (563*W[18, 4, 1, 29])/32 + 
 (1313*W[18, 4, 1, 30])/64 + (83*W[18, 4, 2, 26])/64 - 
 (703*W[18, 4, 2, 27])/64 - (161*W[18, 4, 2, 28])/16 - 
 (225*W[18, 4, 2, 29])/32 + (1583*W[18, 4, 2, 30])/64 - 
 (705*W[18, 4, 3, 26])/64 - (385*W[18, 4, 3, 27])/16 - 
 (1043*W[18, 4, 3, 28])/64 + (103*W[18, 4, 3, 29])/64 + 
 (51*W[18, 4, 3, 30])/32 + (2215*W[18, 4, 4, 26])/64 - 
 (921*W[18, 4, 4, 27])/32 - (937*W[18, 4, 4, 28])/32 + 
 (387*W[18, 4, 4, 29])/32 - (177*W[18, 4, 4, 30])/32 + 
 (327*W[18, 4, 5, 26])/32 + (47*W[18, 4, 5, 27])/8 + 
 (19*W[18, 4, 5, 28])/64 + (243*W[18, 4, 5, 29])/64 - 
 (271*W[18, 4, 5, 30])/64 + (1091*W[18, 4, 6, 26])/64 + 
 (15*W[18, 4, 6, 27])/64 + (479*W[18, 4, 6, 28])/8 + 
 (1215*W[18, 4, 6, 29])/64 - (109*W[18, 4, 7, 26])/32 - 
 (35*W[18, 4, 7, 27])/8 - (37*W[18, 4, 7, 28])/16 - (35*W[18, 4, 7, 29])/8 - 
 (755*W[18, 4, 11, 26])/64 + (167*W[18, 4, 11, 27])/8 - 
 (707*W[18, 4, 11, 28])/32 + (1273*W[18, 4, 11, 29])/64 - 
 (167*W[18, 4, 11, 30])/8 + (109*W[18, 4, 13, 26])/16 + 18*W[18, 4, 13, 27] - 
 (39*W[18, 4, 13, 28])/8 - (397*W[18, 4, 13, 29])/16 - 
 (987*W[18, 4, 14, 26])/64 + (697*W[18, 4, 14, 28])/32 - 
 (697*W[18, 4, 14, 30])/32 - W[18, 4, 16, 26]/2 - (95*W[18, 4, 16, 27])/64 - 
 (5*W[18, 4, 16, 28])/16 + (7*W[18, 4, 16, 29])/32 + (3*W[18, 4, 17, 26])/4 - 
 (289*W[18, 4, 17, 27])/16 - (831*W[18, 4, 17, 28])/64 - 
 (221*W[18, 4, 17, 29])/32 + (7*W[18, 4, 17, 30])/32 - 
 (607*W[18, 4, 18, 26])/32 + (3465*W[18, 4, 18, 27])/64 - 
 (1309*W[18, 4, 18, 28])/64 + (757*W[18, 4, 18, 29])/64 - 
 (55*W[18, 4, 18, 30])/64 - (1495*W[18, 4, 19, 26])/64 + 
 (301*W[18, 4, 19, 27])/32 + (1229*W[18, 4, 19, 28])/64 + 
 (305*W[18, 4, 19, 29])/64 - (9*W[18, 4, 19, 30])/16 + 
 (229*W[18, 4, 20, 26])/32 - (437*W[18, 4, 20, 27])/64 - 
 (323*W[18, 4, 20, 28])/64 + (567*W[18, 4, 20, 29])/32 + 
 (41*W[18, 4, 20, 30])/16 - (3*W[18, 4, 23, 26])/8 - (3*W[18, 4, 23, 27])/8 + 
 (3*W[18, 4, 23, 29])/8 + (3*W[18, 4, 23, 30])/8 - (3*W[18, 4, 24, 26])/4 + 
 (137*W[18, 4, 24, 27])/16 + (197*W[18, 4, 24, 28])/16 - 
 (3*W[18, 4, 24, 30])/4 + (217*W[18, 4, 25, 26])/16 + 
 (1175*W[18, 4, 25, 27])/64 - (367*W[18, 4, 25, 28])/32 - 
 (217*W[18, 4, 25, 29])/16 + (293*W[18, 4, 26, 1])/64 + 
 (203*W[18, 4, 26, 2])/32 - (21*W[18, 4, 26, 3])/8 + 
 (2617*W[18, 4, 26, 4])/64 - (25*W[18, 4, 26, 5])/32 - 
 (1277*W[18, 4, 26, 6])/64 - (109*W[18, 4, 26, 7])/32 - 
 (755*W[18, 4, 26, 11])/64 - (39*W[18, 4, 26, 12])/16 + 
 (109*W[18, 4, 26, 13])/16 - (987*W[18, 4, 26, 14])/64 - 
 (11*W[18, 4, 26, 16])/32 + (3*W[18, 4, 26, 17])/4 - 
 (37*W[18, 4, 26, 18])/4 + (45*W[18, 4, 26, 19])/32 + 
 (11*W[18, 4, 26, 20])/32 + (307*W[18, 4, 27, 1])/64 - 
 (31*W[18, 4, 27, 2])/4 - (269*W[18, 4, 27, 3])/32 - (83*W[18, 4, 27, 4])/8 - 
 (397*W[18, 4, 27, 5])/64 - (2353*W[18, 4, 27, 6])/64 + W[18, 4, 27, 16]/2 - 
 (243*W[18, 4, 27, 17])/32 + (3465*W[18, 4, 27, 18])/64 + 
 (135*W[18, 4, 27, 19])/16 + (3*W[18, 4, 27, 20])/32 + 
 (125*W[18, 4, 27, 24])/16 + (307*W[18, 4, 27, 25])/64 + 
 (77*W[18, 4, 28, 1])/64 - (615*W[18, 4, 28, 2])/64 - 
 (19*W[18, 4, 28, 3])/2 - (55*W[18, 4, 28, 4])/4 - (23*W[18, 4, 28, 5])/32 + 
 (183*W[18, 4, 28, 6])/8 + (33*W[18, 4, 28, 7])/16 - 
 (707*W[18, 4, 28, 11])/32 + (39*W[18, 4, 28, 12])/16 - 
 (39*W[18, 4, 28, 13])/8 - (13*W[18, 4, 28, 16])/4 - (3*W[18, 4, 28, 17])/4 - 
 (2239*W[18, 4, 28, 18])/64 + (1229*W[18, 4, 28, 19])/64 - 
 (285*W[18, 4, 28, 20])/32 + (185*W[18, 4, 28, 24])/16 + 
 (67*W[18, 4, 28, 25])/32 - (157*W[18, 4, 29, 2])/16 + 
 (253*W[18, 4, 29, 3])/32 + (259*W[18, 4, 29, 4])/32 - 
 (93*W[18, 4, 29, 5])/32 + (1215*W[18, 4, 29, 6])/64 + 
 (1273*W[18, 4, 29, 11])/64 - (109*W[18, 4, 29, 13])/16 - 
 (71*W[18, 4, 29, 16])/32 - (3*W[18, 4, 29, 17])/32 + 
 (17*W[18, 4, 29, 18])/32 + (29*W[18, 4, 29, 19])/32 + 
 (567*W[18, 4, 29, 20])/32 - (193*W[18, 4, 30, 1])/32 + 
 (203*W[18, 4, 30, 2])/32 + (35*W[18, 4, 30, 3])/32 - 
 (13*W[18, 4, 30, 4])/4 - (101*W[18, 4, 30, 5])/32 + (3*W[18, 4, 30, 17])/4 - 
 (91*W[18, 4, 30, 18])/32 + (19*W[18, 4, 30, 19])/8 + W[18, 4, 30, 20]/8 + 
 (249*W[18, 5, 1, 26])/16 + (125*W[18, 5, 1, 27])/16 - 20*W[18, 5, 1, 28] - 
 (981*W[18, 5, 1, 29])/64 - (337*W[18, 5, 1, 30])/64 + 
 (2381*W[18, 5, 2, 26])/64 + (341*W[18, 5, 2, 27])/64 - 
 (507*W[18, 5, 2, 28])/32 + W[18, 5, 2, 29]/2 + (287*W[18, 5, 2, 30])/64 - 
 (65*W[18, 5, 3, 26])/8 - (125*W[18, 5, 3, 27])/32 + 
 (2259*W[18, 5, 3, 28])/32 + (717*W[18, 5, 3, 29])/16 - W[18, 5, 3, 30]/8 + 
 (109*W[18, 5, 4, 26])/16 + (243*W[18, 5, 4, 27])/64 - 
 (133*W[18, 5, 4, 28])/64 - (191*W[18, 5, 4, 29])/32 - 
 (25*W[18, 5, 4, 30])/4 + (4027*W[18, 5, 5, 26])/64 + 
 (997*W[18, 5, 5, 27])/64 + (45*W[18, 5, 5, 28])/4 - 
 (435*W[18, 5, 5, 29])/64 + (381*W[18, 5, 5, 30])/64 + 
 (193*W[18, 5, 6, 26])/8 + (193*W[18, 5, 6, 27])/8 + (43*W[18, 5, 6, 28])/8 - 
 (103*W[18, 5, 6, 29])/32 + (109*W[18, 5, 7, 26])/32 + 
 (35*W[18, 5, 7, 27])/8 + (37*W[18, 5, 7, 28])/16 + (35*W[18, 5, 7, 29])/8 - 
 (599*W[18, 5, 10, 26])/64 + (187*W[18, 5, 10, 27])/16 - 
 (863*W[18, 5, 10, 28])/64 - (549*W[18, 5, 10, 29])/64 + 
 (187*W[18, 5, 10, 30])/16 - (1137*W[18, 5, 12, 26])/32 + 
 (763*W[18, 5, 12, 28])/32 - (65*W[18, 5, 12, 29])/64 + 
 (97*W[18, 5, 13, 26])/32 - (19*W[18, 5, 13, 27])/32 + 
 (39*W[18, 5, 13, 28])/16 + (35*W[18, 5, 13, 29])/8 + 
 (1449*W[18, 5, 15, 26])/64 - (3173*W[18, 5, 15, 28])/32 - 
 (721*W[18, 5, 15, 29])/32 - (9*W[18, 5, 16, 26])/32 + 
 (129*W[18, 5, 16, 27])/64 - (7*W[18, 5, 16, 28])/16 - 
 (173*W[18, 5, 16, 29])/32 + (1853*W[18, 5, 17, 26])/64 - 
 (699*W[18, 5, 17, 27])/64 + (1177*W[18, 5, 17, 28])/32 + 
 (1995*W[18, 5, 17, 29])/64 - (67*W[18, 5, 17, 30])/16 - 
 (4831*W[18, 5, 18, 26])/64 - (3465*W[18, 5, 18, 27])/64 - 
 (251*W[18, 5, 18, 28])/32 - (757*W[18, 5, 18, 29])/64 - 
 (1509*W[18, 5, 18, 30])/64 + W[18, 5, 19, 26] - W[18, 5, 19, 27]/16 - 
 (989*W[18, 5, 19, 28])/32 - (99*W[18, 5, 19, 29])/32 + 6*W[18, 5, 19, 30] + 
 (109*W[18, 5, 20, 26])/16 + (439*W[18, 5, 20, 27])/64 - 
 (627*W[18, 5, 20, 28])/32 - (103*W[18, 5, 20, 29])/16 - 
 (9*W[18, 5, 20, 30])/2 - (57*W[18, 5, 23, 26])/4 - (57*W[18, 5, 23, 27])/4 + 
 (57*W[18, 5, 23, 29])/4 + (57*W[18, 5, 23, 30])/4 - 
 (491*W[18, 5, 24, 26])/32 - (9*W[18, 5, 24, 27])/32 + 
 (623*W[18, 5, 24, 28])/64 - (241*W[18, 5, 24, 30])/32 - 
 (1365*W[18, 5, 25, 26])/64 - (1365*W[18, 5, 25, 27])/64 + 
 (6525*W[18, 5, 25, 28])/64 + (529*W[18, 5, 25, 29])/32 - 
 (559*W[18, 5, 26, 1])/64 + (1053*W[18, 5, 26, 2])/32 + 
 (127*W[18, 5, 26, 3])/32 + (53*W[18, 5, 26, 4])/32 + 
 (1661*W[18, 5, 26, 5])/32 + (563*W[18, 5, 26, 6])/32 + 
 (109*W[18, 5, 26, 7])/32 - (1347*W[18, 5, 26, 10])/64 - 
 (1015*W[18, 5, 26, 12])/32 + (97*W[18, 5, 26, 13])/32 + 
 (2159*W[18, 5, 26, 15])/64 - (331*W[18, 5, 26, 16])/32 + 
 (1853*W[18, 5, 26, 17])/64 - (129*W[18, 5, 26, 18])/2 - 
 (103*W[18, 5, 26, 19])/32 + (249*W[18, 5, 26, 20])/32 - 
 (125*W[18, 5, 26, 24])/16 - (307*W[18, 5, 26, 25])/64 - 
 (307*W[18, 5, 27, 1])/64 + (31*W[18, 5, 27, 2])/4 + 
 (269*W[18, 5, 27, 3])/32 + (53*W[18, 5, 27, 4])/8 + 
 (325*W[18, 5, 27, 5])/64 + (563*W[18, 5, 27, 6])/32 + 
 (109*W[18, 5, 27, 13])/32 - (33*W[18, 5, 27, 16])/32 + 
 (243*W[18, 5, 27, 17])/32 - (3465*W[18, 5, 27, 18])/64 - 
 (135*W[18, 5, 27, 19])/16 + (21*W[18, 5, 27, 20])/32 - 
 (125*W[18, 5, 27, 24])/16 - (307*W[18, 5, 27, 25])/64 - 
 (133*W[18, 5, 28, 1])/16 - (19*W[18, 5, 28, 2])/4 + 
 (257*W[18, 5, 28, 3])/4 + (247*W[18, 5, 28, 4])/64 + 
 (77*W[18, 5, 28, 5])/32 - (37*W[18, 5, 28, 6])/32 - 
 (33*W[18, 5, 28, 7])/16 - (863*W[18, 5, 28, 10])/64 + 
 (641*W[18, 5, 28, 12])/32 + (39*W[18, 5, 28, 13])/16 - 
 (3173*W[18, 5, 28, 15])/32 + (17*W[18, 5, 28, 16])/4 + 
 (1521*W[18, 5, 28, 17])/32 + (5*W[18, 5, 28, 18])/16 - 
 (989*W[18, 5, 28, 19])/32 - (287*W[18, 5, 28, 20])/16 + 
 (141*W[18, 5, 28, 24])/64 + (5467*W[18, 5, 28, 25])/64 + 
 (147*W[18, 5, 29, 1])/32 + (587*W[18, 5, 29, 2])/64 + 
 (1093*W[18, 5, 29, 3])/32 + W[18, 5, 29, 4]/4 - (31*W[18, 5, 29, 5])/32 - 
 (103*W[18, 5, 29, 6])/32 - (549*W[18, 5, 29, 10])/64 - 
 (65*W[18, 5, 29, 12])/64 + (3*W[18, 5, 29, 13])/8 - 
 (269*W[18, 5, 29, 15])/8 + (115*W[18, 5, 29, 16])/32 + 
 (1933*W[18, 5, 29, 17])/64 - (5*W[18, 5, 29, 18])/4 - 
 (23*W[18, 5, 29, 19])/16 - (103*W[18, 5, 29, 20])/16 - 
 (243*W[18, 5, 30, 1])/32 + (23*W[18, 5, 30, 2])/4 - 
 (71*W[18, 5, 30, 3])/16 - (83*W[18, 5, 30, 4])/16 + 
 (87*W[18, 5, 30, 5])/16 - (283*W[18, 5, 30, 18])/32 + 
 (21*W[18, 5, 30, 19])/16 + (9*W[18, 5, 30, 20])/2 + 
 (187*W[18, 6, 1, 26])/64 + (65*W[18, 6, 1, 27])/64 - 
 (1395*W[18, 6, 1, 28])/64 + (939*W[18, 6, 1, 29])/32 - 
 (33*W[18, 6, 1, 30])/16 - (165*W[18, 6, 2, 26])/4 - 
 (823*W[18, 6, 2, 27])/32 - (1833*W[18, 6, 2, 28])/64 - 
 (187*W[18, 6, 2, 29])/64 + (2547*W[18, 6, 3, 26])/64 + 
 (3139*W[18, 6, 3, 27])/64 - (345*W[18, 6, 3, 28])/32 - 
 (209*W[18, 6, 3, 29])/8 - (33*W[18, 6, 3, 30])/16 - 
 (163*W[18, 6, 4, 26])/64 - (1543*W[18, 6, 4, 27])/64 + 
 (1743*W[18, 6, 4, 28])/32 + (1691*W[18, 6, 4, 29])/64 + 
 (33*W[18, 6, 4, 30])/16 + (193*W[18, 6, 5, 26])/8 + 
 (193*W[18, 6, 5, 27])/8 + (43*W[18, 6, 5, 28])/8 - 
 (103*W[18, 6, 5, 29])/32 - (43*W[18, 6, 6, 26])/4 - (43*W[18, 6, 6, 27])/4 - 
 (43*W[18, 6, 6, 28])/4 + (121*W[18, 6, 17, 26])/32 - 
 (135*W[18, 6, 17, 27])/8 + (95*W[18, 6, 17, 28])/16 - 
 (1691*W[18, 6, 17, 29])/64 - (33*W[18, 6, 17, 30])/16 - 
 (1181*W[18, 6, 18, 26])/32 - (65*W[18, 6, 18, 27])/4 - 
 (23*W[18, 6, 18, 28])/4 - (1485*W[18, 6, 18, 29])/64 + 
 (33*W[18, 6, 18, 30])/16 + (381*W[18, 6, 19, 26])/32 + 
 (221*W[18, 6, 19, 27])/16 + (53*W[18, 6, 19, 28])/16 + 
 (209*W[18, 6, 19, 29])/8 + (33*W[18, 6, 19, 30])/16 + 
 (1453*W[18, 6, 20, 26])/64 + (1247*W[18, 6, 20, 27])/64 + 
 (717*W[18, 6, 20, 28])/32 - (1273*W[18, 6, 26, 1])/64 + 
 (511*W[18, 6, 26, 2])/64 + (425*W[18, 6, 26, 3])/32 + 
 (349*W[18, 6, 26, 4])/16 + (45*W[18, 6, 26, 5])/32 + 
 (33*W[18, 6, 26, 16])/16 + (121*W[18, 6, 26, 17])/32 - 
 (65*W[18, 6, 26, 18])/4 + (53*W[18, 6, 26, 19])/16 - 
 (119*W[18, 6, 26, 20])/32 - (1273*W[18, 6, 27, 1])/64 + 
 (511*W[18, 6, 27, 2])/64 + (425*W[18, 6, 27, 3])/32 + 
 (349*W[18, 6, 27, 4])/16 + (45*W[18, 6, 27, 5])/32 + 
 (33*W[18, 6, 27, 16])/16 + (121*W[18, 6, 27, 17])/32 - 
 (65*W[18, 6, 27, 18])/4 + (53*W[18, 6, 27, 19])/16 - 
 (119*W[18, 6, 27, 20])/32 - (1273*W[18, 6, 28, 1])/64 + 
 (511*W[18, 6, 28, 2])/64 + (425*W[18, 6, 28, 3])/32 + 
 (349*W[18, 6, 28, 4])/16 + (45*W[18, 6, 28, 5])/32 + 
 (33*W[18, 6, 28, 16])/16 + (121*W[18, 6, 28, 17])/32 - 
 (65*W[18, 6, 28, 18])/4 + (53*W[18, 6, 28, 19])/16 - 
 (119*W[18, 6, 28, 20])/32 + (145*W[18, 17, 1, 26])/32 - 
 (1109*W[18, 17, 1, 27])/32 - (1979*W[18, 17, 1, 28])/64 - 
 (259*W[18, 17, 1, 29])/64 + (427*W[18, 17, 1, 30])/64 + 
 (89*W[18, 17, 2, 26])/32 - (139*W[18, 17, 2, 27])/4 - 
 (2039*W[18, 17, 2, 28])/64 - (23*W[18, 17, 2, 29])/64 - 
 (419*W[18, 17, 2, 30])/64 - (143*W[18, 17, 3, 26])/32 + 
 (2279*W[18, 17, 3, 27])/64 + (225*W[18, 17, 3, 28])/32 - 
 (21*W[18, 17, 3, 29])/32 - (3*W[18, 17, 3, 30])/32 - W[18, 17, 4, 26]/32 - 
 (285*W[18, 17, 4, 27])/16 - (809*W[18, 17, 4, 28])/64 - 
 (205*W[18, 17, 4, 29])/32 + W[18, 17, 4, 30]/16 + (77*W[18, 17, 5, 26])/4 - 
 (5*W[18, 17, 5, 27])/4 + (1471*W[18, 17, 5, 28])/64 + 
 (1783*W[18, 17, 5, 29])/64 + (599*W[18, 17, 5, 30])/64 + 
 (243*W[18, 17, 6, 26])/16 - (77*W[18, 17, 6, 27])/32 + 
 (383*W[18, 17, 6, 28])/32 - (1457*W[18, 17, 6, 29])/64 + 
 (599*W[18, 17, 10, 26])/64 - (187*W[18, 17, 10, 27])/16 + 
 (863*W[18, 17, 10, 28])/64 + (549*W[18, 17, 10, 29])/64 - 
 (187*W[18, 17, 10, 30])/16 + (11*W[18, 17, 16, 26])/32 + 
 (129*W[18, 17, 16, 27])/64 + (5*W[18, 17, 16, 28])/16 - 
 (7*W[18, 17, 16, 29])/32 - (3057*W[18, 17, 17, 26])/64 - 
 (57*W[18, 17, 17, 27])/4 - (53*W[18, 17, 17, 28])/16 + 
 W[18, 17, 17, 29]/16 - (9*W[18, 17, 17, 30])/32 - 
 (131*W[18, 17, 18, 26])/32 + (3849*W[18, 17, 18, 27])/64 + 
 (4861*W[18, 17, 18, 28])/64 + (149*W[18, 17, 18, 29])/64 + 
 (867*W[18, 17, 18, 30])/64 - (95*W[18, 17, 19, 26])/8 + 
 (2415*W[18, 17, 19, 27])/64 - (217*W[18, 17, 19, 28])/16 - 
 W[18, 17, 19, 29]/4 - (113*W[18, 17, 19, 30])/32 + 
 (5*W[18, 17, 20, 26])/16 - (497*W[18, 17, 20, 27])/64 + 
 (35*W[18, 17, 20, 28])/16 - 7*W[18, 17, 20, 29] - (5*W[18, 17, 20, 30])/32 - 
 (335*W[18, 17, 24, 26])/32 + (335*W[18, 17, 24, 27])/32 + 
 (29*W[18, 17, 24, 28])/64 - (85*W[18, 17, 24, 30])/32 + 
 (39*W[18, 17, 25, 26])/16 + (441*W[18, 17, 25, 27])/64 - 
 (67*W[18, 17, 25, 28])/32 + (151*W[18, 17, 25, 29])/32 + 
 (85*W[18, 17, 26, 1])/32 + (229*W[18, 17, 26, 2])/32 - 
 (31*W[18, 17, 26, 3])/16 + (3*W[18, 17, 26, 4])/8 + (5*W[18, 17, 26, 5])/8 + 
 (1347*W[18, 17, 26, 10])/64 + (3*W[18, 17, 26, 12])/8 - 
 (11*W[18, 17, 26, 15])/32 - (3057*W[18, 17, 26, 17])/64 + 
 (17*W[18, 17, 26, 18])/32 + W[18, 17, 26, 20]/4 - 
 (125*W[18, 17, 26, 24])/16 + (11*W[18, 17, 26, 25])/32 + 
 (399*W[18, 17, 27, 1])/64 - (229*W[18, 17, 27, 2])/32 - 
 (43*W[18, 17, 27, 3])/16 - (29*W[18, 17, 27, 4])/16 - 
 (1061*W[18, 17, 27, 5])/64 - (563*W[18, 17, 27, 6])/32 - 
 (109*W[18, 17, 27, 13])/32 + (33*W[18, 17, 27, 16])/32 - 
 (223*W[18, 17, 27, 17])/32 + (3849*W[18, 17, 27, 18])/64 + 
 (19*W[18, 17, 27, 19])/2 - (161*W[18, 17, 27, 20])/32 + 
 (125*W[18, 17, 27, 24])/16 + (307*W[18, 17, 27, 25])/64 + 
 (379*W[18, 17, 28, 1])/32 - (31*W[18, 17, 28, 2])/8 + 
 (127*W[18, 17, 28, 3])/16 - (83*W[18, 17, 28, 4])/64 - 
 (511*W[18, 17, 28, 5])/32 - (103*W[18, 17, 28, 6])/32 + 
 (863*W[18, 17, 28, 10])/64 - (3*W[18, 17, 28, 12])/8 - 
 (27*W[18, 17, 28, 16])/32 + (365*W[18, 17, 28, 18])/8 - 
 (217*W[18, 17, 28, 19])/16 + (39*W[18, 17, 28, 20])/16 - 
 (141*W[18, 17, 28, 24])/64 - (111*W[18, 17, 29, 1])/16 + 
 W[18, 17, 29, 2]/32 - (15*W[18, 17, 29, 3])/16 - (13*W[18, 17, 29, 4])/2 + 
 (873*W[18, 17, 29, 5])/32 - (1457*W[18, 17, 29, 6])/64 + 
 (549*W[18, 17, 29, 10])/64 + (109*W[18, 17, 29, 13])/32 + 
 (11*W[18, 17, 29, 15])/32 - (3*W[18, 17, 29, 16])/16 + W[18, 17, 29, 17]/8 - 
 (13*W[18, 17, 29, 18])/32 - 7*W[18, 17, 29, 20] + 
 (109*W[18, 17, 29, 25])/16 + (197*W[18, 17, 30, 1])/32 - 
 (203*W[18, 17, 30, 2])/32 - (41*W[18, 17, 30, 3])/32 + 
 (3*W[18, 17, 30, 4])/8 + (97*W[18, 17, 30, 5])/16 - 
 (5*W[18, 17, 30, 17])/8 + (91*W[18, 17, 30, 18])/32 - 
 (19*W[18, 17, 30, 19])/8 - W[18, 17, 30, 20]/8 - 
 (1975*W[18, 18, 1, 26])/64 - (1711*W[18, 18, 1, 27])/64 + 
 (381*W[18, 18, 1, 28])/32 - (3623*W[18, 18, 1, 29])/64 - 
 (27*W[18, 18, 1, 30])/16 + (2733*W[18, 18, 2, 26])/64 - 
 (317*W[18, 18, 2, 27])/32 + (1821*W[18, 18, 2, 28])/64 + 
 (2487*W[18, 18, 2, 29])/64 + (3*W[18, 18, 2, 30])/16 + 
 (73*W[18, 18, 3, 26])/16 + (305*W[18, 18, 3, 27])/32 + 
 (2427*W[18, 18, 3, 28])/64 + (2495*W[18, 18, 3, 29])/64 + 
 (3*W[18, 18, 3, 30])/16 - (199*W[18, 18, 4, 26])/16 + 
 (4581*W[18, 18, 4, 27])/64 - (1575*W[18, 18, 4, 28])/64 - 
 (117*W[18, 18, 4, 29])/16 + W[18, 18, 4, 30] - (5743*W[18, 18, 5, 26])/64 - 
 (4377*W[18, 18, 5, 27])/64 - (251*W[18, 18, 5, 28])/32 - 
 (21*W[18, 18, 5, 29])/8 - (179*W[18, 18, 5, 30])/16 - 
 (1137*W[18, 18, 6, 26])/16 - (287*W[18, 18, 6, 27])/8 - 
 (127*W[18, 18, 6, 28])/4 - (1227*W[18, 18, 6, 29])/32 - 3*W[18, 18, 7, 27] - 
 (9*W[18, 18, 7, 28])/4 - 3*W[18, 18, 7, 29] - W[18, 18, 11, 27]/2 + 
 W[18, 18, 11, 30]/2 - (109*W[18, 18, 13, 26])/16 - 18*W[18, 18, 13, 27] + 
 (39*W[18, 18, 13, 28])/8 + (397*W[18, 18, 13, 29])/16 - 
 (243*W[18, 18, 17, 26])/16 + (4313*W[18, 18, 17, 27])/64 + 
 (2819*W[18, 18, 17, 28])/32 + 13*W[18, 18, 17, 29] + 
 (195*W[18, 18, 17, 30])/16 + (10395*W[18, 18, 18, 26])/64 + 
 (813*W[18, 18, 18, 28])/32 - (9*W[18, 18, 18, 29])/16 + 
 (489*W[18, 18, 19, 26])/16 + (423*W[18, 18, 19, 27])/32 - 
 (1129*W[18, 18, 19, 28])/16 - (2507*W[18, 18, 19, 29])/64 - 
 (3*W[18, 18, 19, 30])/8 - (229*W[18, 18, 20, 26])/16 + 
 (57*W[18, 18, 20, 27])/16 - (2107*W[18, 18, 20, 28])/64 + 
 (3*W[18, 18, 20, 29])/2 + (17*W[18, 18, 20, 30])/16 + 
 (7*W[18, 18, 21, 27])/8 + (7*W[18, 18, 21, 28])/8 - 
 (7*W[18, 18, 21, 29])/8 - (7*W[18, 18, 21, 30])/8 + 
 (57*W[18, 18, 23, 26])/4 + (57*W[18, 18, 23, 27])/4 - 
 (57*W[18, 18, 23, 29])/4 - (57*W[18, 18, 23, 30])/4 + 
 (231*W[18, 18, 24, 26])/8 - (53*W[18, 18, 24, 27])/4 - 
 (283*W[18, 18, 24, 28])/32 + (53*W[18, 18, 24, 30])/4 + 
 (155*W[18, 18, 25, 26])/32 - (19*W[18, 18, 25, 27])/4 + 
 (5619*W[18, 18, 25, 28])/32 + (19*W[18, 18, 25, 29])/4 + 
 (307*W[18, 18, 26, 1])/32 - (31*W[18, 18, 26, 2])/2 - 
 (269*W[18, 18, 26, 3])/16 - (53*W[18, 18, 26, 4])/4 - 
 (325*W[18, 18, 26, 5])/32 - (563*W[18, 18, 26, 6])/16 - 
 (109*W[18, 18, 26, 13])/16 + (33*W[18, 18, 26, 16])/16 - 
 (243*W[18, 18, 26, 17])/16 + (3465*W[18, 18, 26, 18])/32 + 
 (135*W[18, 18, 26, 19])/8 - (21*W[18, 18, 26, 20])/16 + 
 (125*W[18, 18, 26, 24])/8 + (307*W[18, 18, 26, 25])/32 - 
 (29*W[18, 18, 28, 1])/16 - W[18, 18, 28, 2]/2 - (7*W[18, 18, 28, 3])/8 + 
 W[18, 18, 28, 4]/2 - 7*W[18, 18, 28, 5] + (33*W[18, 18, 28, 6])/8 + 
 (3*W[18, 18, 28, 7])/4 + (39*W[18, 18, 28, 13])/8 - 
 (3*W[18, 18, 28, 16])/8 + (2109*W[18, 18, 28, 17])/32 + 
 (271*W[18, 18, 28, 18])/16 - (1129*W[18, 18, 28, 19])/16 + 
 (57*W[18, 18, 28, 20])/8 + (141*W[18, 18, 28, 24])/32 + 
 (5467*W[18, 18, 28, 25])/32 - (15*W[18, 18, 29, 4])/2 - 
 (9*W[18, 18, 29, 5])/4 - (1227*W[18, 18, 29, 6])/32 + 
 (109*W[18, 18, 29, 13])/16 - (17*W[18, 18, 29, 16])/16 + 
 (3*W[18, 18, 29, 20])/2 - (315*W[18, 19, 1, 26])/64 + 
 (863*W[18, 19, 1, 27])/64 + (999*W[18, 19, 1, 28])/32 - 
 (95*W[18, 19, 1, 29])/64 - (71*W[18, 19, 1, 30])/32 + 
 (1621*W[18, 19, 2, 26])/64 + (2253*W[18, 19, 2, 27])/64 + 
 (1157*W[18, 19, 2, 28])/64 - (1561*W[18, 19, 2, 29])/64 - 
 (3*W[18, 19, 2, 30])/16 - (363*W[18, 19, 3, 26])/16 - 
 (1647*W[18, 19, 3, 27])/32 - (1327*W[18, 19, 3, 28])/64 - 
 (975*W[18, 19, 3, 29])/64 - (1505*W[18, 19, 4, 26])/64 + 
 (287*W[18, 19, 4, 27])/32 + (1181*W[18, 19, 4, 28])/64 + 
 (305*W[18, 19, 4, 29])/64 - (11*W[18, 19, 4, 30])/32 + 
 (11*W[18, 19, 5, 26])/16 - (19*W[18, 19, 5, 27])/32 - 
 (999*W[18, 19, 5, 28])/32 - (7*W[18, 19, 5, 29])/2 + 
 (87*W[18, 19, 5, 30])/16 + W[18, 19, 6, 26]/2 - (21*W[18, 19, 6, 27])/32 - 
 (87*W[18, 19, 6, 28])/32 + (719*W[18, 19, 6, 29])/32 - 
 (173*W[18, 19, 7, 27])/32 - (251*W[18, 19, 7, 28])/32 - 
 (75*W[18, 19, 7, 29])/8 - (5*W[18, 19, 16, 26])/32 + 
 (17*W[18, 19, 16, 27])/32 - (15*W[18, 19, 17, 26])/32 + 
 (3341*W[18, 19, 17, 27])/64 - (249*W[18, 19, 17, 28])/32 + 
 (109*W[18, 19, 17, 29])/32 - (27*W[18, 19, 17, 30])/16 + 
 (2681*W[18, 19, 18, 26])/64 + (343*W[18, 19, 18, 27])/32 + 
 (853*W[18, 19, 18, 28])/64 - (2959*W[18, 19, 18, 29])/64 - 
 (23*W[18, 19, 18, 30])/32 + (3089*W[18, 19, 19, 26])/64 - 
 (991*W[18, 19, 19, 27])/16 - (271*W[18, 19, 19, 28])/32 + 
 (167*W[18, 19, 19, 29])/4 - (3*W[18, 19, 19, 30])/16 + 
 (535*W[18, 19, 20, 26])/32 + (91*W[18, 19, 20, 27])/16 + 
 (1357*W[18, 19, 20, 28])/64 - (163*W[18, 19, 20, 29])/16 - 
 (23*W[18, 19, 20, 30])/32 - (535*W[18, 19, 21, 26])/32 - 
 (23*W[18, 19, 21, 27])/32 - (15*W[18, 19, 21, 28])/32 + 
 (15*W[18, 19, 21, 29])/32 + (23*W[18, 19, 21, 30])/32 + 
 (141*W[18, 19, 24, 27])/64 + (185*W[18, 19, 24, 29])/16 - 
 (681*W[18, 19, 25, 26])/64 + (5093*W[18, 19, 25, 27])/64 - 
 (5093*W[18, 19, 25, 28])/64 + (127*W[18, 19, 25, 29])/16 + 
 (603*W[18, 19, 26, 1])/64 + (247*W[18, 19, 26, 2])/64 - 
 (97*W[18, 19, 26, 3])/4 - (1703*W[18, 19, 26, 4])/64 + 
 (681*W[18, 19, 26, 5])/32 + (103*W[18, 19, 26, 6])/32 + 
 (39*W[18, 19, 26, 12])/16 + (53*W[18, 19, 26, 16])/32 - 
 (15*W[18, 19, 26, 17])/32 + (1247*W[18, 19, 26, 18])/64 + 
 (3057*W[18, 19, 26, 19])/64 + 18*W[18, 19, 26, 20] - 
 (535*W[18, 19, 26, 21])/32 - (307*W[18, 19, 26, 25])/64 - 
 (237*W[18, 19, 27, 1])/64 + (35*W[18, 19, 27, 2])/64 - 
 (269*W[18, 19, 27, 3])/16 - (437*W[18, 19, 27, 4])/32 + 
 (721*W[18, 19, 27, 5])/32 + (33*W[18, 19, 27, 6])/16 + 
 (3*W[18, 19, 27, 7])/8 + (39*W[18, 19, 27, 13])/16 - 
 (3*W[18, 19, 27, 16])/16 + (1907*W[18, 19, 27, 17])/64 + 
 (343*W[18, 19, 27, 18])/32 - (989*W[18, 19, 27, 19])/32 - 
 (97*W[18, 19, 27, 20])/32 + (141*W[18, 19, 27, 24])/64 + 
 (5467*W[18, 19, 27, 25])/64 - (5*W[18, 19, 28, 1])/16 + 
 (41*W[18, 19, 28, 2])/32 - (17*W[18, 19, 28, 3])/32 + 
 (3*W[18, 19, 28, 4])/16 + W[18, 19, 28, 5]/2 - (33*W[18, 19, 28, 7])/16 - 
 (39*W[18, 19, 28, 12])/16 - (3*W[18, 19, 28, 16])/16 - 
 10*W[18, 19, 28, 17] + (3213*W[18, 19, 28, 18])/64 - 
 (271*W[18, 19, 28, 19])/32 + (15*W[18, 19, 28, 20])/32 + 
 W[18, 19, 28, 21]/4 - (5467*W[18, 19, 28, 25])/64 - 
 (391*W[18, 19, 29, 1])/32 - (209*W[18, 19, 29, 2])/32 + 
 (153*W[18, 19, 29, 3])/32 + (341*W[18, 19, 29, 4])/64 - 
 (331*W[18, 19, 29, 5])/32 + (719*W[18, 19, 29, 6])/32 - 
 (115*W[18, 19, 29, 7])/32 - (39*W[18, 19, 29, 13])/16 + 
 (23*W[18, 19, 29, 16])/32 + (17*W[18, 19, 29, 17])/8 - 
 (2771*W[18, 19, 29, 18])/64 + (1391*W[18, 19, 29, 19])/64 - 
 (163*W[18, 19, 29, 20])/16 - W[18, 19, 29, 21]/4 + 
 (185*W[18, 19, 29, 24])/16 + (67*W[18, 19, 29, 25])/32 + 
 W[18, 19, 30, 1]/8 - (3*W[18, 19, 30, 3])/16 - (23*W[18, 19, 30, 4])/8 + 
 (93*W[18, 19, 30, 5])/32 + W[18, 19, 30, 17]/8 + (79*W[18, 20, 1, 26])/16 + 
 W[18, 20, 1, 27]/2 - (37*W[18, 20, 1, 28])/2 - (11*W[18, 20, 1, 29])/2 - 
 (11*W[18, 20, 1, 30])/32 - (125*W[18, 20, 2, 26])/32 - 
 (241*W[18, 20, 2, 27])/32 - (27*W[18, 20, 2, 28])/2 - 
 (281*W[18, 20, 2, 29])/16 + (87*W[18, 20, 3, 26])/8 + 
 (63*W[18, 20, 3, 27])/8 + (399*W[18, 20, 3, 28])/8 + 
 (279*W[18, 20, 3, 29])/32 - (5*W[18, 20, 3, 30])/32 + 
 (113*W[18, 20, 4, 26])/16 - (143*W[18, 20, 4, 27])/16 - 
 (365*W[18, 20, 4, 28])/64 + (285*W[18, 20, 4, 29])/16 + 
 (99*W[18, 20, 4, 30])/32 + (315*W[18, 20, 5, 26])/32 + 
 (137*W[18, 20, 5, 27])/16 - (551*W[18, 20, 5, 28])/32 - 
 (77*W[18, 20, 5, 29])/32 - (149*W[18, 20, 5, 30])/32 + 
 (1453*W[18, 20, 6, 26])/64 + (1247*W[18, 20, 6, 27])/64 + 
 (717*W[18, 20, 6, 28])/32 + 3*W[18, 20, 7, 27] + (9*W[18, 20, 7, 28])/4 + 
 3*W[18, 20, 7, 29] - (189*W[18, 20, 8, 26])/16 - (79*W[18, 20, 8, 28])/64 + 
 (47*W[18, 20, 8, 29])/32 + (23*W[18, 20, 8, 30])/32 - 
 (97*W[18, 20, 13, 26])/32 + (19*W[18, 20, 13, 27])/32 - 
 (39*W[18, 20, 13, 28])/16 - (35*W[18, 20, 13, 29])/8 + 
 (5*W[18, 20, 16, 26])/32 - (17*W[18, 20, 16, 27])/32 - W[18, 20, 17, 26]/8 - 
 (11*W[18, 20, 17, 27])/2 + (91*W[18, 20, 17, 28])/32 - 
 (215*W[18, 20, 17, 29])/32 - (5*W[18, 20, 17, 30])/16 - 
 (467*W[18, 20, 18, 26])/32 - (2205*W[18, 20, 18, 28])/64 - 
 (7*W[18, 20, 18, 29])/8 + (17*W[18, 20, 18, 30])/16 + 
 (95*W[18, 20, 19, 27])/16 + (1391*W[18, 20, 19, 28])/64 - 
 (311*W[18, 20, 19, 29])/32 - (3095*W[18, 20, 20, 26])/64 - 
 (23*W[18, 20, 20, 27])/8 + (1753*W[18, 20, 20, 28])/64 + 
 50*W[18, 20, 20, 29] + (11*W[18, 20, 20, 30])/32 + 
 (535*W[18, 20, 21, 26])/32 + (23*W[18, 20, 21, 27])/32 + 
 (15*W[18, 20, 21, 28])/32 - (15*W[18, 20, 21, 29])/32 - 
 (23*W[18, 20, 21, 30])/32 + (3*W[18, 20, 23, 26])/8 + 
 (3*W[18, 20, 23, 27])/8 - (3*W[18, 20, 23, 29])/8 - 
 (3*W[18, 20, 23, 30])/8 + (5*W[18, 20, 24, 26])/4 - 
 (5*W[18, 20, 24, 27])/4 + (165*W[18, 20, 24, 28])/16 + 
 (5*W[18, 20, 24, 30])/4 + (109*W[18, 20, 25, 26])/16 + 
 (67*W[18, 20, 25, 28])/32 + (11*W[18, 20, 25, 29])/32 - W[18, 20, 26, 1]/4 + 
 (247*W[18, 20, 26, 2])/32 + (47*W[18, 20, 26, 3])/4 + 
 (13*W[18, 20, 26, 4])/2 + (133*W[18, 20, 26, 5])/32 + 
 (1433*W[18, 20, 26, 6])/64 - (189*W[18, 20, 26, 8])/16 - 
 (97*W[18, 20, 26, 13])/32 - (109*W[18, 20, 26, 15])/16 + 
 (23*W[18, 20, 26, 16])/32 - W[18, 20, 26, 17]/8 - 
 (251*W[18, 20, 26, 18])/32 - (3071*W[18, 20, 26, 20])/64 + 
 (535*W[18, 20, 26, 21])/32 + (109*W[18, 20, 26, 25])/16 + 
 (15*W[18, 20, 27, 4])/4 + (9*W[18, 20, 27, 5])/8 + 
 (1227*W[18, 20, 27, 6])/64 - (109*W[18, 20, 27, 13])/32 + 
 (17*W[18, 20, 27, 16])/32 - (3*W[18, 20, 27, 20])/4 - 
 (221*W[18, 20, 28, 1])/16 - (449*W[18, 20, 28, 2])/32 + 
 (1293*W[18, 20, 28, 3])/32 + (241*W[18, 20, 28, 4])/64 - 
 (741*W[18, 20, 28, 5])/32 + (707*W[18, 20, 28, 6])/32 - 
 (3*W[18, 20, 28, 7])/4 - (125*W[18, 20, 28, 8])/64 - 
 (39*W[18, 20, 28, 13])/16 + (23*W[18, 20, 28, 16])/32 + 
 (101*W[18, 20, 28, 17])/32 - (2585*W[18, 20, 28, 18])/64 + 
 (1391*W[18, 20, 28, 19])/64 + (2405*W[18, 20, 28, 20])/64 - 
 W[18, 20, 28, 21]/4 + (185*W[18, 20, 28, 24])/16 + 
 (67*W[18, 20, 28, 25])/32 - (31*W[18, 20, 29, 1])/8 - 
 (205*W[18, 20, 29, 2])/8 - (13*W[18, 20, 29, 3])/32 + 
 (581*W[18, 20, 29, 4])/32 - 5*W[18, 20, 29, 5] + (3*W[18, 20, 29, 8])/4 - 
 (3*W[18, 20, 29, 13])/8 + (109*W[18, 20, 29, 15])/16 - 
 (11*W[18, 20, 29, 16])/32 - (227*W[18, 20, 29, 17])/32 - 
 W[18, 20, 29, 19]/4 + 50*W[18, 20, 29, 20] + W[18, 20, 29, 21]/4 + 
 (11*W[18, 20, 29, 25])/32 - W[18, 20, 30, 1]/8 + (3*W[18, 20, 30, 3])/16 + 
 (23*W[18, 20, 30, 4])/8 - (93*W[18, 20, 30, 5])/32 - W[18, 20, 30, 17]/8 - 
 (431*W[18, 24, 1, 26])/32 - (1441*W[18, 24, 1, 27])/64 - 
 (487*W[18, 24, 1, 28])/64 + (275*W[18, 24, 1, 29])/16 + 
 (177*W[18, 24, 1, 30])/32 + (79*W[18, 24, 2, 26])/8 - 
 (273*W[18, 24, 2, 27])/64 - (1013*W[18, 24, 2, 28])/64 - 
 (185*W[18, 24, 2, 29])/16 + (33*W[18, 24, 2, 30])/16 + 
 (7*W[18, 24, 3, 26])/32 + (127*W[18, 24, 3, 27])/64 - 
 (377*W[18, 24, 3, 28])/32 - (185*W[18, 24, 3, 29])/16 + 
 (7*W[18, 24, 3, 30])/32 - (3*W[18, 24, 4, 26])/4 + 
 (137*W[18, 24, 4, 27])/16 + (197*W[18, 24, 4, 28])/16 - 
 (3*W[18, 24, 4, 30])/4 - (489*W[18, 24, 5, 26])/32 + 
 (15*W[18, 24, 5, 27])/4 + (615*W[18, 24, 5, 28])/64 - 
 (45*W[18, 24, 5, 29])/8 - (241*W[18, 24, 5, 30])/32 - W[18, 24, 16, 26]/16 - 
 (129*W[18, 24, 16, 27])/32 + W[18, 24, 16, 28]/8 + 
 (45*W[18, 24, 16, 29])/8 + (5*W[18, 24, 17, 26])/8 + 
 (103*W[18, 24, 17, 27])/32 - (187*W[18, 24, 17, 28])/16 - 
 (45*W[18, 24, 17, 29])/8 + (9*W[18, 24, 17, 30])/16 + 
 (569*W[18, 24, 18, 26])/32 - 6*W[18, 24, 18, 27] + 
 (211*W[18, 24, 18, 28])/64 + (45*W[18, 24, 18, 29])/8 + 
 (321*W[18, 24, 18, 30])/32 + (97*W[18, 24, 19, 26])/8 + 
 (527*W[18, 24, 19, 27])/64 - (17*W[18, 24, 19, 28])/16 + 
 (95*W[18, 24, 19, 29])/16 + (15*W[18, 24, 19, 30])/16 + 
 (5*W[18, 24, 20, 26])/4 - (5*W[18, 24, 20, 27])/4 + 
 (165*W[18, 24, 20, 28])/16 + (5*W[18, 24, 20, 30])/4 - 
 (127*W[18, 24, 24, 26])/16 + (127*W[18, 24, 24, 27])/16 + 
 (127*W[18, 24, 24, 28])/16 - (127*W[18, 24, 24, 30])/16 + 
 (23*W[18, 24, 26, 1])/16 + (19*W[18, 24, 26, 2])/32 + 
 (183*W[18, 24, 26, 3])/32 + (77*W[18, 24, 26, 4])/16 - 
 (23*W[18, 24, 26, 5])/2 + (5*W[18, 24, 26, 17])/8 + 6*W[18, 24, 26, 18] + 
 (17*W[18, 24, 26, 19])/16 - (35*W[18, 24, 26, 20])/8 - 
 (23*W[18, 24, 27, 1])/16 - (19*W[18, 24, 27, 2])/32 - 
 (183*W[18, 24, 27, 3])/32 - (77*W[18, 24, 27, 4])/16 + 
 (23*W[18, 24, 27, 5])/2 - (5*W[18, 24, 27, 17])/8 - 6*W[18, 24, 27, 18] - 
 (17*W[18, 24, 27, 19])/16 + (35*W[18, 24, 27, 20])/8 - 
 (23*W[18, 24, 28, 1])/16 - (19*W[18, 24, 28, 2])/32 - 
 (183*W[18, 24, 28, 3])/32 - (77*W[18, 24, 28, 4])/16 + 
 (23*W[18, 24, 28, 5])/2 - (5*W[18, 24, 28, 17])/8 - 6*W[18, 24, 28, 18] - 
 (17*W[18, 24, 28, 19])/16 + (35*W[18, 24, 28, 20])/8 + 
 (23*W[18, 24, 30, 1])/16 + (19*W[18, 24, 30, 2])/32 + 
 (183*W[18, 24, 30, 3])/32 + (77*W[18, 24, 30, 4])/16 - 
 (23*W[18, 24, 30, 5])/2 + (5*W[18, 24, 30, 17])/8 + 6*W[18, 24, 30, 18] + 
 (17*W[18, 24, 30, 19])/16 - (35*W[18, 24, 30, 20])/8 - 
 (191*W[18, 25, 1, 26])/32 - (5241*W[18, 25, 1, 27])/64 - 
 (2519*W[18, 25, 1, 28])/32 + (231*W[18, 25, 1, 29])/64 - 
 (5*W[18, 25, 2, 26])/16 - (2593*W[18, 25, 2, 27])/32 - 
 (1241*W[18, 25, 2, 28])/16 + (171*W[18, 25, 2, 29])/64 + 
 (179*W[18, 25, 3, 26])/16 + (6183*W[18, 25, 3, 27])/64 - 
 (425*W[18, 25, 3, 28])/32 - (425*W[18, 25, 3, 29])/32 + 
 (217*W[18, 25, 4, 26])/16 + (1175*W[18, 25, 4, 27])/64 - 
 (367*W[18, 25, 4, 28])/32 - (217*W[18, 25, 4, 29])/16 - 
 (1365*W[18, 25, 5, 26])/64 - (1365*W[18, 25, 5, 27])/64 + 
 (6525*W[18, 25, 5, 28])/64 + (529*W[18, 25, 5, 29])/32 + 
 (101*W[18, 25, 17, 26])/32 - (99*W[18, 25, 17, 27])/64 - 
 (139*W[18, 25, 17, 28])/16 - (7*W[18, 25, 17, 29])/2 - 
 (445*W[18, 25, 18, 26])/64 - (9*W[18, 25, 18, 27])/4 + 
 (5865*W[18, 25, 18, 28])/64 + (365*W[18, 25, 18, 29])/32 + 
 (37*W[18, 25, 19, 26])/32 + (4933*W[18, 25, 19, 27])/64 + 
 (35*W[18, 25, 19, 28])/8 + (41*W[18, 25, 19, 29])/32 + 
 (111*W[18, 25, 20, 26])/16 - (41*W[18, 25, 20, 27])/16 - 
 (155*W[18, 25, 20, 28])/16 - (211*W[18, 25, 20, 29])/32 + 
 (127*W[18, 25, 25, 26])/16 + (127*W[18, 25, 25, 27])/16 - 
 (127*W[18, 25, 25, 28])/16 - (127*W[18, 25, 25, 29])/16 + 
 (179*W[18, 25, 26, 1])/64 - (51*W[18, 25, 26, 2])/64 + 
 (131*W[18, 25, 26, 3])/8 + (445*W[18, 25, 26, 4])/32 - 
 (833*W[18, 25, 26, 5])/32 + (101*W[18, 25, 26, 17])/32 - 
 (9*W[18, 25, 26, 18])/4 - (35*W[18, 25, 26, 19])/8 + 
 (211*W[18, 25, 26, 20])/32 + (179*W[18, 25, 27, 1])/64 - 
 (51*W[18, 25, 27, 2])/64 + (131*W[18, 25, 27, 3])/8 + 
 (445*W[18, 25, 27, 4])/32 - (833*W[18, 25, 27, 5])/32 + 
 (101*W[18, 25, 27, 17])/32 - (9*W[18, 25, 27, 18])/4 - 
 (35*W[18, 25, 27, 19])/8 + (211*W[18, 25, 27, 20])/32 - 
 (179*W[18, 25, 28, 1])/64 + (51*W[18, 25, 28, 2])/64 - 
 (131*W[18, 25, 28, 3])/8 - (445*W[18, 25, 28, 4])/32 + 
 (833*W[18, 25, 28, 5])/32 - (101*W[18, 25, 28, 17])/32 + 
 (9*W[18, 25, 28, 18])/4 + (35*W[18, 25, 28, 19])/8 - 
 (211*W[18, 25, 28, 20])/32 - (179*W[18, 25, 29, 1])/64 + 
 (51*W[18, 25, 29, 2])/64 - (131*W[18, 25, 29, 3])/8 - 
 (445*W[18, 25, 29, 4])/32 + (833*W[18, 25, 29, 5])/32 - 
 (101*W[18, 25, 29, 17])/32 + (9*W[18, 25, 29, 18])/4 + 
 (35*W[18, 25, 29, 19])/8 - (211*W[18, 25, 29, 20])/32 + 
 (239*W[18, 26, 1, 2])/64 + (451*W[18, 26, 1, 3])/32 - 
 (77*W[18, 26, 1, 5])/32 + (563*W[18, 26, 1, 6])/32 + 
 (755*W[18, 26, 1, 11])/64 - (707*W[18, 26, 1, 13])/16 + 
 (109*W[18, 26, 1, 15])/16 - (109*W[18, 26, 1, 16])/32 - 
 (839*W[18, 26, 1, 18])/64 + (157*W[18, 26, 1, 19])/32 - 
 (11*W[18, 26, 1, 25])/32 + (491*W[18, 26, 2, 1])/64 - 
 (3057*W[18, 26, 2, 2])/32 - (147*W[18, 26, 2, 3])/32 - 
 (1039*W[18, 26, 2, 4])/64 - (23*W[18, 26, 2, 5])/2 + 
 (1015*W[18, 26, 2, 12])/32 + (987*W[18, 26, 2, 14])/64 + 
 (11*W[18, 26, 2, 15])/32 + (103*W[18, 26, 2, 16])/32 + 
 (161*W[18, 26, 2, 17])/16 - (9*W[18, 26, 2, 18])/16 + 
 (31*W[18, 26, 2, 19])/4 + (235*W[18, 26, 2, 20])/32 - 
 (109*W[18, 26, 2, 25])/16 - (935*W[18, 26, 3, 1])/32 - 
 (17*W[18, 26, 3, 2])/32 + (37*W[18, 26, 3, 4])/32 + 
 (2087*W[18, 26, 3, 5])/64 - (39*W[18, 26, 3, 6])/16 + 
 (189*W[18, 26, 3, 8])/16 - (3*W[18, 26, 3, 12])/8 + 
 (707*W[18, 26, 3, 13])/16 - (2159*W[18, 26, 3, 15])/64 + 
 (17*W[18, 26, 3, 16])/32 - (9*W[18, 26, 3, 17])/2 - 
 (375*W[18, 26, 3, 18])/32 - (97*W[18, 26, 3, 19])/16 + 
 (679*W[18, 26, 4, 1])/64 - (119*W[18, 26, 4, 3])/32 + 
 (3057*W[18, 26, 4, 4])/64 + (39*W[18, 26, 4, 6])/16 - 
 (109*W[18, 26, 4, 7])/32 - (755*W[18, 26, 4, 11])/64 - 
 (39*W[18, 26, 4, 12])/16 + (109*W[18, 26, 4, 13])/32 - 
 (987*W[18, 26, 4, 14])/64 - (205*W[18, 26, 4, 18])/32 - 
 (31*W[18, 26, 4, 19])/32 + (117*W[18, 26, 5, 1])/32 + 
 (621*W[18, 26, 5, 2])/32 + (7*W[18, 26, 5, 4])/32 + 
 (2649*W[18, 26, 5, 5])/64 + (109*W[18, 26, 5, 7])/32 - 
 (1347*W[18, 26, 5, 10])/64 - (1015*W[18, 26, 5, 12])/32 - 
 (3*W[18, 26, 5, 13])/8 + (2159*W[18, 26, 5, 15])/64 - 
 (149*W[18, 26, 5, 16])/16 + (1367*W[18, 26, 5, 17])/64 - 
 (97*W[18, 26, 5, 18])/64 + (125*W[18, 26, 5, 19])/32 + 
 (21*W[18, 26, 5, 20])/8 - (197*W[18, 26, 16, 1])/32 + 
 (203*W[18, 26, 16, 2])/32 + (41*W[18, 26, 16, 3])/32 - 
 (3*W[18, 26, 16, 4])/8 - (97*W[18, 26, 16, 5])/16 + 
 (5*W[18, 26, 16, 17])/8 - (91*W[18, 26, 16, 18])/32 + 
 (19*W[18, 26, 16, 19])/8 + W[18, 26, 16, 20]/8 + (85*W[18, 26, 17, 1])/32 + 
 (229*W[18, 26, 17, 2])/32 - (31*W[18, 26, 17, 3])/16 + 
 (3*W[18, 26, 17, 4])/8 + (5*W[18, 26, 17, 5])/8 + 
 (1347*W[18, 26, 17, 10])/64 + (3*W[18, 26, 17, 12])/8 - 
 (11*W[18, 26, 17, 15])/32 - (3057*W[18, 26, 17, 17])/64 + 
 (17*W[18, 26, 17, 18])/32 + W[18, 26, 17, 20]/4 - 
 (125*W[18, 26, 17, 24])/16 + (11*W[18, 26, 17, 25])/32 + 
 (307*W[18, 26, 18, 1])/64 - (31*W[18, 26, 18, 2])/4 - 
 (269*W[18, 26, 18, 3])/32 - (53*W[18, 26, 18, 4])/8 - 
 (325*W[18, 26, 18, 5])/64 - (563*W[18, 26, 18, 6])/32 - 
 (109*W[18, 26, 18, 13])/32 + (33*W[18, 26, 18, 16])/32 - 
 (243*W[18, 26, 18, 17])/32 + (3465*W[18, 26, 18, 18])/64 + 
 (135*W[18, 26, 18, 19])/16 - (21*W[18, 26, 18, 20])/32 + 
 (125*W[18, 26, 18, 24])/16 + (307*W[18, 26, 18, 25])/64 + 
 (51*W[18, 26, 19, 1])/32 + (31*W[18, 26, 19, 2])/4 - 
 (105*W[18, 26, 19, 3])/16 - (199*W[18, 26, 19, 4])/32 + 
 (215*W[18, 26, 19, 5])/32 + (39*W[18, 26, 19, 12])/16 + 
 (23*W[18, 26, 19, 16])/8 + (53*W[18, 26, 19, 17])/16 + 
 (847*W[18, 26, 19, 18])/64 + (3057*W[18, 26, 19, 19])/64 + 
 (535*W[18, 26, 19, 20])/32 - (535*W[18, 26, 19, 21])/32 - 
 (307*W[18, 26, 19, 25])/64 - W[18, 26, 20, 1]/8 + 
 (247*W[18, 26, 20, 2])/32 + (185*W[18, 26, 20, 3])/16 + 
 (151*W[18, 26, 20, 5])/16 - (189*W[18, 26, 20, 8])/16 + 
 (3*W[18, 26, 20, 13])/8 - (109*W[18, 26, 20, 15])/16 + 
 (3*W[18, 26, 20, 16])/8 - (251*W[18, 26, 20, 18])/32 - 
 (3057*W[18, 26, 20, 20])/64 + (535*W[18, 26, 20, 21])/32 + 
 (109*W[18, 26, 20, 25])/16 - (5*W[18, 26, 26, 27])/16 - 
 (53*W[18, 26, 26, 28])/16 + (3*W[18, 26, 26, 29])/32 + 
 (9*W[18, 26, 26, 30])/32 + (323*W[18, 26, 27, 29])/64 + 
 (119*W[18, 26, 27, 30])/64 + (3*W[18, 26, 28, 30])/16 - 
 (5*W[18, 26, 29, 26])/32 - (137*W[18, 26, 29, 27])/64 + 
 (7*W[18, 26, 29, 29])/32 - W[18, 26, 29, 30]/32 - 
 (11*W[18, 26, 30, 26])/32 - (129*W[18, 26, 30, 27])/64 - 
 (5*W[18, 26, 30, 28])/16 + (7*W[18, 26, 30, 29])/32 - 
 (165*W[18, 28, 1, 2])/32 + (3*W[18, 28, 1, 3])/4 - (57*W[18, 28, 1, 4])/4 + 
 (93*W[18, 28, 1, 5])/32 - (33*W[18, 28, 1, 6])/16 + 
 (707*W[18, 28, 1, 11])/32 - (33*W[18, 28, 1, 13])/16 + 
 (5*W[18, 28, 1, 18])/8 + (3*W[18, 28, 1, 20])/16 - 
 (139*W[18, 28, 2, 1])/32 + (245*W[18, 28, 2, 3])/32 + 
 (87*W[18, 28, 2, 5])/8 + (33*W[18, 28, 2, 7])/16 - 
 (641*W[18, 28, 2, 12])/32 - (7*W[18, 28, 2, 18])/16 - 
 (259*W[18, 28, 2, 20])/32 - (29*W[18, 28, 3, 1])/32 + 
 (239*W[18, 28, 3, 2])/32 - (2515*W[18, 28, 3, 3])/64 + 
 (3*W[18, 28, 3, 4])/8 - (1129*W[18, 28, 3, 5])/32 + 
 (39*W[18, 28, 3, 6])/16 + (125*W[18, 28, 3, 8])/64 + 
 (3*W[18, 28, 3, 12])/8 + (33*W[18, 28, 3, 13])/16 + 
 (3173*W[18, 28, 3, 15])/32 + (97*W[18, 28, 3, 17])/32 - 
 (7*W[18, 28, 3, 18])/16 + (2109*W[18, 28, 3, 20])/64 + 
 (221*W[18, 28, 4, 1])/32 + (13*W[18, 28, 4, 2])/16 + 
 (103*W[18, 28, 4, 3])/32 - (95*W[18, 28, 4, 5])/32 - 
 (39*W[18, 28, 4, 6])/16 + (39*W[18, 28, 4, 7])/16 - 
 (707*W[18, 28, 4, 11])/32 + (39*W[18, 28, 4, 12])/16 - 
 (39*W[18, 28, 4, 13])/16 - (11*W[18, 28, 4, 16])/4 + 
 (103*W[18, 28, 4, 18])/32 - (81*W[18, 28, 4, 19])/32 + 
 (99*W[18, 28, 5, 1])/32 - (147*W[18, 28, 5, 2])/16 + 
 (1017*W[18, 28, 5, 3])/16 - (271*W[18, 28, 5, 5])/32 - 
 (39*W[18, 28, 5, 7])/16 - (863*W[18, 28, 5, 10])/64 + 
 (641*W[18, 28, 5, 12])/32 - (3173*W[18, 28, 5, 15])/32 + 
 (103*W[18, 28, 5, 16])/32 + (885*W[18, 28, 5, 17])/64 - 
 (133*W[18, 28, 5, 18])/32 - (109*W[18, 28, 5, 20])/8 + W[18, 28, 16, 1]/8 - 
 (3*W[18, 28, 16, 3])/16 - (23*W[18, 28, 16, 4])/8 + 
 (93*W[18, 28, 16, 5])/32 + W[18, 28, 16, 17]/8 - (7*W[18, 28, 17, 1])/32 + 
 (7*W[18, 28, 17, 2])/32 + (113*W[18, 28, 17, 3])/32 + W[18, 28, 17, 4]/8 + 
 (863*W[18, 28, 17, 10])/64 - (3*W[18, 28, 17, 12])/8 + 
 (285*W[18, 28, 17, 18])/8 - (41*W[18, 28, 17, 19])/4 - 
 (141*W[18, 28, 17, 24])/64 - (29*W[18, 28, 18, 1])/32 - W[18, 28, 18, 2]/4 - 
 (7*W[18, 28, 18, 3])/16 + W[18, 28, 18, 4]/4 - (7*W[18, 28, 18, 5])/2 + 
 (33*W[18, 28, 18, 6])/16 + (3*W[18, 28, 18, 7])/8 + 
 (39*W[18, 28, 18, 13])/16 - (3*W[18, 28, 18, 16])/16 + 
 (2109*W[18, 28, 18, 17])/64 + (271*W[18, 28, 18, 18])/32 - 
 (1129*W[18, 28, 18, 19])/32 + (57*W[18, 28, 18, 20])/16 + 
 (141*W[18, 28, 18, 24])/64 + (5467*W[18, 28, 18, 25])/64 - 
 (5*W[18, 28, 19, 1])/16 + (41*W[18, 28, 19, 2])/32 - 
 (17*W[18, 28, 19, 3])/32 + (3*W[18, 28, 19, 4])/16 + W[18, 28, 19, 5]/2 - 
 (33*W[18, 28, 19, 7])/16 - (39*W[18, 28, 19, 12])/16 - 
 (3*W[18, 28, 19, 16])/16 - 10*W[18, 28, 19, 17] + 
 (3213*W[18, 28, 19, 18])/64 - (271*W[18, 28, 19, 19])/32 + 
 (15*W[18, 28, 19, 20])/32 + W[18, 28, 19, 21]/4 - 
 (5467*W[18, 28, 19, 25])/64 - (13*W[18, 28, 20, 1])/32 - 
 (15*W[18, 28, 20, 2])/2 + (285*W[18, 28, 20, 3])/8 - 
 (55*W[18, 28, 20, 5])/4 - (3*W[18, 28, 20, 7])/8 - 
 (125*W[18, 28, 20, 8])/64 + (65*W[18, 28, 20, 18])/16 + 
 (3057*W[18, 28, 20, 20])/64 - W[18, 28, 20, 21]/4 - W[18, 28, 26, 28]/4 - 
 W[18, 28, 26, 30]/32 + (15*W[18, 28, 27, 26])/32 + W[18, 28, 27, 28]/16 + 
 (13*W[18, 28, 27, 29])/32 + (11*W[18, 28, 27, 30])/32 + 
 (7*W[18, 28, 28, 28])/32 - (7*W[18, 28, 28, 29])/32 - 
 (3*W[18, 28, 28, 30])/16 + (17*W[18, 28, 29, 27])/32 + W[18, 28, 29, 28]/2 - 
 (5*W[18, 28, 30, 26])/32 + (17*W[18, 28, 30, 27])/32 - 
 (195*W[18, 29, 1, 2])/32 - (723*W[18, 29, 1, 3])/32 + 
 (1377*W[18, 29, 1, 4])/64 + (147*W[18, 29, 1, 5])/32 + 
 (1227*W[18, 29, 1, 6])/64 - (1273*W[18, 29, 1, 11])/64 + 
 (1423*W[18, 29, 1, 13])/32 - (109*W[18, 29, 1, 15])/16 - 
 (3*W[18, 29, 1, 16])/8 - (1275*W[18, 29, 1, 18])/64 + 
 (27*W[18, 29, 1, 19])/16 + (61*W[18, 29, 1, 20])/16 - 
 (109*W[18, 29, 1, 25])/16 - (159*W[18, 29, 2, 1])/32 + 
 (7*W[18, 29, 2, 3])/32 - (89*W[18, 29, 2, 4])/8 + (133*W[18, 29, 2, 5])/16 + 
 (103*W[18, 29, 2, 7])/32 + (65*W[18, 29, 2, 12])/64 - 
 (11*W[18, 29, 2, 15])/32 + (3*W[18, 29, 2, 16])/16 - 
 (13*W[18, 29, 2, 18])/32 - (33*W[18, 29, 2, 19])/16 - 
 (833*W[18, 29, 2, 20])/32 - (11*W[18, 29, 2, 25])/32 + 
 (91*W[18, 29, 3, 1])/4 - 50*W[18, 29, 3, 3] + (15*W[18, 29, 3, 4])/4 + 
 (109*W[18, 29, 3, 6])/32 - (3*W[18, 29, 3, 8])/4 - 
 (1423*W[18, 29, 3, 13])/32 + (269*W[18, 29, 3, 15])/8 + 
 (5*W[18, 29, 3, 16])/32 - W[18, 29, 3, 18]/8 - (157*W[18, 29, 4, 2])/16 + 
 (253*W[18, 29, 4, 3])/32 + (143*W[18, 29, 4, 4])/32 - 
 (17*W[18, 29, 4, 5])/32 - (109*W[18, 29, 4, 6])/32 + 
 (1273*W[18, 29, 4, 11])/64 - (109*W[18, 29, 4, 13])/32 - 
 (41*W[18, 29, 4, 16])/16 - (3*W[18, 29, 4, 17])/32 + 
 (17*W[18, 29, 4, 18])/32 + (29*W[18, 29, 4, 19])/32 + 
 (287*W[18, 29, 4, 20])/16 + (147*W[18, 29, 5, 1])/32 + 
 (587*W[18, 29, 5, 2])/64 + (1093*W[18, 29, 5, 3])/32 + W[18, 29, 5, 4]/8 - 
 (143*W[18, 29, 5, 5])/32 - (549*W[18, 29, 5, 10])/64 - 
 (65*W[18, 29, 5, 12])/64 + (3*W[18, 29, 5, 13])/8 - 
 (269*W[18, 29, 5, 15])/8 + (109*W[18, 29, 5, 16])/32 + 
 (1933*W[18, 29, 5, 17])/64 - (5*W[18, 29, 5, 18])/4 - 
 (23*W[18, 29, 5, 19])/16 - (189*W[18, 29, 5, 20])/32 + W[18, 29, 16, 1]/8 - 
 (3*W[18, 29, 16, 3])/16 - (23*W[18, 29, 16, 4])/8 + 
 (93*W[18, 29, 16, 5])/32 + W[18, 29, 16, 17]/8 - (113*W[18, 29, 17, 1])/16 + 
 W[18, 29, 17, 2]/32 - (3*W[18, 29, 17, 3])/4 + 22*W[18, 29, 17, 5] - 
 (3*W[18, 29, 17, 6])/8 + (549*W[18, 29, 17, 10])/64 + 
 (11*W[18, 29, 17, 15])/32 + (5*W[18, 29, 17, 16])/32 - 
 (13*W[18, 29, 17, 18])/32 - (231*W[18, 29, 17, 20])/32 + 
 (109*W[18, 29, 17, 25])/16 - (15*W[18, 29, 18, 4])/4 - 
 (9*W[18, 29, 18, 5])/8 - (1227*W[18, 29, 18, 6])/64 + 
 (109*W[18, 29, 18, 13])/32 - (17*W[18, 29, 18, 16])/32 + 
 (3*W[18, 29, 18, 20])/4 + (19*W[18, 29, 19, 1])/16 + 
 (25*W[18, 29, 19, 4])/16 - (15*W[18, 29, 19, 5])/16 + 
 (3*W[18, 29, 19, 6])/8 - (103*W[18, 29, 19, 7])/32 - 
 (33*W[18, 29, 19, 17])/32 + (37*W[18, 29, 19, 18])/32 - 
 W[18, 29, 19, 21]/4 - (31*W[18, 29, 20, 1])/8 - (205*W[18, 29, 20, 2])/8 - 
 (13*W[18, 29, 20, 3])/32 + (581*W[18, 29, 20, 4])/32 - 5*W[18, 29, 20, 5] + 
 (3*W[18, 29, 20, 8])/4 - (3*W[18, 29, 20, 13])/8 + 
 (109*W[18, 29, 20, 15])/16 - (11*W[18, 29, 20, 16])/32 - 
 (227*W[18, 29, 20, 17])/32 - W[18, 29, 20, 19]/4 + 50*W[18, 29, 20, 20] + 
 W[18, 29, 20, 21]/4 + (11*W[18, 29, 20, 25])/32 - 
 (19*W[18, 29, 26, 26])/32 + W[18, 29, 26, 27]/8 + 
 (21*W[18, 29, 26, 28])/32 + W[18, 29, 26, 29]/2 - (3*W[18, 29, 26, 30])/16 - 
 (9*W[18, 29, 27, 26])/32 - (9*W[18, 29, 27, 27])/16 + 
 (23*W[18, 29, 27, 28])/32 + (5*W[18, 29, 27, 29])/8 - 
 (7*W[18, 29, 28, 27])/16 - W[18, 29, 28, 28]/2 + (5*W[18, 29, 29, 26])/8 - 
 W[18, 29, 29, 27]/8 - W[18, 29, 29, 29]/32 + (11*W[18, 29, 29, 30])/32 - 
 (5*W[18, 29, 30, 26])/32 + (17*W[18, 29, 30, 27])/32 - 
 (1483*W[19, 1, 1, 26])/32 - (147*W[19, 1, 1, 27])/8 + 
 (895*W[19, 1, 1, 28])/32 + (249*W[19, 1, 1, 29])/8 + (3*W[19, 1, 1, 30])/8 + 
 (251*W[19, 1, 2, 26])/64 - (727*W[19, 1, 2, 27])/64 - 
 (463*W[19, 1, 2, 28])/64 - (229*W[19, 1, 2, 29])/64 + 
 (629*W[19, 1, 2, 30])/32 + (753*W[19, 1, 3, 26])/32 + 
 (229*W[19, 1, 3, 27])/16 - (37*W[19, 1, 3, 28])/32 - 
 (1219*W[19, 1, 3, 29])/64 - (59*W[19, 1, 3, 30])/8 + 
 (1501*W[19, 1, 4, 26])/64 + (475*W[19, 1, 4, 27])/32 + 
 (167*W[19, 1, 4, 28])/32 + (45*W[19, 1, 4, 29])/4 - 
 (369*W[19, 1, 4, 30])/32 - (511*W[19, 1, 5, 26])/32 - 
 (1001*W[19, 1, 5, 27])/32 - (467*W[19, 1, 5, 28])/32 + 
 (515*W[19, 1, 5, 29])/32 + (3*W[19, 1, 5, 30])/16 - W[19, 1, 6, 26]/2 + 
 (21*W[19, 1, 6, 27])/32 + (87*W[19, 1, 6, 28])/32 - 
 (719*W[19, 1, 6, 29])/32 + (23*W[19, 1, 7, 26])/32 + 
 (445*W[19, 1, 7, 27])/64 + (399*W[19, 1, 7, 28])/64 + 
 (265*W[19, 1, 7, 29])/32 + (141*W[19, 1, 11, 26])/64 + 
 (979*W[19, 1, 11, 27])/32 - (31*W[19, 1, 11, 29])/16 - 
 (17*W[19, 1, 11, 30])/2 - (103*W[19, 1, 13, 26])/32 + 
 (141*W[19, 1, 13, 27])/32 - (167*W[19, 1, 13, 29])/64 + W[19, 1, 17, 26]/2 + 
 (543*W[19, 1, 17, 27])/32 - (205*W[19, 1, 17, 28])/32 - 
 (437*W[19, 1, 17, 29])/32 + (71*W[19, 1, 17, 30])/32 - 
 (665*W[19, 1, 18, 26])/64 - (1105*W[19, 1, 18, 27])/16 - 
 (803*W[19, 1, 18, 28])/16 + (811*W[19, 1, 18, 29])/32 - 
 (53*W[19, 1, 18, 30])/32 - (1259*W[19, 1, 19, 26])/64 - 
 (2567*W[19, 1, 19, 27])/64 + (271*W[19, 1, 19, 28])/32 + 
 (2769*W[19, 1, 19, 29])/64 + (3*W[19, 1, 19, 30])/16 - 
 (63*W[19, 1, 20, 26])/8 - 23*W[19, 1, 20, 27] - (23*W[19, 1, 20, 28])/32 + 
 (935*W[19, 1, 20, 29])/64 + (149*W[19, 1, 20, 30])/16 - 
 (447*W[19, 1, 21, 26])/32 + (595*W[19, 1, 21, 27])/32 + 
 (521*W[19, 1, 21, 28])/16 + (481*W[19, 1, 21, 29])/64 - 
 (17*W[19, 1, 21, 30])/8 - (3*W[19, 1, 24, 26])/4 + (3*W[19, 1, 24, 27])/4 + 
 (3*W[19, 1, 24, 28])/4 - (3*W[19, 1, 24, 30])/4 + (21*W[19, 1, 25, 26])/4 + 
 (5781*W[19, 1, 25, 27])/64 + (1365*W[19, 1, 25, 28])/16 + 
 (295*W[19, 1, 25, 29])/64 - (1507*W[19, 1, 26, 1])/64 - 
 (609*W[19, 1, 26, 2])/64 + (431*W[19, 1, 26, 3])/16 + 
 (2257*W[19, 1, 26, 4])/64 - (29*W[19, 1, 26, 5])/4 - 
 (103*W[19, 1, 26, 6])/32 + (23*W[19, 1, 26, 7])/32 + 
 (141*W[19, 1, 26, 11])/64 + (31*W[19, 1, 26, 12])/32 - 
 (103*W[19, 1, 26, 13])/32 + (11*W[19, 1, 26, 15])/32 - 
 (71*W[19, 1, 26, 16])/32 + W[19, 1, 26, 17]/2 - (1129*W[19, 1, 26, 18])/64 - 
 (2121*W[19, 1, 26, 19])/64 - (559*W[19, 1, 26, 20])/32 - 
 (447*W[19, 1, 26, 21])/32 + (329*W[19, 1, 26, 25])/64 - 
 (583*W[19, 1, 27, 1])/64 - (659*W[19, 1, 27, 2])/64 + 
 (817*W[19, 1, 27, 3])/32 + (771*W[19, 1, 27, 4])/64 - 
 (179*W[19, 1, 27, 5])/8 - (33*W[19, 1, 27, 6])/16 + 
 (33*W[19, 1, 27, 7])/16 + (707*W[19, 1, 27, 11])/32 - 
 (33*W[19, 1, 27, 13])/16 - (53*W[19, 1, 27, 16])/32 + 
 (335*W[19, 1, 27, 17])/32 - (1105*W[19, 1, 27, 18])/16 - 
 (2515*W[19, 1, 27, 19])/64 - (71*W[19, 1, 27, 20])/4 + 
 (527*W[19, 1, 27, 21])/32 + (2887*W[19, 1, 27, 25])/32 + 
 (231*W[19, 1, 28, 1])/16 - (41*W[19, 1, 28, 2])/32 + 
 (17*W[19, 1, 28, 3])/32 - (287*W[19, 1, 28, 4])/32 - W[19, 1, 28, 5]/2 + 
 (43*W[19, 1, 28, 7])/32 - (31*W[19, 1, 28, 12])/32 + 
 (3*W[19, 1, 28, 16])/16 + (313*W[19, 1, 28, 17])/32 - 
 (3167*W[19, 1, 28, 18])/64 + (271*W[19, 1, 28, 19])/32 - 
 (15*W[19, 1, 28, 20])/32 + (487*W[19, 1, 28, 21])/16 + 
 (5467*W[19, 1, 28, 25])/64 + (135*W[19, 1, 29, 1])/8 + 
 (21*W[19, 1, 29, 2])/16 - (639*W[19, 1, 29, 3])/64 + 
 (351*W[19, 1, 29, 4])/32 + (485*W[19, 1, 29, 5])/32 - 
 (719*W[19, 1, 29, 6])/32 + (217*W[19, 1, 29, 7])/64 - 
 (31*W[19, 1, 29, 11])/16 + (247*W[19, 1, 29, 13])/64 - 
 (11*W[19, 1, 29, 15])/32 - (149*W[19, 1, 29, 16])/16 - 
 (65*W[19, 1, 29, 17])/16 + (1599*W[19, 1, 29, 18])/64 + 
 (2649*W[19, 1, 29, 19])/64 + (935*W[19, 1, 29, 20])/64 + 
 (617*W[19, 1, 29, 21])/64 + (151*W[19, 1, 29, 25])/32 - 
 (3*W[19, 2, 1, 26])/2 - (749*W[19, 2, 1, 27])/64 - 
 (133*W[19, 2, 1, 28])/32 - (227*W[19, 2, 1, 29])/64 + 
 (1145*W[19, 2, 1, 30])/64 + (1415*W[19, 2, 2, 26])/64 + 
 (165*W[19, 2, 2, 27])/32 + (35*W[19, 2, 2, 28])/32 - 
 (3317*W[19, 2, 2, 29])/64 - (517*W[19, 2, 2, 30])/64 - 
 (225*W[19, 2, 3, 26])/64 + (37*W[19, 2, 3, 27])/4 + 
 (793*W[19, 2, 3, 28])/64 - (29*W[19, 2, 3, 29])/32 - 
 (279*W[19, 2, 3, 30])/64 - (3065*W[19, 2, 4, 26])/64 + 
 (101*W[19, 2, 4, 27])/32 - (2909*W[19, 2, 4, 28])/64 - 
 (803*W[19, 2, 4, 29])/32 + (275*W[19, 2, 4, 30])/16 + 
 (29*W[19, 2, 5, 26])/32 - (193*W[19, 2, 5, 27])/16 - 
 (331*W[19, 2, 5, 28])/32 - (93*W[19, 2, 5, 29])/32 - 
 (33*W[19, 2, 5, 30])/32 - (5*W[19, 2, 7, 26])/2 + (189*W[19, 2, 7, 27])/64 - 
 (189*W[19, 2, 7, 29])/64 - (579*W[19, 2, 12, 26])/32 - 
 (563*W[19, 2, 12, 27])/32 - (29*W[19, 2, 12, 28])/16 + 
 (299*W[19, 2, 12, 29])/16 + (873*W[19, 2, 14, 28])/32 + 
 (1003*W[19, 2, 14, 29])/64 - (873*W[19, 2, 14, 30])/32 - 
 (7*W[19, 2, 16, 26])/32 - (17*W[19, 2, 16, 27])/32 - 
 (107*W[19, 2, 16, 28])/64 + (11*W[19, 2, 16, 29])/32 + 
 (73*W[19, 2, 17, 26])/32 + (303*W[19, 2, 17, 27])/16 + 
 (585*W[19, 2, 17, 28])/64 - (93*W[19, 2, 17, 29])/32 - 
 (35*W[19, 2, 17, 30])/16 + (1609*W[19, 2, 18, 26])/64 - 
 (2861*W[19, 2, 18, 27])/64 - (3717*W[19, 2, 18, 28])/64 - 
 (693*W[19, 2, 18, 29])/32 - (3*W[19, 2, 18, 30])/8 + 
 (1551*W[19, 2, 19, 26])/32 + (489*W[19, 2, 19, 27])/32 - 
 (1867*W[19, 2, 19, 28])/64 - (769*W[19, 2, 19, 29])/16 + 
 (1103*W[19, 2, 19, 30])/64 + (659*W[19, 2, 20, 26])/32 - 
 (289*W[19, 2, 20, 27])/32 - (193*W[19, 2, 20, 28])/8 - 
 (405*W[19, 2, 20, 29])/64 - (101*W[19, 2, 20, 30])/8 - 
 (543*W[19, 2, 21, 26])/32 - (279*W[19, 2, 21, 27])/32 + 
 (805*W[19, 2, 21, 28])/64 + (1889*W[19, 2, 21, 29])/64 + 
 (263*W[19, 2, 21, 30])/32 + (3*W[19, 2, 25, 26])/16 + 
 (2675*W[19, 2, 25, 27])/32 + (2859*W[19, 2, 25, 28])/32 + 
 (273*W[19, 2, 25, 29])/64 + (133*W[19, 2, 26, 1])/16 + 
 (241*W[19, 2, 26, 2])/32 + (7*W[19, 2, 26, 3])/32 - 
 (2949*W[19, 2, 26, 4])/64 + (185*W[19, 2, 26, 5])/32 + 
 (3*W[19, 2, 26, 6])/8 - (5*W[19, 2, 26, 7])/2 - (303*W[19, 2, 26, 12])/16 + 
 (109*W[19, 2, 26, 15])/16 + (59*W[19, 2, 26, 16])/32 + 
 (73*W[19, 2, 26, 17])/32 + (1165*W[19, 2, 26, 18])/64 + 
 (2777*W[19, 2, 26, 19])/64 + (535*W[19, 2, 26, 20])/32 - 
 (543*W[19, 2, 26, 21])/32 + (129*W[19, 2, 26, 25])/64 + 
 (15*W[19, 2, 27, 1])/32 + (9*W[19, 2, 27, 2])/16 + 
 (157*W[19, 2, 27, 3])/32 - (323*W[19, 2, 27, 4])/64 - 
 (187*W[19, 2, 27, 5])/32 + (3*W[19, 2, 27, 6])/8 + (29*W[19, 2, 27, 7])/32 - 
 (563*W[19, 2, 27, 12])/32 + (3*W[19, 2, 27, 16])/16 + 12*W[19, 2, 27, 17] - 
 (2861*W[19, 2, 27, 18])/64 + (251*W[19, 2, 27, 19])/32 - 
 5*W[19, 2, 27, 20] - W[19, 2, 27, 21]/2 + (5467*W[19, 2, 27, 25])/64 - 
 (115*W[19, 2, 28, 1])/64 + (5*W[19, 2, 28, 2])/32 - 
 (589*W[19, 2, 28, 3])/64 - (953*W[19, 2, 28, 4])/32 + 
 (109*W[19, 2, 28, 5])/32 + (3*W[19, 2, 28, 6])/8 - 
 (131*W[19, 2, 28, 7])/64 - (31*W[19, 2, 28, 12])/32 + 
 (19*W[19, 2, 28, 16])/2 + (443*W[19, 2, 28, 17])/32 - 
 (1019*W[19, 2, 28, 18])/16 - (1867*W[19, 2, 28, 19])/64 - 
 (1403*W[19, 2, 28, 20])/64 + (1331*W[19, 2, 28, 21])/64 + 
 (5601*W[19, 2, 28, 25])/64 - (39*W[19, 2, 29, 1])/16 - 
 (3083*W[19, 2, 29, 2])/64 - (967*W[19, 2, 29, 3])/64 - 
 (1311*W[19, 2, 29, 4])/32 + 17*W[19, 2, 29, 5] - 5*W[19, 2, 29, 7] + 
 (299*W[19, 2, 29, 12])/16 + (1003*W[19, 2, 29, 14])/64 - 
 (109*W[19, 2, 29, 15])/16 + (395*W[19, 2, 29, 16])/32 + 
 (31*W[19, 2, 29, 17])/32 - (1513*W[19, 2, 29, 18])/64 - 
 (2409*W[19, 2, 29, 19])/64 - (405*W[19, 2, 29, 20])/64 + 
 (1363*W[19, 2, 29, 21])/64 + (39*W[19, 2, 29, 25])/16 + 
 (25*W[19, 2, 30, 1])/8 - (209*W[19, 2, 30, 2])/32 + 
 (97*W[19, 2, 30, 3])/32 + (25*W[19, 2, 30, 4])/8 - (19*W[19, 2, 30, 5])/8 - 
 W[19, 2, 30, 17]/8 - (35*W[19, 2, 30, 18])/32 + (97*W[19, 2, 30, 19])/16 - 
 (5*W[19, 2, 30, 20])/8 + (953*W[19, 3, 1, 26])/64 + 
 (147*W[19, 3, 1, 27])/8 + (125*W[19, 3, 1, 28])/64 - 
 (167*W[19, 3, 1, 29])/8 - (549*W[19, 3, 1, 30])/64 - 
 (239*W[19, 3, 2, 26])/64 + (291*W[19, 3, 2, 27])/32 + 11*W[19, 3, 2, 28] - 
 W[19, 3, 2, 29]/8 - (243*W[19, 3, 2, 30])/64 - (1217*W[19, 3, 3, 26])/32 - 
 (3521*W[19, 3, 3, 27])/64 - (143*W[19, 3, 3, 28])/64 + 
 (4831*W[19, 3, 3, 29])/64 + (1509*W[19, 3, 3, 30])/64 + 
 (75*W[19, 3, 4, 26])/32 - (395*W[19, 3, 4, 27])/64 - 
 (571*W[19, 3, 4, 28])/64 - (143*W[19, 3, 4, 29])/32 + 
 (83*W[19, 3, 4, 30])/8 + (179*W[19, 3, 5, 26])/16 - 
 (441*W[19, 3, 5, 27])/32 - (321*W[19, 3, 5, 28])/32 + 
 (69*W[19, 3, 5, 29])/16 + (251*W[19, 3, 5, 30])/32 - 5*W[19, 3, 6, 26] - 
 (41*W[19, 3, 6, 27])/16 - (17*W[19, 3, 6, 28])/4 - (97*W[19, 3, 6, 29])/32 + 
 (103*W[19, 3, 7, 26])/32 + (39*W[19, 3, 7, 27])/8 - 
 (25*W[19, 3, 7, 28])/64 - (25*W[19, 3, 7, 29])/64 - W[19, 3, 8, 26]/4 + 
 (125*W[19, 3, 8, 27])/64 + (241*W[19, 3, 8, 28])/32 + 
 (491*W[19, 3, 8, 29])/32 + (241*W[19, 3, 8, 30])/32 - 5*W[19, 3, 12, 26] - 
 (33*W[19, 3, 12, 27])/16 + (51*W[19, 3, 12, 28])/32 - 
 (109*W[19, 3, 12, 29])/32 + (103*W[19, 3, 13, 26])/32 - 
 (141*W[19, 3, 13, 27])/32 + (167*W[19, 3, 13, 29])/64 + 
 (653*W[19, 3, 15, 26])/64 + (3173*W[19, 3, 15, 27])/32 - 
 (173*W[19, 3, 15, 29])/32 + W[19, 3, 16, 26]/4 + (147*W[19, 3, 16, 28])/64 + 
 (9*W[19, 3, 16, 29])/32 + (33*W[19, 3, 17, 26])/32 - 
 (623*W[19, 3, 17, 27])/32 - (307*W[19, 3, 17, 28])/64 - 
 (293*W[19, 3, 17, 29])/32 + (3*W[19, 3, 17, 30])/8 - 
 (373*W[19, 3, 18, 26])/32 + (2899*W[19, 3, 18, 27])/64 - 
 (2195*W[19, 3, 18, 28])/64 - (1853*W[19, 3, 18, 29])/64 - 
 (9*W[19, 3, 18, 30])/16 + (655*W[19, 3, 19, 26])/64 - 
 (31*W[19, 3, 19, 27])/4 - (2649*W[19, 3, 19, 28])/64 - 
 (4027*W[19, 3, 19, 29])/64 - (381*W[19, 3, 19, 30])/64 + 
 (323*W[19, 3, 20, 26])/32 + (1973*W[19, 3, 20, 27])/64 - 
 (705*W[19, 3, 20, 28])/16 - (1853*W[19, 3, 20, 29])/64 + 
 (67*W[19, 3, 20, 30])/16 + W[19, 3, 21, 26]/4 + (195*W[19, 3, 21, 27])/16 + 
 (2095*W[19, 3, 21, 28])/64 + (599*W[19, 3, 21, 29])/64 - 
 (187*W[19, 3, 21, 30])/16 - (57*W[19, 3, 22, 26])/4 + 
 (57*W[19, 3, 22, 28])/4 + (57*W[19, 3, 22, 29])/4 - 
 (57*W[19, 3, 22, 30])/4 - (179*W[19, 3, 25, 26])/16 - 
 (6183*W[19, 3, 25, 27])/64 + (425*W[19, 3, 25, 28])/32 + 
 (425*W[19, 3, 25, 29])/32 - (19*W[19, 3, 26, 1])/16 + 
 (247*W[19, 3, 26, 2])/32 - (3057*W[19, 3, 26, 3])/64 - 
 (25*W[19, 3, 26, 4])/16 + (15*W[19, 3, 26, 5])/16 - (3*W[19, 3, 26, 6])/8 + 
 (103*W[19, 3, 26, 7])/32 - W[19, 3, 26, 8]/4 + (103*W[19, 3, 26, 13])/32 + 
 (879*W[19, 3, 26, 15])/64 + (33*W[19, 3, 26, 17])/32 - 
 (37*W[19, 3, 26, 18])/32 + W[19, 3, 26, 21]/4 - (231*W[19, 3, 27, 1])/32 + 
 (115*W[19, 3, 27, 2])/8 - (3099*W[19, 3, 27, 3])/64 + 
 (111*W[19, 3, 27, 4])/64 - (771*W[19, 3, 27, 5])/32 + 
 (33*W[19, 3, 27, 6])/16 + (37*W[19, 3, 27, 7])/32 + 
 (125*W[19, 3, 27, 8])/64 - (33*W[19, 3, 27, 12])/16 + 
 (33*W[19, 3, 27, 13])/16 + (3173*W[19, 3, 27, 15])/32 - 
 (3*W[19, 3, 27, 16])/16 - (287*W[19, 3, 27, 17])/32 + 
 (2899*W[19, 3, 27, 18])/64 - (271*W[19, 3, 27, 19])/32 + 
 (1951*W[19, 3, 27, 20])/64 + W[19, 3, 27, 21]/2 - 
 (5467*W[19, 3, 27, 25])/64 - (121*W[19, 3, 28, 1])/16 + 
 (283*W[19, 3, 28, 2])/64 + (97*W[19, 3, 28, 3])/64 - 
 (117*W[19, 3, 28, 4])/32 + (3*W[19, 3, 28, 6])/8 - 
 (263*W[19, 3, 28, 7])/64 - (109*W[19, 3, 28, 12])/32 + 
 (149*W[19, 3, 28, 16])/16 + (13*W[19, 3, 28, 17])/16 - 
 (1525*W[19, 3, 28, 18])/64 - (2649*W[19, 3, 28, 19])/64 - 
 (1367*W[19, 3, 28, 20])/64 + (1347*W[19, 3, 28, 21])/64 + 
 (67*W[19, 3, 28, 25])/32 - (281*W[19, 3, 29, 1])/64 - 
 (767*W[19, 3, 29, 2])/64 + (129*W[19, 3, 29, 3])/2 - 
 (83*W[19, 3, 29, 4])/8 + (523*W[19, 3, 29, 5])/32 - 
 (97*W[19, 3, 29, 6])/32 - (263*W[19, 3, 29, 7])/64 + 
 (125*W[19, 3, 29, 8])/16 - (109*W[19, 3, 29, 12])/32 - 
 (247*W[19, 3, 29, 13])/64 - (143*W[19, 3, 29, 15])/16 + 
 (331*W[19, 3, 29, 16])/32 + (15*W[19, 3, 29, 17])/16 - 
 (1593*W[19, 3, 29, 18])/64 - (1661*W[19, 3, 29, 19])/32 - 
 (1853*W[19, 3, 29, 20])/64 + (1347*W[19, 3, 29, 21])/64 + 
 (67*W[19, 3, 29, 25])/32 - (13*W[19, 3, 30, 1])/8 - 
 (15*W[19, 3, 30, 2])/16 + (283*W[19, 3, 30, 3])/32 + 
 (9*W[19, 3, 30, 4])/16 + (253*W[19, 3, 30, 5])/32 + W[19, 3, 30, 17]/8 - 
 (3*W[19, 3, 30, 18])/8 - (87*W[19, 3, 30, 19])/16 + 
 (1989*W[19, 4, 1, 26])/64 + (1465*W[19, 4, 1, 27])/32 + 
 (137*W[19, 4, 1, 28])/64 + (297*W[19, 4, 1, 29])/32 - 
 (1169*W[19, 4, 1, 30])/64 - (1713*W[19, 4, 2, 26])/32 + 
 (73*W[19, 4, 2, 27])/32 - (1073*W[19, 4, 2, 28])/64 - 
 (579*W[19, 4, 2, 29])/64 - (759*W[19, 4, 2, 30])/64 - 
 (527*W[19, 4, 3, 26])/64 - (571*W[19, 4, 3, 27])/64 - 
 (331*W[19, 4, 3, 28])/32 - (229*W[19, 4, 3, 29])/32 + 
 (551*W[19, 4, 3, 30])/64 + (657*W[19, 4, 4, 26])/32 - 
 (851*W[19, 4, 4, 27])/16 - (75*W[19, 4, 4, 28])/32 - 
 (829*W[19, 4, 4, 29])/32 - (43*W[19, 4, 4, 30])/8 - 
 (359*W[19, 4, 5, 26])/64 + (1309*W[19, 4, 5, 27])/64 + 
 (1147*W[19, 4, 5, 28])/32 + (879*W[19, 4, 5, 29])/64 + 
 (39*W[19, 4, 5, 30])/32 + 5*W[19, 4, 6, 26] + (41*W[19, 4, 6, 27])/16 + 
 (17*W[19, 4, 6, 28])/4 + (97*W[19, 4, 6, 29])/32 + (29*W[19, 4, 7, 26])/32 + 
 (547*W[19, 4, 7, 27])/32 + (1361*W[19, 4, 7, 28])/64 + 
 (287*W[19, 4, 7, 29])/16 - (141*W[19, 4, 11, 26])/64 - 
 (979*W[19, 4, 11, 27])/32 + (31*W[19, 4, 11, 29])/16 + 
 (17*W[19, 4, 11, 30])/2 + (379*W[19, 4, 12, 26])/16 + 
 (39*W[19, 4, 12, 27])/8 - (135*W[19, 4, 12, 28])/8 - 
 (109*W[19, 4, 12, 29])/16 - (873*W[19, 4, 14, 28])/32 - 
 (1003*W[19, 4, 14, 29])/64 + (873*W[19, 4, 14, 30])/32 + 
 (7*W[19, 4, 16, 26])/32 + (17*W[19, 4, 16, 27])/32 + 
 (107*W[19, 4, 16, 28])/64 - (11*W[19, 4, 16, 29])/32 - 
 (9*W[19, 4, 17, 26])/8 - (591*W[19, 4, 17, 27])/64 + 
 (1129*W[19, 4, 17, 28])/64 + (455*W[19, 4, 17, 29])/32 + 
 (87*W[19, 4, 17, 30])/32 - (627*W[19, 4, 18, 26])/64 + 
 (1739*W[19, 4, 18, 27])/64 + (463*W[19, 4, 18, 28])/64 - 
 (583*W[19, 4, 18, 29])/64 - (11*W[19, 4, 18, 30])/32 - 
 (2285*W[19, 4, 19, 26])/64 + (2655*W[19, 4, 19, 27])/64 + 
 (2649*W[19, 4, 19, 28])/64 - (153*W[19, 4, 19, 29])/32 - 
 (1091*W[19, 4, 19, 30])/64 - (431*W[19, 4, 20, 26])/32 + 
 (1043*W[19, 4, 20, 27])/64 + (1233*W[19, 4, 20, 28])/64 + 
 (5*W[19, 4, 20, 29])/8 - (3*W[19, 4, 20, 30])/32 - 
 (495*W[19, 4, 21, 26])/16 - (533*W[19, 4, 21, 27])/32 + 
 (637*W[19, 4, 21, 28])/64 + (245*W[19, 4, 21, 29])/8 - 
 (5*W[19, 4, 21, 30])/16 + (3*W[19, 4, 22, 26])/8 - (3*W[19, 4, 22, 28])/8 - 
 (3*W[19, 4, 22, 29])/8 + (3*W[19, 4, 22, 30])/8 - 
 (217*W[19, 4, 25, 26])/16 - (1175*W[19, 4, 25, 27])/64 + 
 (367*W[19, 4, 25, 28])/32 + (217*W[19, 4, 25, 29])/16 - 
 (763*W[19, 4, 26, 1])/64 - (149*W[19, 4, 26, 2])/4 + 
 (17*W[19, 4, 26, 3])/32 + (331*W[19, 4, 26, 4])/32 - 
 (441*W[19, 4, 26, 5])/32 + (3*W[19, 4, 26, 6])/8 + (29*W[19, 4, 26, 7])/32 - 
 (141*W[19, 4, 26, 11])/64 + (109*W[19, 4, 26, 12])/16 - 
 (19*W[19, 4, 26, 16])/8 - (9*W[19, 4, 26, 17])/8 + 
 (31*W[19, 4, 26, 18])/32 - (397*W[19, 4, 26, 19])/32 - 
 (5*W[19, 4, 26, 20])/16 - (495*W[19, 4, 26, 21])/16 + 
 (1429*W[19, 4, 27, 1])/64 - (61*W[19, 4, 27, 2])/64 - 
 (199*W[19, 4, 27, 3])/16 - (885*W[19, 4, 27, 4])/32 + 
 (89*W[19, 4, 27, 5])/8 - (33*W[19, 4, 27, 6])/16 - (25*W[19, 4, 27, 7])/32 - 
 (707*W[19, 4, 27, 11])/32 + (39*W[19, 4, 27, 12])/8 - 
 (39*W[19, 4, 27, 13])/16 - (29*W[19, 4, 27, 16])/32 + 
 (49*W[19, 4, 27, 17])/32 + (1739*W[19, 4, 27, 18])/64 + 
 (2895*W[19, 4, 27, 19])/64 + (653*W[19, 4, 27, 20])/32 - 
 (543*W[19, 4, 27, 21])/32 - (307*W[19, 4, 27, 25])/64 + 
 (347*W[19, 4, 28, 1])/16 - (283*W[19, 4, 28, 2])/64 - 
 (97*W[19, 4, 28, 3])/64 - (41*W[19, 4, 28, 4])/8 - (3*W[19, 4, 28, 6])/8 + 
 (217*W[19, 4, 28, 7])/64 - (149*W[19, 4, 28, 16])/16 - 
 (33*W[19, 4, 28, 17])/32 + (1571*W[19, 4, 28, 18])/64 + 
 (2649*W[19, 4, 28, 19])/64 + (1367*W[19, 4, 28, 20])/64 + 
 (617*W[19, 4, 28, 21])/64 - (67*W[19, 4, 28, 25])/32 + 
 (1307*W[19, 4, 29, 1])/64 + (209*W[19, 4, 29, 2])/32 - 
 (319*W[19, 4, 29, 3])/32 - (431*W[19, 4, 29, 4])/32 + 
 (95*W[19, 4, 29, 5])/32 + (97*W[19, 4, 29, 6])/32 + W[19, 4, 29, 7]/16 + 
 (31*W[19, 4, 29, 11])/16 - (109*W[19, 4, 29, 12])/16 + 
 (39*W[19, 4, 29, 13])/16 - (1003*W[19, 4, 29, 14])/64 + 
 (17*W[19, 4, 29, 17])/16 + (149*W[19, 4, 29, 18])/32 - 3*W[19, 4, 29, 19] + 
 (5*W[19, 4, 29, 20])/8 + (495*W[19, 4, 29, 21])/16 - 
 (25*W[19, 4, 30, 1])/8 + (209*W[19, 4, 30, 2])/32 - 
 (97*W[19, 4, 30, 3])/32 - (25*W[19, 4, 30, 4])/8 + (19*W[19, 4, 30, 5])/8 + 
 W[19, 4, 30, 17]/8 + (35*W[19, 4, 30, 18])/32 - (97*W[19, 4, 30, 19])/16 + 
 (5*W[19, 4, 30, 20])/8 - (63*W[19, 5, 1, 26])/4 - (489*W[19, 5, 1, 27])/16 - 
 (237*W[19, 5, 1, 28])/16 + (127*W[19, 5, 1, 29])/8 - 
 (271*W[19, 5, 2, 26])/16 - (921*W[19, 5, 2, 27])/32 - 
 (105*W[19, 5, 2, 28])/8 + (497*W[19, 5, 2, 29])/32 - 
 (33*W[19, 5, 2, 30])/32 + (1343*W[19, 5, 3, 26])/64 + 
 (2721*W[19, 5, 3, 27])/32 - (141*W[19, 5, 3, 28])/16 - 
 (5*W[19, 5, 3, 29])/16 + (263*W[19, 5, 3, 30])/32 - 
 (143*W[19, 5, 4, 26])/64 + (1119*W[19, 5, 4, 27])/64 + 21*W[19, 5, 4, 28] + 
 (209*W[19, 5, 4, 29])/64 + (33*W[19, 5, 4, 30])/32 + 
 (323*W[19, 5, 5, 26])/32 + (23*W[19, 5, 5, 27])/16 + 
 (11*W[19, 5, 5, 28])/16 + (719*W[19, 5, 5, 29])/64 + 
 (3*W[19, 5, 5, 30])/16 - (109*W[19, 5, 7, 26])/32 - 
 (35*W[19, 5, 7, 27])/32 + (9*W[19, 5, 7, 29])/2 + 
 (801*W[19, 5, 10, 26])/64 - (1147*W[19, 5, 10, 27])/64 - 
 (191*W[19, 5, 10, 29])/64 - (71*W[19, 5, 10, 30])/16 + 
 (579*W[19, 5, 12, 26])/32 + (563*W[19, 5, 12, 27])/32 + 
 (29*W[19, 5, 12, 28])/16 - (299*W[19, 5, 12, 29])/16 - 
 (653*W[19, 5, 15, 26])/64 - (3173*W[19, 5, 15, 27])/32 + 
 (173*W[19, 5, 15, 29])/32 + (691*W[19, 5, 17, 26])/64 + 
 (725*W[19, 5, 17, 27])/64 - (115*W[19, 5, 17, 28])/8 + 
 (125*W[19, 5, 17, 29])/64 - (25*W[19, 5, 17, 30])/16 - 
 (1331*W[19, 5, 18, 26])/64 - (1369*W[19, 5, 18, 27])/64 + 
 (4543*W[19, 5, 18, 28])/64 + (217*W[19, 5, 18, 29])/16 + 
 (93*W[19, 5, 18, 30])/16 - (2515*W[19, 5, 19, 26])/64 - 
 (2459*W[19, 5, 19, 27])/64 - (271*W[19, 5, 19, 28])/32 + 
 (571*W[19, 5, 19, 29])/32 - (3*W[19, 5, 19, 30])/16 - 
 (187*W[19, 5, 20, 26])/8 - (841*W[19, 5, 20, 27])/16 + 
 (161*W[19, 5, 20, 29])/16 + (17*W[19, 5, 20, 30])/32 + 
 (535*W[19, 5, 21, 26])/32 + (809*W[19, 5, 21, 27])/32 - 
 (175*W[19, 5, 21, 28])/8 - (157*W[19, 5, 21, 29])/4 - 
 (137*W[19, 5, 21, 30])/16 + (1365*W[19, 5, 25, 26])/64 + 
 (1365*W[19, 5, 25, 27])/64 - (6525*W[19, 5, 25, 28])/64 - 
 (529*W[19, 5, 25, 29])/32 + (87*W[19, 5, 26, 1])/16 - 
 (433*W[19, 5, 26, 2])/32 + (1393*W[19, 5, 26, 3])/64 + 
 (47*W[19, 5, 26, 4])/64 + (133*W[19, 5, 26, 5])/32 - 
 (109*W[19, 5, 26, 7])/32 + (1085*W[19, 5, 26, 10])/64 + 
 (303*W[19, 5, 26, 12])/16 - (879*W[19, 5, 26, 15])/64 + 
 (25*W[19, 5, 26, 16])/16 + (691*W[19, 5, 26, 17])/64 - 
 (1335*W[19, 5, 26, 18])/64 - (2809*W[19, 5, 26, 19])/64 - 
 (893*W[19, 5, 26, 20])/32 + (535*W[19, 5, 26, 21])/32 + 
 (307*W[19, 5, 26, 25])/64 - 9*W[19, 5, 27, 1] - (49*W[19, 5, 27, 2])/4 + 
 (285*W[19, 5, 27, 3])/4 + (621*W[19, 5, 27, 4])/64 - 
 (69*W[19, 5, 27, 5])/16 - (39*W[19, 5, 27, 7])/16 - 
 (863*W[19, 5, 27, 10])/64 + (563*W[19, 5, 27, 12])/32 - 
 (3173*W[19, 5, 27, 15])/32 + (11*W[19, 5, 27, 16])/8 + 
 (721*W[19, 5, 27, 17])/64 - (1369*W[19, 5, 27, 18])/64 - 
 (2777*W[19, 5, 27, 19])/64 - (603*W[19, 5, 27, 20])/16 + 
 (535*W[19, 5, 27, 21])/32 + (307*W[19, 5, 27, 25])/64 - 
 (231*W[19, 5, 28, 1])/16 + (41*W[19, 5, 28, 2])/32 - 
 (17*W[19, 5, 28, 3])/32 + (287*W[19, 5, 28, 4])/32 + W[19, 5, 28, 5]/2 - 
 (43*W[19, 5, 28, 7])/32 + (31*W[19, 5, 28, 12])/32 - 
 (3*W[19, 5, 28, 16])/16 - (313*W[19, 5, 28, 17])/32 + 
 (3167*W[19, 5, 28, 18])/64 - (271*W[19, 5, 28, 19])/32 + 
 (15*W[19, 5, 28, 20])/32 - (487*W[19, 5, 28, 21])/16 - 
 (5467*W[19, 5, 28, 25])/64 - (211*W[19, 5, 29, 1])/32 + 
 (429*W[19, 5, 29, 2])/32 - W[19, 5, 29, 3]/4 - (47*W[19, 5, 29, 4])/64 + 
 (1927*W[19, 5, 29, 5])/64 + (101*W[19, 5, 29, 7])/32 - 
 (191*W[19, 5, 29, 10])/64 - (299*W[19, 5, 29, 12])/16 + 
 (143*W[19, 5, 29, 15])/16 - (17*W[19, 5, 29, 16])/32 + 
 (415*W[19, 5, 29, 17])/64 + W[19, 5, 29, 18]/32 + (39*W[19, 5, 29, 19])/4 + 
 (161*W[19, 5, 29, 20])/16 - (491*W[19, 5, 29, 21])/16 + 
 (23*W[19, 7, 1, 26])/32 + (445*W[19, 7, 1, 27])/64 + 
 (399*W[19, 7, 1, 28])/64 + (265*W[19, 7, 1, 29])/32 - 
 (103*W[19, 7, 2, 26])/32 + (599*W[19, 7, 2, 27])/64 - 
 (15*W[19, 7, 2, 28])/8 - (33*W[19, 7, 2, 29])/4 + (103*W[19, 7, 3, 26])/32 + 
 (39*W[19, 7, 3, 27])/8 - (25*W[19, 7, 3, 28])/64 - (25*W[19, 7, 3, 29])/64 - 
 (5*W[19, 7, 4, 26])/2 + (637*W[19, 7, 4, 27])/32 + 
 (2359*W[19, 7, 4, 28])/64 + (455*W[19, 7, 4, 29])/16 - 
 (125*W[19, 7, 5, 27])/32 - (499*W[19, 7, 5, 28])/32 - 6*W[19, 7, 5, 29] + 
 (45*W[19, 7, 7, 27])/8 + (45*W[19, 7, 7, 28])/8 + (45*W[19, 7, 7, 29])/8 - 
 (97*W[19, 7, 17, 27])/32 - (37*W[19, 7, 17, 28])/16 - 
 (177*W[19, 7, 17, 29])/32 - (331*W[19, 7, 18, 27])/32 - 
 (91*W[19, 7, 18, 28])/4 - (131*W[19, 7, 18, 29])/8 - 
 (23*W[19, 7, 19, 26])/32 - (517*W[19, 7, 19, 27])/32 - 
 (15*W[19, 7, 19, 28])/4 + (505*W[19, 7, 19, 29])/64 + 
 (5*W[19, 7, 20, 26])/2 + W[19, 7, 20, 27]/2 + (751*W[19, 7, 20, 28])/64 + 
 (3*W[19, 7, 20, 29])/32 - (349*W[19, 7, 27, 1])/64 + 
 (191*W[19, 7, 27, 2])/64 + (45*W[19, 7, 27, 3])/4 + 
 (415*W[19, 7, 27, 4])/16 - (125*W[19, 7, 27, 5])/32 - 
 (97*W[19, 7, 27, 17])/32 - (331*W[19, 7, 27, 18])/32 - 
 (15*W[19, 7, 27, 19])/4 + (3*W[19, 7, 27, 20])/32 - 
 (349*W[19, 7, 28, 1])/64 + (191*W[19, 7, 28, 2])/64 + 
 (45*W[19, 7, 28, 3])/4 + (415*W[19, 7, 28, 4])/16 - 
 (125*W[19, 7, 28, 5])/32 - (97*W[19, 7, 28, 17])/32 - 
 (331*W[19, 7, 28, 18])/32 - (15*W[19, 7, 28, 19])/4 + 
 (3*W[19, 7, 28, 20])/32 - (349*W[19, 7, 29, 1])/64 + 
 (191*W[19, 7, 29, 2])/64 + (45*W[19, 7, 29, 3])/4 + 
 (415*W[19, 7, 29, 4])/16 - (125*W[19, 7, 29, 5])/32 - 
 (97*W[19, 7, 29, 17])/32 - (331*W[19, 7, 29, 18])/32 - 
 (15*W[19, 7, 29, 19])/4 + (3*W[19, 7, 29, 20])/32 + 
 (209*W[19, 17, 1, 27])/8 - (157*W[19, 17, 1, 29])/32 + 
 (83*W[19, 17, 1, 30])/32 + (9*W[19, 17, 2, 26])/4 + 
 (583*W[19, 17, 2, 27])/32 + (23*W[19, 17, 2, 28])/2 - 
 (55*W[19, 17, 2, 29])/16 - (11*W[19, 17, 2, 30])/4 - 
 (121*W[19, 17, 3, 26])/32 - (683*W[19, 17, 3, 27])/32 - 
 (93*W[19, 17, 3, 28])/16 - (201*W[19, 17, 3, 29])/16 + 
 (9*W[19, 17, 3, 30])/16 - (23*W[19, 17, 4, 26])/32 - 
 (557*W[19, 17, 4, 27])/64 + (311*W[19, 17, 4, 28])/16 + 
 (443*W[19, 17, 4, 29])/32 + (93*W[19, 17, 4, 30])/32 + 
 (741*W[19, 17, 5, 26])/32 - (97*W[19, 17, 5, 27])/16 - 
 (113*W[19, 17, 5, 28])/8 - W[19, 17, 5, 29]/2 - (45*W[19, 17, 5, 30])/8 - 
 (7*W[19, 17, 6, 26])/8 - (7*W[19, 17, 6, 27])/8 - (7*W[19, 17, 6, 28])/8 + 
 (3*W[19, 17, 6, 29])/4 - (97*W[19, 17, 7, 27])/32 - 
 (37*W[19, 17, 7, 28])/16 - (177*W[19, 17, 7, 29])/32 - 
 (801*W[19, 17, 10, 26])/64 + (1147*W[19, 17, 10, 27])/64 + 
 (191*W[19, 17, 10, 29])/64 + (71*W[19, 17, 10, 30])/16 + 
 5*W[19, 17, 12, 26] + (33*W[19, 17, 12, 27])/16 - 
 (51*W[19, 17, 12, 28])/32 + (109*W[19, 17, 12, 29])/32 + 
 (5*W[19, 17, 16, 26])/32 - (17*W[19, 17, 16, 27])/32 - 
 (143*W[19, 17, 17, 26])/64 + (87*W[19, 17, 17, 27])/16 + 
 (7*W[19, 17, 17, 28])/8 - (27*W[19, 17, 17, 29])/16 + 
 (7*W[19, 17, 17, 30])/32 + (43*W[19, 17, 18, 26])/16 + 
 (3383*W[19, 17, 18, 27])/64 - (535*W[19, 17, 18, 28])/32 + 
 (175*W[19, 17, 18, 29])/16 - (33*W[19, 17, 18, 30])/16 + 
 (7*W[19, 17, 19, 26])/32 + (1231*W[19, 17, 19, 27])/64 + 
 (189*W[19, 17, 19, 29])/16 + (3*W[19, 17, 20, 26])/4 + 
 (901*W[19, 17, 20, 27])/32 + (87*W[19, 17, 20, 28])/16 - 
 (535*W[19, 17, 21, 27])/32 - (491*W[19, 17, 21, 28])/16 - 
 (495*W[19, 17, 21, 29])/16 - (3*W[19, 17, 22, 26])/8 + 
 (3*W[19, 17, 22, 28])/8 + (3*W[19, 17, 22, 29])/8 - 
 (3*W[19, 17, 22, 30])/8 - (141*W[19, 17, 24, 27])/64 - 
 (185*W[19, 17, 24, 29])/16 - (39*W[19, 17, 25, 26])/16 - 
 (441*W[19, 17, 25, 27])/64 + (67*W[19, 17, 25, 28])/32 - 
 (151*W[19, 17, 25, 29])/32 + (247*W[19, 17, 26, 2])/32 - 
 (17*W[19, 17, 26, 3])/32 + (491*W[19, 17, 26, 5])/16 - 
 (1085*W[19, 17, 26, 10])/64 - (109*W[19, 17, 26, 15])/16 - 
 (3*W[19, 17, 26, 16])/16 - (143*W[19, 17, 26, 17])/64 - 
 W[19, 17, 26, 18]/16 - (11*W[19, 17, 26, 25])/32 + 12*W[19, 17, 27, 1] + 
 (105*W[19, 17, 27, 2])/32 - (139*W[19, 17, 27, 3])/32 - 
 (797*W[19, 17, 27, 4])/64 - (5*W[19, 17, 27, 5])/4 + 
 (863*W[19, 17, 27, 10])/64 + (33*W[19, 17, 27, 12])/16 + 
 (59*W[19, 17, 27, 16])/32 + (43*W[19, 17, 27, 17])/16 + 
 (3383*W[19, 17, 27, 18])/64 + (2121*W[19, 17, 27, 19])/64 + 
 (385*W[19, 17, 27, 20])/16 - (535*W[19, 17, 27, 21])/32 - 
 (141*W[19, 17, 27, 24])/64 - (307*W[19, 17, 27, 25])/64 - 
 (113*W[19, 17, 28, 1])/8 + (281*W[19, 17, 28, 4])/32 + 
 (23*W[19, 17, 28, 7])/32 + (109*W[19, 17, 28, 12])/32 + 
 (7*W[19, 17, 28, 17])/32 - (23*W[19, 17, 28, 18])/32 - 
 (491*W[19, 17, 28, 21])/16 - (221*W[19, 17, 29, 1])/16 - 
 (57*W[19, 17, 29, 3])/8 + (419*W[19, 17, 29, 4])/32 - 
 (123*W[19, 17, 29, 5])/32 + (3*W[19, 17, 29, 6])/4 - 
 (5*W[19, 17, 29, 7])/2 + (191*W[19, 17, 29, 10])/64 + 
 (109*W[19, 17, 29, 12])/32 + (109*W[19, 17, 29, 15])/16 + 
 (3*W[19, 17, 29, 16])/8 - (15*W[19, 17, 29, 17])/16 + 12*W[19, 17, 29, 18] + 
 (51*W[19, 17, 29, 19])/8 - (495*W[19, 17, 29, 21])/16 - 
 (185*W[19, 17, 29, 24])/16 - (109*W[19, 17, 29, 25])/16 - 
 W[19, 17, 30, 1]/8 + (3*W[19, 17, 30, 3])/16 + (23*W[19, 17, 30, 4])/8 - 
 (93*W[19, 17, 30, 5])/32 - W[19, 17, 30, 17]/8 - (697*W[19, 18, 1, 26])/64 - 
 (2189*W[19, 18, 1, 27])/32 - (95*W[19, 18, 1, 28])/2 + 
 (17*W[19, 18, 1, 29])/8 - (71*W[19, 18, 1, 30])/32 + 
 (1601*W[19, 18, 2, 26])/64 - (2933*W[19, 18, 2, 27])/64 - 
 (3807*W[19, 18, 2, 28])/64 - (695*W[19, 18, 2, 29])/32 - 
 (3*W[19, 18, 2, 30])/16 - (23*W[19, 18, 3, 26])/2 + 
 (2889*W[19, 18, 3, 27])/64 - (2177*W[19, 18, 3, 28])/64 - 
 (1825*W[19, 18, 3, 29])/64 - (637*W[19, 18, 4, 26])/64 + 
 (1749*W[19, 18, 4, 27])/64 + (447*W[19, 18, 4, 28])/64 - 
 (563*W[19, 18, 4, 29])/64 - (11*W[19, 18, 4, 30])/32 - 
 (1321*W[19, 18, 5, 26])/64 - (1403*W[19, 18, 5, 27])/64 + 
 (4527*W[19, 18, 5, 28])/64 + (417*W[19, 18, 5, 29])/32 + 
 (87*W[19, 18, 5, 30])/16 + W[19, 18, 6, 26]/2 - (21*W[19, 18, 6, 27])/32 - 
 (87*W[19, 18, 6, 28])/32 + (719*W[19, 18, 6, 29])/32 - 
 (173*W[19, 18, 7, 27])/32 - (251*W[19, 18, 7, 28])/32 - 
 (75*W[19, 18, 7, 29])/8 - (5*W[19, 18, 16, 26])/32 + 
 (17*W[19, 18, 16, 27])/32 + (43*W[19, 18, 17, 26])/16 + 
 (1621*W[19, 18, 17, 27])/32 - (527*W[19, 18, 17, 28])/32 - 
 (3*W[19, 18, 17, 29])/32 - (27*W[19, 18, 17, 30])/16 + 
 (559*W[19, 18, 18, 26])/16 + (271*W[19, 18, 18, 27])/32 + 
 (3359*W[19, 18, 18, 28])/32 - (2229*W[19, 18, 18, 29])/64 - 
 (23*W[19, 18, 18, 30])/32 + (3163*W[19, 18, 19, 26])/64 + 
 (969*W[19, 18, 19, 27])/64 - (131*W[19, 18, 19, 28])/32 + 
 (1377*W[19, 18, 19, 29])/32 - (3*W[19, 18, 19, 30])/16 + 
 (757*W[19, 18, 20, 26])/32 + (25*W[19, 18, 20, 27])/8 + 
 (737*W[19, 18, 20, 28])/64 - (537*W[19, 18, 20, 29])/32 - 
 (23*W[19, 18, 20, 30])/32 - (535*W[19, 18, 21, 26])/32 - 
 (23*W[19, 18, 21, 27])/32 - (15*W[19, 18, 21, 28])/32 + 
 (15*W[19, 18, 21, 29])/32 + (23*W[19, 18, 21, 30])/32 + 
 (141*W[19, 18, 24, 27])/64 + (185*W[19, 18, 24, 29])/16 - 
 (173*W[19, 18, 25, 26])/64 + (5601*W[19, 18, 25, 27])/64 - 
 (5601*W[19, 18, 25, 28])/64 + (391*W[19, 18, 26, 1])/32 + 
 (49*W[19, 18, 26, 2])/16 - (63*W[19, 18, 26, 3])/8 - 
 (813*W[19, 18, 26, 4])/64 - (19*W[19, 18, 26, 5])/4 + 
 (103*W[19, 18, 26, 6])/32 + (39*W[19, 18, 26, 12])/16 + 
 (53*W[19, 18, 26, 16])/32 + (43*W[19, 18, 26, 17])/16 + 
 (1103*W[19, 18, 26, 18])/64 + (2777*W[19, 18, 26, 19])/64 + 
 (787*W[19, 18, 26, 20])/32 - (535*W[19, 18, 26, 21])/32 - 
 (307*W[19, 18, 26, 25])/64 - (29*W[19, 18, 27, 1])/32 - W[19, 18, 27, 2]/4 - 
 (7*W[19, 18, 27, 3])/16 + W[19, 18, 27, 4]/4 - (7*W[19, 18, 27, 5])/2 + 
 (33*W[19, 18, 27, 6])/16 + (3*W[19, 18, 27, 7])/8 + 
 (39*W[19, 18, 27, 13])/16 - (3*W[19, 18, 27, 16])/16 + 
 (2109*W[19, 18, 27, 17])/64 + (271*W[19, 18, 27, 18])/32 - 
 (1129*W[19, 18, 27, 19])/32 + (57*W[19, 18, 27, 20])/16 + 
 (141*W[19, 18, 27, 24])/64 + (5467*W[19, 18, 27, 25])/64 - 
 (199*W[19, 18, 28, 1])/64 + (133*W[19, 18, 28, 2])/64 - 
 (541*W[19, 18, 28, 3])/32 - (439*W[19, 18, 28, 4])/32 + 
 (849*W[19, 18, 28, 5])/32 - (33*W[19, 18, 28, 7])/16 - 
 (39*W[19, 18, 28, 12])/16 - (3*W[19, 18, 28, 16])/16 - 
 (421*W[19, 18, 28, 17])/32 + (3357*W[19, 18, 28, 18])/64 - 
 (131*W[19, 18, 28, 19])/32 - (49*W[19, 18, 28, 20])/8 + 
 W[19, 18, 28, 21]/4 - (5467*W[19, 18, 28, 25])/64 - 
 (961*W[19, 18, 29, 1])/64 - (367*W[19, 18, 29, 2])/64 - 
 (371*W[19, 18, 29, 3])/32 - (549*W[19, 18, 29, 4])/64 + 
 (251*W[19, 18, 29, 5])/16 + (719*W[19, 18, 29, 6])/32 - 
 (115*W[19, 18, 29, 7])/32 - (39*W[19, 18, 29, 13])/16 + 
 (23*W[19, 18, 29, 16])/32 - (33*W[19, 18, 29, 17])/32 - 
 (2627*W[19, 18, 29, 18])/64 + (1671*W[19, 18, 29, 19])/64 - 
 (537*W[19, 18, 29, 20])/32 - W[19, 18, 29, 21]/4 + 
 (185*W[19, 18, 29, 24])/16 + (67*W[19, 18, 29, 25])/32 + 
 W[19, 18, 30, 1]/8 - (3*W[19, 18, 30, 3])/16 - (23*W[19, 18, 30, 4])/8 + 
 (93*W[19, 18, 30, 5])/32 + W[19, 18, 30, 17]/8 - 
 (1321*W[19, 19, 1, 26])/64 - (2565*W[19, 19, 1, 27])/64 + 
 (151*W[19, 19, 1, 28])/16 + (2783*W[19, 19, 1, 29])/64 - 
 (3*W[19, 19, 1, 30])/8 + (3493*W[19, 19, 2, 26])/64 + 
 (71*W[19, 19, 2, 27])/8 - (1775*W[19, 19, 2, 28])/64 - 
 (2745*W[19, 19, 2, 29])/64 + 19*W[19, 19, 2, 30] + (11*W[19, 19, 3, 26])/8 - 
 (31*W[19, 19, 3, 27])/4 - (1751*W[19, 19, 3, 28])/64 - 
 (3137*W[19, 19, 3, 29])/64 - (149*W[19, 19, 3, 30])/8 - 
 (141*W[19, 19, 4, 26])/8 + (2921*W[19, 19, 4, 27])/64 + 
 (1611*W[19, 19, 4, 28])/64 - (45*W[19, 19, 4, 29])/4 - 
 (149*W[19, 19, 4, 30])/8 - (2501*W[19, 19, 5, 26])/64 - 
 (2413*W[19, 19, 5, 27])/64 - (139*W[19, 19, 5, 28])/16 + 
 (141*W[19, 19, 5, 29])/8 - (3*W[19, 19, 5, 30])/8 + (7*W[19, 19, 6, 26])/8 + 
 (7*W[19, 19, 6, 27])/8 + (7*W[19, 19, 6, 28])/8 - (3*W[19, 19, 6, 29])/4 - 
 (23*W[19, 19, 7, 26])/16 - (39*W[19, 19, 7, 27])/4 - 
 (45*W[19, 19, 7, 28])/8 + (83*W[19, 19, 7, 29])/32 - 
 (379*W[19, 19, 12, 26])/16 - (39*W[19, 19, 12, 27])/8 + 
 (135*W[19, 19, 12, 28])/8 + (109*W[19, 19, 12, 29])/16 - 
 (7*W[19, 19, 17, 26])/16 + (1221*W[19, 19, 17, 27])/64 - 
 (21*W[19, 19, 17, 28])/16 + (201*W[19, 19, 17, 29])/16 + 
 (2545*W[19, 19, 18, 26])/64 + (3213*W[19, 19, 18, 27])/32 + 
 W[19, 19, 18, 28]/4 + (1735*W[19, 19, 18, 29])/32 - 
 (3*W[19, 19, 18, 30])/8 + (7*W[19, 19, 19, 26])/16 - 
 (403*W[19, 19, 19, 27])/16 + (7961*W[19, 19, 19, 29])/64 - 
 (227*W[19, 19, 20, 26])/16 + (2663*W[19, 19, 20, 28])/64 + 
 (1367*W[19, 19, 20, 29])/32 + (35*W[19, 19, 20, 30])/8 + 
 (491*W[19, 19, 21, 26])/8 + W[19, 19, 21, 27]/2 - 
 (1347*W[19, 19, 21, 29])/32 + (57*W[19, 19, 22, 26])/4 - 
 (57*W[19, 19, 22, 28])/4 - (57*W[19, 19, 22, 29])/4 + 
 (57*W[19, 19, 22, 30])/4 + (3*W[19, 19, 24, 26])/4 - 
 (3*W[19, 19, 24, 27])/4 - (3*W[19, 19, 24, 28])/4 + 
 (3*W[19, 19, 24, 30])/4 + (17*W[19, 19, 25, 26])/2 - 
 (5195*W[19, 19, 25, 27])/32 - (17*W[19, 19, 25, 28])/2 - 
 (203*W[19, 19, 25, 29])/16 + (113*W[19, 19, 26, 1])/4 - 
 (281*W[19, 19, 26, 4])/16 - (23*W[19, 19, 26, 7])/16 - 
 (109*W[19, 19, 26, 12])/16 - (7*W[19, 19, 26, 17])/16 + 
 (23*W[19, 19, 26, 18])/16 + (491*W[19, 19, 26, 21])/8 - 
 (5*W[19, 19, 27, 1])/8 + (41*W[19, 19, 27, 2])/16 - 
 (17*W[19, 19, 27, 3])/16 + (3*W[19, 19, 27, 4])/8 + W[19, 19, 27, 5] - 
 (33*W[19, 19, 27, 7])/8 - (39*W[19, 19, 27, 12])/8 - 
 (3*W[19, 19, 27, 16])/8 - 20*W[19, 19, 27, 17] + 
 (3213*W[19, 19, 27, 18])/32 - (271*W[19, 19, 27, 19])/16 + 
 (15*W[19, 19, 27, 20])/16 + W[19, 19, 27, 21]/2 - 
 (5467*W[19, 19, 27, 25])/32 + (121*W[19, 19, 29, 1])/8 - 
 (283*W[19, 19, 29, 2])/32 - (97*W[19, 19, 29, 3])/32 + 
 (117*W[19, 19, 29, 4])/16 - (3*W[19, 19, 29, 6])/4 + 
 (263*W[19, 19, 29, 7])/32 + (109*W[19, 19, 29, 12])/16 - 
 (149*W[19, 19, 29, 16])/8 - (13*W[19, 19, 29, 17])/8 + 
 (1525*W[19, 19, 29, 18])/32 + (2649*W[19, 19, 29, 19])/32 + 
 (1367*W[19, 19, 29, 20])/32 - (1347*W[19, 19, 29, 21])/32 - 
 (67*W[19, 19, 29, 25])/16 - (171*W[19, 20, 1, 26])/64 - 
 (187*W[19, 20, 1, 27])/8 - (231*W[19, 20, 1, 28])/64 + 
 (899*W[19, 20, 1, 29])/64 + (685*W[19, 20, 1, 30])/64 + 
 (965*W[19, 20, 2, 26])/64 - (195*W[19, 20, 2, 27])/32 - 
 (93*W[19, 20, 2, 28])/8 + (75*W[19, 20, 2, 29])/64 - 
 (885*W[19, 20, 2, 30])/64 + (309*W[19, 20, 3, 26])/64 + 
 (1049*W[19, 20, 3, 27])/32 - (2217*W[19, 20, 3, 28])/64 - 
 (871*W[19, 20, 3, 29])/64 + (649*W[19, 20, 3, 30])/64 - 
 (425*W[19, 20, 4, 26])/32 + (1043*W[19, 20, 4, 27])/64 + 
 (1201*W[19, 20, 4, 28])/64 + (9*W[19, 20, 4, 29])/32 + 
 (3*W[19, 20, 4, 30])/32 - (377*W[19, 20, 5, 26])/16 - 
 (835*W[19, 20, 5, 27])/16 + W[19, 20, 5, 28] + (85*W[19, 20, 5, 29])/8 + 
 (23*W[19, 20, 5, 30])/32 + (5*W[19, 20, 7, 26])/2 - 
 (71*W[19, 20, 7, 27])/16 - (203*W[19, 20, 7, 28])/64 - 
 (221*W[19, 20, 7, 29])/32 + W[19, 20, 8, 26]/4 - (125*W[19, 20, 8, 27])/64 - 
 (241*W[19, 20, 8, 28])/32 - (491*W[19, 20, 8, 29])/32 - 
 (241*W[19, 20, 8, 30])/32 - (3*W[19, 20, 16, 26])/8 - 
 (107*W[19, 20, 16, 28])/64 + (11*W[19, 20, 16, 29])/32 + 
 (15*W[19, 20, 17, 26])/16 + (901*W[19, 20, 17, 27])/32 + 
 (487*W[19, 20, 17, 28])/64 - (3*W[19, 20, 17, 30])/16 + 
 (757*W[19, 20, 18, 26])/32 + (123*W[19, 20, 18, 27])/16 + 
 (1659*W[19, 20, 18, 28])/64 - 10*W[19, 20, 18, 29] - 
 (35*W[19, 20, 18, 30])/32 + (1393*W[19, 20, 19, 26])/64 + 
 (2609*W[19, 20, 19, 28])/64 + (1405*W[19, 20, 19, 29])/64 + 
 (381*W[19, 20, 19, 30])/64 + (1461*W[19, 20, 20, 26])/32 + 
 (3739*W[19, 20, 20, 27])/64 + (693*W[19, 20, 20, 28])/16 - 
 (3057*W[19, 20, 20, 29])/64 - (9*W[19, 20, 20, 30])/32 + 
 W[19, 20, 21, 26]/4 - (1347*W[19, 20, 21, 28])/64 + 
 (1347*W[19, 20, 21, 29])/64 - (109*W[19, 20, 25, 26])/16 - 
 (67*W[19, 20, 25, 28])/32 - (11*W[19, 20, 25, 29])/32 + 
 (103*W[19, 20, 26, 1])/8 - W[19, 20, 26, 3]/4 - (427*W[19, 20, 26, 4])/32 + 
 (11*W[19, 20, 26, 5])/32 - (3*W[19, 20, 26, 6])/8 + (5*W[19, 20, 26, 7])/2 + 
 W[19, 20, 26, 8]/4 - (109*W[19, 20, 26, 12])/32 - 
 (11*W[19, 20, 26, 15])/32 - (3*W[19, 20, 26, 16])/16 + 
 (15*W[19, 20, 26, 17])/16 - (7*W[19, 20, 26, 18])/16 + 
 (491*W[19, 20, 26, 19])/16 + (1457*W[19, 20, 26, 20])/32 + 
 W[19, 20, 26, 21]/4 - (109*W[19, 20, 26, 25])/16 + 
 (55*W[19, 20, 27, 1])/32 - (181*W[19, 20, 27, 2])/32 + 
 (1035*W[19, 20, 27, 3])/32 - (511*W[19, 20, 27, 4])/64 - 
 (899*W[19, 20, 27, 5])/32 - (3*W[19, 20, 27, 6])/8 + 
 (91*W[19, 20, 27, 7])/32 - (125*W[19, 20, 27, 8])/64 + 
 (65*W[19, 20, 27, 17])/16 + (123*W[19, 20, 27, 18])/16 - 
 (5*W[19, 20, 27, 19])/8 + (3285*W[19, 20, 27, 20])/64 + 
 (95*W[19, 20, 28, 1])/16 + (195*W[19, 20, 28, 2])/64 - 
 (845*W[19, 20, 28, 3])/64 + (91*W[19, 20, 28, 4])/32 - 
 (135*W[19, 20, 28, 5])/16 - (3*W[19, 20, 28, 6])/8 + 
 (263*W[19, 20, 28, 7])/64 + (109*W[19, 20, 28, 12])/32 - 
 (149*W[19, 20, 28, 16])/16 - (15*W[19, 20, 28, 17])/16 + 
 (1619*W[19, 20, 28, 18])/64 + (2609*W[19, 20, 28, 19])/64 + 
 (1407*W[19, 20, 28, 20])/64 - (1347*W[19, 20, 28, 21])/64 - 
 (67*W[19, 20, 28, 25])/32 - (21*W[19, 20, 29, 1])/32 + 
 (493*W[19, 20, 29, 2])/32 + (17*W[19, 20, 29, 3])/32 + W[19, 20, 29, 4]/2 + 
 (53*W[19, 20, 29, 5])/16 + (3*W[19, 20, 29, 7])/8 - 
 (125*W[19, 20, 29, 8])/16 + (11*W[19, 20, 29, 15])/32 + 
 W[19, 20, 29, 17]/8 - (163*W[19, 20, 29, 18])/16 + (5*W[19, 20, 29, 19])/8 - 
 (3057*W[19, 20, 29, 20])/64 + (1347*W[19, 20, 29, 21])/64 - 
 (11*W[19, 20, 29, 25])/32 + (13*W[19, 20, 30, 1])/4 - 
 (209*W[19, 20, 30, 2])/32 + (91*W[19, 20, 30, 3])/32 + W[19, 20, 30, 4]/4 + 
 (17*W[19, 20, 30, 5])/32 - (35*W[19, 20, 30, 18])/32 + 
 (97*W[19, 20, 30, 19])/16 - (5*W[19, 20, 30, 20])/8 - 
 (447*W[19, 21, 1, 26])/32 + (595*W[19, 21, 1, 27])/32 + 
 (521*W[19, 21, 1, 28])/16 + (481*W[19, 21, 1, 29])/64 - 
 (17*W[19, 21, 1, 30])/8 - (539*W[19, 21, 2, 26])/32 - 
 (255*W[19, 21, 2, 27])/32 + (877*W[19, 21, 2, 28])/64 + 
 (1865*W[19, 21, 2, 29])/64 + (239*W[19, 21, 2, 30])/32 + 
 W[19, 21, 3, 26]/8 + (195*W[19, 21, 3, 27])/16 + 
 (2135*W[19, 21, 3, 28])/64 + (639*W[19, 21, 3, 29])/64 - 
 (187*W[19, 21, 3, 30])/16 - (495*W[19, 21, 4, 26])/16 - 
 (533*W[19, 21, 4, 27])/32 + (637*W[19, 21, 4, 28])/64 + 
 (245*W[19, 21, 4, 29])/8 - (5*W[19, 21, 4, 30])/16 + 
 (535*W[19, 21, 5, 26])/32 + (809*W[19, 21, 5, 27])/32 - 
 (175*W[19, 21, 5, 28])/8 - (157*W[19, 21, 5, 29])/4 - 
 (137*W[19, 21, 5, 30])/16 + W[19, 21, 16, 26]/8 - (5*W[19, 21, 16, 28])/8 - 
 (5*W[19, 21, 16, 29])/8 - (535*W[19, 21, 17, 27])/32 - 
 (491*W[19, 21, 17, 28])/16 - (495*W[19, 21, 17, 29])/16 - 
 (539*W[19, 21, 18, 26])/32 - (47*W[19, 21, 18, 27])/32 - 
 (51*W[19, 21, 18, 28])/32 + (27*W[19, 21, 18, 29])/32 + 
 (47*W[19, 21, 18, 30])/32 + (493*W[19, 21, 19, 26])/16 + 
 W[19, 21, 19, 27]/2 + (5*W[19, 21, 19, 28])/8 - 
 (1387*W[19, 21, 19, 29])/64 + (493*W[19, 21, 20, 26])/16 - 
 (1387*W[19, 21, 20, 28])/64 + (5*W[19, 21, 20, 29])/8 + 
 (13*W[19, 21, 27, 1])/8 - (239*W[19, 21, 27, 2])/32 + 
 (187*W[19, 21, 27, 3])/16 + (13*W[19, 21, 27, 4])/16 + 
 (135*W[19, 21, 27, 5])/16 + W[19, 21, 27, 17]/8 - 
 (47*W[19, 21, 27, 18])/32 + (5*W[19, 21, 27, 19])/8 - 
 (5*W[19, 21, 27, 20])/8 + (13*W[19, 21, 28, 1])/8 - 
 (239*W[19, 21, 28, 2])/32 + (187*W[19, 21, 28, 3])/16 + 
 (13*W[19, 21, 28, 4])/16 + (135*W[19, 21, 28, 5])/16 + W[19, 21, 28, 17]/8 - 
 (47*W[19, 21, 28, 18])/32 + (5*W[19, 21, 28, 19])/8 - 
 (5*W[19, 21, 28, 20])/8 - (13*W[19, 21, 29, 1])/8 + 
 (239*W[19, 21, 29, 2])/32 - (187*W[19, 21, 29, 3])/16 - 
 (13*W[19, 21, 29, 4])/16 - (135*W[19, 21, 29, 5])/16 - W[19, 21, 29, 17]/8 + 
 (47*W[19, 21, 29, 18])/32 - (5*W[19, 21, 29, 19])/8 + 
 (5*W[19, 21, 29, 20])/8 - (13*W[19, 21, 30, 1])/8 + 
 (239*W[19, 21, 30, 2])/32 - (187*W[19, 21, 30, 3])/16 - 
 (13*W[19, 21, 30, 4])/16 - (135*W[19, 21, 30, 5])/16 - W[19, 21, 30, 17]/8 + 
 (47*W[19, 21, 30, 18])/32 - (5*W[19, 21, 30, 19])/8 + 
 (5*W[19, 21, 30, 20])/8 + (191*W[19, 25, 1, 26])/32 + 
 (5241*W[19, 25, 1, 27])/64 + (2519*W[19, 25, 1, 28])/32 - 
 (231*W[19, 25, 1, 29])/64 + (5*W[19, 25, 2, 26])/16 + 
 (2593*W[19, 25, 2, 27])/32 + (1241*W[19, 25, 2, 28])/16 - 
 (171*W[19, 25, 2, 29])/64 - (179*W[19, 25, 3, 26])/16 - 
 (6183*W[19, 25, 3, 27])/64 + (425*W[19, 25, 3, 28])/32 + 
 (425*W[19, 25, 3, 29])/32 - (217*W[19, 25, 4, 26])/16 - 
 (1175*W[19, 25, 4, 27])/64 + (367*W[19, 25, 4, 28])/32 + 
 (217*W[19, 25, 4, 29])/16 + (1365*W[19, 25, 5, 26])/64 + 
 (1365*W[19, 25, 5, 27])/64 - (6525*W[19, 25, 5, 28])/64 - 
 (529*W[19, 25, 5, 29])/32 - (101*W[19, 25, 17, 26])/32 + 
 (99*W[19, 25, 17, 27])/64 + (139*W[19, 25, 17, 28])/16 + 
 (7*W[19, 25, 17, 29])/2 + (445*W[19, 25, 18, 26])/64 + 
 (9*W[19, 25, 18, 27])/4 - (5865*W[19, 25, 18, 28])/64 - 
 (365*W[19, 25, 18, 29])/32 - (37*W[19, 25, 19, 26])/32 - 
 (4933*W[19, 25, 19, 27])/64 - (35*W[19, 25, 19, 28])/8 - 
 (41*W[19, 25, 19, 29])/32 - (111*W[19, 25, 20, 26])/16 + 
 (41*W[19, 25, 20, 27])/16 + (155*W[19, 25, 20, 28])/16 + 
 (211*W[19, 25, 20, 29])/32 - (127*W[19, 25, 25, 26])/16 - 
 (127*W[19, 25, 25, 27])/16 + (127*W[19, 25, 25, 28])/16 + 
 (127*W[19, 25, 25, 29])/16 - (179*W[19, 25, 26, 1])/64 + 
 (51*W[19, 25, 26, 2])/64 - (131*W[19, 25, 26, 3])/8 - 
 (445*W[19, 25, 26, 4])/32 + (833*W[19, 25, 26, 5])/32 - 
 (101*W[19, 25, 26, 17])/32 + (9*W[19, 25, 26, 18])/4 + 
 (35*W[19, 25, 26, 19])/8 - (211*W[19, 25, 26, 20])/32 - 
 (179*W[19, 25, 27, 1])/64 + (51*W[19, 25, 27, 2])/64 - 
 (131*W[19, 25, 27, 3])/8 - (445*W[19, 25, 27, 4])/32 + 
 (833*W[19, 25, 27, 5])/32 - (101*W[19, 25, 27, 17])/32 + 
 (9*W[19, 25, 27, 18])/4 + (35*W[19, 25, 27, 19])/8 - 
 (211*W[19, 25, 27, 20])/32 + (179*W[19, 25, 28, 1])/64 - 
 (51*W[19, 25, 28, 2])/64 + (131*W[19, 25, 28, 3])/8 + 
 (445*W[19, 25, 28, 4])/32 - (833*W[19, 25, 28, 5])/32 + 
 (101*W[19, 25, 28, 17])/32 - (9*W[19, 25, 28, 18])/4 - 
 (35*W[19, 25, 28, 19])/8 + (211*W[19, 25, 28, 20])/32 + 
 (179*W[19, 25, 29, 1])/64 - (51*W[19, 25, 29, 2])/64 + 
 (131*W[19, 25, 29, 3])/8 + (445*W[19, 25, 29, 4])/32 - 
 (833*W[19, 25, 29, 5])/32 + (101*W[19, 25, 29, 17])/32 - 
 (9*W[19, 25, 29, 18])/4 - (35*W[19, 25, 29, 19])/8 + 
 (211*W[19, 25, 29, 20])/32 - (181*W[19, 26, 1, 2])/32 + 
 (43*W[19, 26, 1, 3])/16 + (561*W[19, 26, 1, 5])/32 - 
 (103*W[19, 26, 1, 6])/32 + (141*W[19, 26, 1, 11])/64 - 
 (103*W[19, 26, 1, 13])/32 + (11*W[19, 26, 1, 15])/32 - 
 (3*W[19, 26, 1, 16])/8 - (3*W[19, 26, 1, 17])/16 + 
 (41*W[19, 26, 1, 18])/16 + (117*W[19, 26, 1, 19])/8 + 
 (11*W[19, 26, 1, 25])/32 - (159*W[19, 26, 2, 1])/32 + 
 (143*W[19, 26, 2, 2])/32 + (253*W[19, 26, 2, 3])/32 - 
 (607*W[19, 26, 2, 4])/16 + (87*W[19, 26, 2, 5])/8 + 
 (23*W[19, 26, 2, 7])/32 - (171*W[19, 26, 2, 12])/8 + 
 (109*W[19, 26, 2, 15])/16 + (3*W[19, 26, 2, 17])/4 - 
 (3*W[19, 26, 2, 18])/16 - (235*W[19, 26, 2, 20])/32 + 
 (109*W[19, 26, 2, 25])/16 + (247*W[19, 26, 3, 2])/32 - 
 (3057*W[19, 26, 3, 3])/64 - W[19, 26, 3, 8]/4 + (103*W[19, 26, 3, 13])/32 + 
 (879*W[19, 26, 3, 15])/64 + (65*W[19, 26, 4, 1])/64 - 
 (149*W[19, 26, 4, 2])/4 + (17*W[19, 26, 4, 3])/32 - 
 (411*W[19, 26, 4, 5])/32 + (109*W[19, 26, 4, 7])/32 - 
 (141*W[19, 26, 4, 11])/64 + (109*W[19, 26, 4, 12])/32 - 
 (19*W[19, 26, 4, 16])/8 - (5*W[19, 26, 4, 17])/16 + 
 (17*W[19, 26, 4, 18])/32 - (397*W[19, 26, 4, 19])/32 - 
 (5*W[19, 26, 4, 20])/16 + (561*W[19, 26, 5, 1])/32 - 
 (335*W[19, 26, 5, 2])/32 + (901*W[19, 26, 5, 3])/64 - 
 (287*W[19, 26, 5, 4])/32 - (109*W[19, 26, 5, 7])/32 + 
 (1085*W[19, 26, 5, 10])/64 + (171*W[19, 26, 5, 12])/8 - 
 (879*W[19, 26, 5, 15])/64 + (109*W[19, 26, 5, 16])/32 + 
 (855*W[19, 26, 5, 17])/64 - (29*W[19, 26, 5, 18])/8 - W[19, 26, 5, 19]/2 - 
 (123*W[19, 26, 5, 20])/32 + W[19, 26, 16, 1]/8 - (3*W[19, 26, 16, 3])/16 - 
 (23*W[19, 26, 16, 4])/8 + (93*W[19, 26, 16, 5])/32 + W[19, 26, 16, 17]/8 + 
 (247*W[19, 26, 17, 2])/32 - (17*W[19, 26, 17, 3])/32 + 
 (491*W[19, 26, 17, 5])/16 - (1085*W[19, 26, 17, 10])/64 - 
 (109*W[19, 26, 17, 15])/16 - (3*W[19, 26, 17, 16])/16 - 
 (143*W[19, 26, 17, 17])/64 - W[19, 26, 17, 18]/16 - 
 (11*W[19, 26, 17, 25])/32 - W[19, 26, 18, 4]/8 - (7*W[19, 26, 18, 5])/2 + 
 (103*W[19, 26, 18, 6])/32 - (3*W[19, 26, 18, 16])/16 + 
 (17*W[19, 26, 18, 20])/32 + (113*W[19, 26, 19, 1])/8 - 
 (281*W[19, 26, 19, 4])/32 - (23*W[19, 26, 19, 7])/32 - 
 (109*W[19, 26, 19, 12])/32 - (7*W[19, 26, 19, 17])/32 + 
 (23*W[19, 26, 19, 18])/32 + (491*W[19, 26, 19, 21])/16 - 
 (3*W[19, 26, 20, 1])/16 - W[19, 26, 20, 3]/16 - W[19, 26, 20, 4]/8 - 
 (7*W[19, 26, 20, 5])/2 + W[19, 26, 20, 8]/4 - (11*W[19, 26, 20, 15])/32 - 
 (3*W[19, 26, 20, 16])/16 + (491*W[19, 26, 20, 19])/16 + 
 (1457*W[19, 26, 20, 20])/32 - (491*W[19, 26, 20, 21])/16 - 
 (109*W[19, 26, 20, 25])/16 + W[19, 26, 26, 27]/16 + W[19, 26, 26, 29]/32 + 
 (5*W[19, 26, 26, 30])/32 + (17*W[19, 26, 27, 29])/32 + 
 (11*W[19, 26, 27, 30])/32 - (7*W[19, 26, 28, 26])/32 - 
 (23*W[19, 26, 28, 27])/32 + (7*W[19, 26, 28, 28])/16 + 
 W[19, 26, 29, 26]/32 + (3*W[19, 26, 29, 30])/16 - (5*W[19, 26, 30, 26])/32 + 
 (17*W[19, 26, 30, 27])/32 - (165*W[19, 27, 1, 2])/32 + 
 (3*W[19, 27, 1, 3])/4 - (57*W[19, 27, 1, 4])/4 + (93*W[19, 27, 1, 5])/32 - 
 (33*W[19, 27, 1, 6])/16 + (707*W[19, 27, 1, 11])/32 - 
 (33*W[19, 27, 1, 13])/16 + (5*W[19, 27, 1, 18])/8 + 
 (3*W[19, 27, 1, 20])/16 - (139*W[19, 27, 2, 1])/32 + 
 (245*W[19, 27, 2, 3])/32 + (87*W[19, 27, 2, 5])/8 + 
 (33*W[19, 27, 2, 7])/16 - (641*W[19, 27, 2, 12])/32 - 
 (7*W[19, 27, 2, 18])/16 - (259*W[19, 27, 2, 20])/32 - 
 (29*W[19, 27, 3, 1])/32 + (239*W[19, 27, 3, 2])/32 - 
 (2515*W[19, 27, 3, 3])/64 + (3*W[19, 27, 3, 4])/8 - 
 (1129*W[19, 27, 3, 5])/32 + (39*W[19, 27, 3, 6])/16 + 
 (125*W[19, 27, 3, 8])/64 + (3*W[19, 27, 3, 12])/8 + 
 (33*W[19, 27, 3, 13])/16 + (3173*W[19, 27, 3, 15])/32 + 
 (97*W[19, 27, 3, 17])/32 - (7*W[19, 27, 3, 18])/16 + 
 (2109*W[19, 27, 3, 20])/64 + (221*W[19, 27, 4, 1])/32 + 
 (13*W[19, 27, 4, 2])/16 + (103*W[19, 27, 4, 3])/32 - 
 (95*W[19, 27, 4, 5])/32 - (39*W[19, 27, 4, 6])/16 + 
 (39*W[19, 27, 4, 7])/16 - (707*W[19, 27, 4, 11])/32 + 
 (39*W[19, 27, 4, 12])/16 - (39*W[19, 27, 4, 13])/16 - 
 (11*W[19, 27, 4, 16])/4 + (103*W[19, 27, 4, 18])/32 - 
 (81*W[19, 27, 4, 19])/32 + (99*W[19, 27, 5, 1])/32 - 
 (147*W[19, 27, 5, 2])/16 + (1017*W[19, 27, 5, 3])/16 - 
 (271*W[19, 27, 5, 5])/32 - (39*W[19, 27, 5, 7])/16 - 
 (863*W[19, 27, 5, 10])/64 + (641*W[19, 27, 5, 12])/32 - 
 (3173*W[19, 27, 5, 15])/32 + (103*W[19, 27, 5, 16])/32 + 
 (885*W[19, 27, 5, 17])/64 - (133*W[19, 27, 5, 18])/32 - 
 (109*W[19, 27, 5, 20])/8 + W[19, 27, 16, 1]/8 - (3*W[19, 27, 16, 3])/16 - 
 (23*W[19, 27, 16, 4])/8 + (93*W[19, 27, 16, 5])/32 + W[19, 27, 16, 17]/8 - 
 (7*W[19, 27, 17, 1])/32 + (7*W[19, 27, 17, 2])/32 + 
 (113*W[19, 27, 17, 3])/32 + W[19, 27, 17, 4]/8 + 
 (863*W[19, 27, 17, 10])/64 - (3*W[19, 27, 17, 12])/8 + 
 (285*W[19, 27, 17, 18])/8 - (41*W[19, 27, 17, 19])/4 - 
 (141*W[19, 27, 17, 24])/64 - (29*W[19, 27, 18, 1])/32 - W[19, 27, 18, 2]/4 - 
 (7*W[19, 27, 18, 3])/16 + W[19, 27, 18, 4]/4 - (7*W[19, 27, 18, 5])/2 + 
 (33*W[19, 27, 18, 6])/16 + (3*W[19, 27, 18, 7])/8 + 
 (39*W[19, 27, 18, 13])/16 - (3*W[19, 27, 18, 16])/16 + 
 (2109*W[19, 27, 18, 17])/64 + (271*W[19, 27, 18, 18])/32 - 
 (1129*W[19, 27, 18, 19])/32 + (57*W[19, 27, 18, 20])/16 + 
 (141*W[19, 27, 18, 24])/64 + (5467*W[19, 27, 18, 25])/64 - 
 (5*W[19, 27, 19, 1])/16 + (41*W[19, 27, 19, 2])/32 - 
 (17*W[19, 27, 19, 3])/32 + (3*W[19, 27, 19, 4])/16 + W[19, 27, 19, 5]/2 - 
 (33*W[19, 27, 19, 7])/16 - (39*W[19, 27, 19, 12])/16 - 
 (3*W[19, 27, 19, 16])/16 - 10*W[19, 27, 19, 17] + 
 (3213*W[19, 27, 19, 18])/64 - (271*W[19, 27, 19, 19])/32 + 
 (15*W[19, 27, 19, 20])/32 + W[19, 27, 19, 21]/4 - 
 (5467*W[19, 27, 19, 25])/64 - (13*W[19, 27, 20, 1])/32 - 
 (15*W[19, 27, 20, 2])/2 + (285*W[19, 27, 20, 3])/8 - 
 (55*W[19, 27, 20, 5])/4 - (3*W[19, 27, 20, 7])/8 - 
 (125*W[19, 27, 20, 8])/64 + (65*W[19, 27, 20, 18])/16 + 
 (3057*W[19, 27, 20, 20])/64 - W[19, 27, 20, 21]/4 - W[19, 27, 26, 28]/4 - 
 W[19, 27, 26, 30]/32 + (15*W[19, 27, 27, 26])/32 + W[19, 27, 27, 28]/16 + 
 (13*W[19, 27, 27, 29])/32 + (11*W[19, 27, 27, 30])/32 + 
 (7*W[19, 27, 28, 28])/32 - (7*W[19, 27, 28, 29])/32 - 
 (3*W[19, 27, 28, 30])/16 + (17*W[19, 27, 29, 27])/32 + W[19, 27, 29, 28]/2 - 
 (5*W[19, 27, 30, 26])/32 + (17*W[19, 27, 30, 27])/32 + 
 (7*W[19, 29, 1, 2])/64 + W[19, 29, 1, 3]/8 + (855*W[19, 29, 1, 4])/64 + 
 (173*W[19, 29, 1, 5])/32 - (707*W[19, 29, 1, 6])/32 - 
 (31*W[19, 29, 1, 11])/16 + (247*W[19, 29, 1, 13])/64 - 
 (11*W[19, 29, 1, 15])/32 + (15*W[19, 29, 1, 18])/4 - 
 (61*W[19, 29, 1, 20])/16 + (109*W[19, 29, 1, 25])/16 + 
 (267*W[19, 29, 2, 1])/64 - (3057*W[19, 29, 2, 2])/64 - 
 (277*W[19, 29, 2, 3])/32 - (1039*W[19, 29, 2, 4])/64 - 
 (25*W[19, 29, 2, 5])/8 - (263*W[19, 29, 2, 7])/64 + 
 (707*W[19, 29, 2, 12])/32 + (1003*W[19, 29, 2, 14])/64 - 
 (109*W[19, 29, 2, 15])/16 + (97*W[19, 29, 2, 16])/32 - 
 (7*W[19, 29, 2, 17])/8 - (135*W[19, 29, 2, 18])/32 - 
 (5*W[19, 29, 2, 19])/8 + (299*W[19, 29, 2, 20])/16 + 
 (11*W[19, 29, 2, 25])/32 + (307*W[19, 29, 3, 1])/64 - 
 (495*W[19, 29, 3, 2])/32 + (3465*W[19, 29, 3, 3])/64 - 
 (233*W[19, 29, 3, 4])/32 + (135*W[19, 29, 3, 5])/16 - 
 (109*W[19, 29, 3, 6])/32 + (125*W[19, 29, 3, 8])/16 - 
 (247*W[19, 29, 3, 13])/64 - (143*W[19, 29, 3, 15])/16 + 
 (33*W[19, 29, 3, 16])/32 - (11*W[19, 29, 3, 18])/16 - 
 (325*W[19, 29, 3, 19])/64 - (243*W[19, 29, 3, 20])/32 + 
 (679*W[19, 29, 4, 1])/64 - (111*W[19, 29, 4, 3])/16 - 
 (11*W[19, 29, 4, 5])/32 + (109*W[19, 29, 4, 6])/32 - 
 (39*W[19, 29, 4, 7])/16 + (31*W[19, 29, 4, 11])/16 - 
 (109*W[19, 29, 4, 12])/32 + (39*W[19, 29, 4, 13])/16 - 
 (1003*W[19, 29, 4, 14])/64 + W[19, 29, 4, 17]/8 + 4*W[19, 29, 4, 18] + 
 (49*W[19, 29, 4, 19])/16 + (35*W[19, 29, 5, 1])/32 + 
 (579*W[19, 29, 5, 2])/32 - (199*W[19, 29, 5, 4])/32 + 
 (3057*W[19, 29, 5, 5])/64 + (39*W[19, 29, 5, 7])/16 - 
 (191*W[19, 29, 5, 10])/64 - (707*W[19, 29, 5, 12])/32 + 
 (143*W[19, 29, 5, 15])/16 - (17*W[19, 29, 5, 16])/32 + 
 (215*W[19, 29, 5, 17])/64 - (47*W[19, 29, 5, 18])/16 + 
 (69*W[19, 29, 5, 19])/16 + (57*W[19, 29, 5, 20])/8 - 
 (13*W[19, 29, 16, 1])/4 + (209*W[19, 29, 16, 2])/32 - 
 (91*W[19, 29, 16, 3])/32 - W[19, 29, 16, 4]/4 - (17*W[19, 29, 16, 5])/32 + 
 (35*W[19, 29, 16, 18])/32 - (97*W[19, 29, 16, 19])/16 + 
 (5*W[19, 29, 16, 20])/8 - (3*W[19, 29, 17, 1])/4 - 
 (117*W[19, 29, 17, 3])/16 - W[19, 29, 17, 4]/8 + (3*W[19, 29, 17, 6])/8 + 
 (191*W[19, 29, 17, 10])/64 + (109*W[19, 29, 17, 15])/16 + 
 (3*W[19, 29, 17, 16])/8 + (185*W[19, 29, 17, 18])/16 + 
 (51*W[19, 29, 17, 19])/8 - (185*W[19, 29, 17, 24])/16 - 
 (109*W[19, 29, 17, 25])/16 - (587*W[19, 29, 18, 1])/32 - 
 (29*W[19, 29, 18, 2])/32 - (29*W[19, 29, 18, 3])/8 + 
 (75*W[19, 29, 18, 4])/8 - (41*W[19, 29, 18, 5])/16 + 
 (707*W[19, 29, 18, 6])/32 - (3*W[19, 29, 18, 7])/8 - 
 (39*W[19, 29, 18, 13])/16 + (23*W[19, 29, 18, 16])/32 - 
 (3057*W[19, 29, 18, 18])/64 + (1391*W[19, 29, 18, 19])/64 - 
 (105*W[19, 29, 18, 20])/8 + (185*W[19, 29, 18, 24])/16 + 
 (67*W[19, 29, 18, 25])/32 + (121*W[19, 29, 19, 1])/16 - 
 (283*W[19, 29, 19, 2])/64 - (97*W[19, 29, 19, 3])/64 + 
 (117*W[19, 29, 19, 4])/32 - (3*W[19, 29, 19, 6])/8 + 
 (263*W[19, 29, 19, 7])/64 + (109*W[19, 29, 19, 12])/32 - 
 (149*W[19, 29, 19, 16])/16 - (13*W[19, 29, 19, 17])/16 + 
 (1525*W[19, 29, 19, 18])/64 + (2649*W[19, 29, 19, 19])/64 + 
 (1367*W[19, 29, 19, 20])/64 - (1347*W[19, 29, 19, 21])/64 - 
 (67*W[19, 29, 19, 25])/32 - (21*W[19, 29, 20, 1])/32 + 
 (493*W[19, 29, 20, 2])/32 + (17*W[19, 29, 20, 3])/32 + W[19, 29, 20, 4]/2 + 
 (53*W[19, 29, 20, 5])/16 + (3*W[19, 29, 20, 7])/8 - 
 (125*W[19, 29, 20, 8])/16 + (11*W[19, 29, 20, 15])/32 + 
 W[19, 29, 20, 17]/8 - (163*W[19, 29, 20, 18])/16 + (5*W[19, 29, 20, 19])/8 - 
 (3057*W[19, 29, 20, 20])/64 + (1347*W[19, 29, 20, 21])/64 - 
 (11*W[19, 29, 20, 25])/32 + (7*W[19, 29, 26, 26])/32 + 
 (139*W[19, 29, 26, 28])/64 + (5*W[19, 29, 27, 27])/32 - 
 (7*W[19, 29, 27, 29])/32 - (3*W[19, 29, 27, 30])/8 - 
 (345*W[19, 29, 28, 26])/64 + (7*W[19, 29, 28, 28])/32 + 
 (11*W[19, 29, 28, 29])/32 - (101*W[19, 29, 28, 30])/64 + 
 W[19, 29, 29, 26]/8 + (99*W[19, 29, 29, 27])/32 + W[19, 29, 29, 28]/32 + 
 (9*W[19, 29, 29, 30])/32 + (3*W[19, 29, 30, 26])/8 + 
 (107*W[19, 29, 30, 28])/64 - (11*W[19, 29, 30, 29])/32 - 
 (475*W[20, 1, 1, 26])/64 - (127*W[20, 1, 1, 27])/16 - 
 (33*W[20, 1, 1, 28])/64 + (67*W[20, 1, 1, 29])/16 + 
 (137*W[20, 1, 1, 30])/64 - (1127*W[20, 1, 2, 26])/64 + 
 (369*W[20, 1, 2, 27])/32 + (1643*W[20, 1, 2, 28])/64 + 
 (445*W[20, 1, 2, 29])/16 - (1175*W[20, 1, 2, 30])/64 + 
 (589*W[20, 1, 3, 26])/64 - (69*W[20, 1, 3, 27])/4 - 
 (2031*W[20, 1, 3, 28])/64 + (35*W[20, 1, 3, 29])/4 - 
 (71*W[20, 1, 3, 30])/64 - (1155*W[20, 1, 4, 26])/64 - 
 (361*W[20, 1, 4, 27])/32 + (163*W[20, 1, 4, 28])/32 - 
 (131*W[20, 1, 4, 29])/32 + 2*W[20, 1, 4, 30] + (321*W[20, 1, 5, 26])/32 + 
 13*W[20, 1, 5, 27] + (775*W[20, 1, 5, 28])/32 - (51*W[20, 1, 5, 29])/8 - 
 (23*W[20, 1, 5, 30])/8 - (1453*W[20, 1, 6, 26])/64 - 
 (1247*W[20, 1, 6, 27])/64 - (717*W[20, 1, 6, 28])/32 + 
 (185*W[20, 1, 8, 26])/16 + (881*W[20, 1, 8, 27])/64 + 
 (51*W[20, 1, 8, 28])/64 - (287*W[20, 1, 8, 29])/32 - 
 (45*W[20, 1, 8, 30])/32 + (5*W[20, 1, 9, 26])/8 + (5*W[20, 1, 9, 29])/8 + 
 (5*W[20, 1, 9, 30])/8 + (707*W[20, 1, 11, 26])/32 + 
 (421*W[20, 1, 11, 27])/64 - (31*W[20, 1, 11, 28])/16 + 
 (213*W[20, 1, 11, 30])/16 - (769*W[20, 1, 13, 26])/16 - 
 51*W[20, 1, 13, 27] + (247*W[20, 1, 13, 28])/64 + 
 (197*W[20, 1, 13, 29])/32 + (419*W[20, 1, 15, 26])/16 + 
 (109*W[20, 1, 15, 27])/8 - (11*W[20, 1, 15, 28])/16 - 
 (95*W[20, 1, 15, 29])/8 - (7*W[20, 1, 16, 26])/32 - 
 (17*W[20, 1, 16, 27])/32 - (107*W[20, 1, 16, 28])/64 + 
 (11*W[20, 1, 16, 29])/32 - (3*W[20, 1, 17, 26])/16 - 
 (193*W[20, 1, 17, 27])/32 - (273*W[20, 1, 17, 28])/64 + 
 (55*W[20, 1, 17, 29])/16 - (5*W[20, 1, 17, 30])/32 + 
 (1749*W[20, 1, 18, 26])/64 + (1305*W[20, 1, 18, 27])/64 + 
 (107*W[20, 1, 18, 28])/32 - (85*W[20, 1, 18, 29])/16 - 
 (9*W[20, 1, 18, 30])/16 - (1037*W[20, 1, 19, 26])/64 - 
 (135*W[20, 1, 19, 27])/32 + (491*W[20, 1, 19, 28])/16 + 
 (697*W[20, 1, 19, 29])/32 + (573*W[20, 1, 19, 30])/64 - 
 (353*W[20, 1, 20, 26])/64 - (45*W[20, 1, 20, 27])/4 - 
 (1049*W[20, 1, 20, 28])/64 - (143*W[20, 1, 20, 29])/64 - 
 (3*W[20, 1, 20, 30])/32 + (447*W[20, 1, 21, 26])/32 - 
 (595*W[20, 1, 21, 27])/32 - (521*W[20, 1, 21, 28])/16 - 
 (481*W[20, 1, 21, 29])/64 + (17*W[20, 1, 21, 30])/8 + 
 (533*W[20, 1, 25, 26])/32 + (19*W[20, 1, 25, 27])/2 - 
 (19*W[20, 1, 25, 28])/2 - (533*W[20, 1, 25, 29])/32 + 
 (5*W[20, 1, 26, 1])/16 - (233*W[20, 1, 26, 2])/32 + 
 (441*W[20, 1, 26, 3])/32 - (1369*W[20, 1, 26, 4])/64 + 7*W[20, 1, 26, 5] - 
 (1433*W[20, 1, 26, 6])/64 + (185*W[20, 1, 26, 8])/16 + 
 (707*W[20, 1, 26, 11])/32 - (769*W[20, 1, 26, 13])/16 + 
 (229*W[20, 1, 26, 15])/16 - (3*W[20, 1, 26, 16])/16 - 
 (3*W[20, 1, 26, 17])/16 + (1941*W[20, 1, 26, 18])/64 - 
 (71*W[20, 1, 26, 19])/4 - (101*W[20, 1, 26, 20])/64 + 
 (447*W[20, 1, 26, 21])/32 + (229*W[20, 1, 26, 25])/32 - 
 (137*W[20, 1, 27, 1])/32 + (23*W[20, 1, 27, 2])/2 - 
 (531*W[20, 1, 27, 3])/16 - (601*W[20, 1, 27, 4])/32 + 
 (303*W[20, 1, 27, 5])/32 - (1227*W[20, 1, 27, 6])/64 + 
 (3*W[20, 1, 27, 7])/8 + (881*W[20, 1, 27, 8])/64 + 
 (1273*W[20, 1, 27, 11])/64 - (1435*W[20, 1, 27, 13])/32 + 
 (109*W[20, 1, 27, 15])/8 - (97*W[20, 1, 27, 17])/32 + 
 (1305*W[20, 1, 27, 18])/64 - (27*W[20, 1, 27, 19])/16 - 
 (27*W[20, 1, 27, 20])/4 - (527*W[20, 1, 27, 21])/32 - 
 (147*W[20, 1, 28, 1])/32 + (847*W[20, 1, 28, 2])/64 - 
 (1413*W[20, 1, 28, 3])/32 + (511*W[20, 1, 28, 4])/32 + 
 (813*W[20, 1, 28, 5])/32 - (707*W[20, 1, 28, 6])/32 + 
 (3*W[20, 1, 28, 7])/8 + (141*W[20, 1, 28, 8])/64 - 
 (31*W[20, 1, 28, 11])/16 + (247*W[20, 1, 28, 13])/64 - 
 (11*W[20, 1, 28, 15])/16 - (3*W[20, 1, 28, 16])/16 - 
 (97*W[20, 1, 28, 17])/32 - (29*W[20, 1, 28, 18])/8 + 
 (491*W[20, 1, 28, 19])/16 - (575*W[20, 1, 28, 20])/64 - 
 (487*W[20, 1, 28, 21])/16 - (27*W[20, 1, 29, 1])/32 + 
 (493*W[20, 1, 29, 2])/32 + (15*W[20, 1, 29, 3])/32 + (3*W[20, 1, 29, 4])/8 - 
 (3*W[20, 1, 29, 5])/16 + (3*W[20, 1, 29, 7])/8 - (121*W[20, 1, 29, 8])/16 - 
 (3*W[20, 1, 29, 16])/16 + W[20, 1, 29, 17]/8 - (163*W[20, 1, 29, 18])/16 + 
 (501*W[20, 1, 29, 19])/16 - (143*W[20, 1, 29, 20])/64 - 
 (617*W[20, 1, 29, 21])/64 - (229*W[20, 1, 29, 25])/32 + 
 (25*W[20, 1, 30, 1])/8 - (209*W[20, 1, 30, 2])/32 + 
 (97*W[20, 1, 30, 3])/32 + (25*W[20, 1, 30, 4])/8 - (19*W[20, 1, 30, 5])/8 - 
 W[20, 1, 30, 17]/8 - (35*W[20, 1, 30, 18])/32 + (97*W[20, 1, 30, 19])/16 - 
 (5*W[20, 1, 30, 20])/8 - (1105*W[20, 2, 1, 26])/64 + 
 (239*W[20, 2, 1, 27])/32 + (783*W[20, 2, 1, 28])/32 + 
 (897*W[20, 2, 1, 29])/32 - (1175*W[20, 2, 1, 30])/64 - 
 (2499*W[20, 2, 2, 26])/64 - (87*W[20, 2, 2, 27])/2 - 
 (4163*W[20, 2, 2, 28])/64 + (839*W[20, 2, 2, 29])/32 + 
 (529*W[20, 2, 2, 30])/64 + (2655*W[20, 2, 3, 26])/64 - 
 (599*W[20, 2, 3, 27])/32 - (4207*W[20, 2, 3, 28])/64 - 
 (537*W[20, 2, 3, 29])/32 + (289*W[20, 2, 3, 30])/64 - 
 (881*W[20, 2, 4, 26])/32 + (755*W[20, 2, 4, 27])/64 + 
 (81*W[20, 2, 4, 28])/8 + (37*W[20, 2, 4, 29])/32 - (35*W[20, 2, 4, 30])/16 + 
 (117*W[20, 2, 5, 26])/32 + (187*W[20, 2, 5, 27])/16 + 
 (417*W[20, 2, 5, 28])/32 + (81*W[20, 2, 5, 29])/32 + 
 (49*W[20, 2, 5, 30])/16 - (5*W[20, 2, 7, 26])/2 + (71*W[20, 2, 7, 27])/16 + 
 (203*W[20, 2, 7, 28])/64 + (221*W[20, 2, 7, 29])/32 - 
 (177*W[20, 2, 8, 26])/16 + (173*W[20, 2, 8, 27])/64 + 
 (725*W[20, 2, 8, 28])/64 + (69*W[20, 2, 8, 29])/8 + 
 (25*W[20, 2, 8, 30])/16 - (5*W[20, 2, 9, 26])/8 - (5*W[20, 2, 9, 29])/8 - 
 (5*W[20, 2, 9, 30])/8 - (1597*W[20, 2, 12, 26])/64 - 
 (65*W[20, 2, 12, 27])/64 + (789*W[20, 2, 12, 28])/32 + 
 (159*W[20, 2, 14, 28])/64 + (211*W[20, 2, 14, 30])/16 + 
 (513*W[20, 2, 15, 26])/32 + (229*W[20, 2, 15, 27])/32 - 
 (229*W[20, 2, 15, 28])/32 - (513*W[20, 2, 15, 29])/32 + 
 (7*W[20, 2, 16, 26])/32 + (17*W[20, 2, 16, 27])/32 + 
 (107*W[20, 2, 16, 28])/64 - (11*W[20, 2, 16, 29])/32 - 
 (203*W[20, 2, 17, 26])/32 - (229*W[20, 2, 17, 27])/32 - 
 (181*W[20, 2, 17, 28])/64 - (369*W[20, 2, 17, 29])/32 + W[20, 2, 17, 30]/2 - 
 (149*W[20, 2, 18, 26])/32 - (135*W[20, 2, 18, 27])/16 - 
 (121*W[20, 2, 18, 28])/8 - (139*W[20, 2, 18, 29])/8 + W[20, 2, 18, 30]/32 + 
 (39*W[20, 2, 19, 26])/64 - (341*W[20, 2, 19, 27])/16 - 
 (5*W[20, 2, 19, 28])/8 + (189*W[20, 2, 19, 29])/8 - 
 (401*W[20, 2, 19, 30])/64 + (2563*W[20, 2, 20, 26])/64 + 
 (2879*W[20, 2, 20, 27])/64 + (989*W[20, 2, 20, 28])/32 - 
 (143*W[20, 2, 20, 29])/64 - W[20, 2, 20, 30]/16 + 
 (543*W[20, 2, 21, 26])/32 + (279*W[20, 2, 21, 27])/32 - 
 (805*W[20, 2, 21, 28])/64 - (1889*W[20, 2, 21, 29])/64 - 
 (263*W[20, 2, 21, 30])/32 + (413*W[20, 2, 25, 26])/16 + 
 (195*W[20, 2, 25, 27])/16 - (173*W[20, 2, 25, 28])/16 - 
 (23*W[20, 2, 25, 29])/2 - 4*W[20, 2, 26, 1] - (215*W[20, 2, 26, 2])/16 + 
 (603*W[20, 2, 26, 3])/32 - (277*W[20, 2, 26, 4])/32 + 7*W[20, 2, 26, 5] - 
 (5*W[20, 2, 26, 7])/2 - (177*W[20, 2, 26, 8])/16 - 
 (1433*W[20, 2, 26, 12])/64 + (229*W[20, 2, 26, 15])/32 - 
 (5*W[20, 2, 26, 16])/32 - (203*W[20, 2, 26, 17])/32 - 
 (61*W[20, 2, 26, 18])/8 + (29*W[20, 2, 26, 19])/16 + 
 (1339*W[20, 2, 26, 20])/64 + (543*W[20, 2, 26, 21])/32 + 
 (229*W[20, 2, 26, 25])/16 - (29*W[20, 2, 27, 1])/16 - 
 (639*W[20, 2, 27, 2])/32 - (1055*W[20, 2, 27, 3])/32 + 
 (2285*W[20, 2, 27, 4])/64 + (503*W[20, 2, 27, 5])/32 - 
 (91*W[20, 2, 27, 7])/32 + (173*W[20, 2, 27, 8])/64 - 
 (65*W[20, 2, 27, 12])/64 - (3*W[20, 2, 27, 13])/8 + 
 (229*W[20, 2, 27, 15])/32 - (17*W[20, 2, 27, 16])/32 - 
 (81*W[20, 2, 27, 17])/8 - (135*W[20, 2, 27, 18])/16 + 
 (39*W[20, 2, 27, 19])/16 + (1581*W[20, 2, 27, 20])/64 + W[20, 2, 27, 21]/2 + 
 (11*W[20, 2, 27, 25])/16 + (123*W[20, 2, 28, 1])/64 - 
 (3681*W[20, 2, 28, 2])/64 - (1329*W[20, 2, 28, 3])/32 - 
 (165*W[20, 2, 28, 4])/16 + (723*W[20, 2, 28, 5])/32 - 
 (263*W[20, 2, 28, 7])/64 + (625*W[20, 2, 28, 8])/64 + 
 (707*W[20, 2, 28, 12])/32 + (1003*W[20, 2, 28, 14])/64 - 
 (229*W[20, 2, 28, 15])/32 + (97*W[20, 2, 28, 16])/32 - 
 (129*W[20, 2, 28, 17])/32 - (23*W[20, 2, 28, 18])/8 - 
 (5*W[20, 2, 28, 19])/8 + (121*W[20, 2, 28, 20])/8 - 
 (1331*W[20, 2, 28, 21])/64 + (11*W[20, 2, 28, 25])/16 + 
 (145*W[20, 2, 29, 1])/32 + (327*W[20, 2, 29, 2])/32 - W[20, 2, 29, 3]/8 - 
 (597*W[20, 2, 29, 4])/32 + (27*W[20, 2, 29, 5])/16 - (3*W[20, 2, 29, 7])/8 + 
 (113*W[20, 2, 29, 8])/16 + (3*W[20, 2, 29, 13])/8 - 
 (229*W[20, 2, 29, 15])/32 + (11*W[20, 2, 29, 16])/32 + 
 (223*W[20, 2, 29, 17])/32 + (163*W[20, 2, 29, 18])/16 - 
 (3*W[20, 2, 29, 19])/8 - (143*W[20, 2, 29, 20])/64 - 
 (1363*W[20, 2, 29, 21])/64 - (25*W[20, 2, 30, 1])/8 + 
 (209*W[20, 2, 30, 2])/32 - (97*W[20, 2, 30, 3])/32 - 
 (25*W[20, 2, 30, 4])/8 + (19*W[20, 2, 30, 5])/8 + W[20, 2, 30, 17]/8 + 
 (35*W[20, 2, 30, 18])/32 - (97*W[20, 2, 30, 19])/16 + 
 (5*W[20, 2, 30, 20])/8 - (2511*W[20, 3, 1, 26])/64 - 
 (571*W[20, 3, 1, 27])/8 - (895*W[20, 3, 1, 28])/32 + 
 (459*W[20, 3, 1, 29])/32 - (125*W[20, 3, 1, 30])/64 + 
 (2629*W[20, 3, 2, 26])/64 - (587*W[20, 3, 2, 27])/32 - 
 (1033*W[20, 3, 2, 28])/16 - (277*W[20, 3, 2, 29])/16 + 
 (243*W[20, 3, 2, 30])/64 - (79*W[20, 3, 3, 26])/16 + 
 (4395*W[20, 3, 3, 27])/32 + (2049*W[20, 3, 3, 28])/32 - 
 (219*W[20, 3, 3, 29])/16 - (1509*W[20, 3, 3, 30])/64 - 
 (157*W[20, 3, 4, 26])/8 - (1281*W[20, 3, 4, 27])/64 - 
 (325*W[20, 3, 4, 28])/32 + W[20, 3, 4, 29]/2 + (5*W[20, 3, 4, 30])/32 - 
 9*W[20, 3, 5, 26] - (955*W[20, 3, 5, 27])/32 + (561*W[20, 3, 5, 28])/16 - 
 (181*W[20, 3, 5, 29])/32 - (245*W[20, 3, 5, 30])/32 - W[20, 3, 8, 26]/4 - 
 (125*W[20, 3, 8, 27])/64 + (839*W[20, 3, 8, 28])/32 + 
 (589*W[20, 3, 8, 29])/32 + (339*W[20, 3, 8, 30])/32 + 
 (769*W[20, 3, 13, 26])/16 + 51*W[20, 3, 13, 27] - 
 (247*W[20, 3, 13, 28])/64 - (197*W[20, 3, 13, 29])/32 - 
 (997*W[20, 3, 15, 26])/64 - (647*W[20, 3, 15, 27])/16 - 
 (297*W[20, 3, 15, 28])/32 - (367*W[20, 3, 15, 29])/32 - W[20, 3, 16, 26]/4 - 
 (147*W[20, 3, 16, 28])/64 - (9*W[20, 3, 16, 29])/32 + 
 (223*W[20, 3, 17, 26])/32 + (693*W[20, 3, 17, 27])/32 - 
 (543*W[20, 3, 17, 28])/64 - (41*W[20, 3, 17, 29])/32 - 
 (9*W[20, 3, 17, 30])/16 + (373*W[20, 3, 18, 26])/32 + 
 (15*W[20, 3, 18, 27])/2 + (403*W[20, 3, 18, 28])/8 + 
 (285*W[20, 3, 18, 29])/32 + (9*W[20, 3, 18, 30])/16 + 
 (333*W[20, 3, 19, 26])/64 + (335*W[20, 3, 19, 27])/8 + 
 (23*W[20, 3, 19, 28])/64 - (127*W[20, 3, 19, 29])/32 - 
 (117*W[20, 3, 19, 30])/64 - (1567*W[20, 3, 20, 26])/32 + 
 (57*W[20, 3, 20, 27])/64 + (2329*W[20, 3, 20, 28])/64 + 
 (3017*W[20, 3, 20, 29])/64 - (9*W[20, 3, 20, 30])/32 - W[20, 3, 21, 26]/4 - 
 (195*W[20, 3, 21, 27])/16 - (2095*W[20, 3, 21, 28])/64 - 
 (599*W[20, 3, 21, 29])/64 + (187*W[20, 3, 21, 30])/16 - 19*W[20, 3, 26, 1] + 
 (1067*W[20, 3, 26, 2])/32 + (181*W[20, 3, 26, 3])/64 - 
 (609*W[20, 3, 26, 4])/32 + (67*W[20, 3, 26, 5])/32 - 
 (109*W[20, 3, 26, 6])/32 - W[20, 3, 26, 8]/4 + (769*W[20, 3, 26, 13])/16 - 
 (1709*W[20, 3, 26, 15])/64 + (3*W[20, 3, 26, 16])/16 + 
 (223*W[20, 3, 26, 17])/32 + W[20, 3, 26, 18]/8 + W[20, 3, 26, 19]/4 - 
 50*W[20, 3, 26, 20] - W[20, 3, 26, 21]/4 - (11*W[20, 3, 26, 25])/32 - 
 (463*W[20, 3, 27, 1])/32 + (25*W[20, 3, 27, 2])/2 + 
 (757*W[20, 3, 27, 3])/8 - (1577*W[20, 3, 27, 4])/64 - 
 (37*W[20, 3, 27, 5])/2 - (109*W[20, 3, 27, 6])/32 - (3*W[20, 3, 27, 7])/8 - 
 (125*W[20, 3, 27, 8])/64 + (1435*W[20, 3, 27, 13])/32 - 
 (647*W[20, 3, 27, 15])/16 + (3*W[20, 3, 27, 16])/16 + 
 (81*W[20, 3, 27, 17])/8 + (15*W[20, 3, 27, 18])/2 + W[20, 3, 27, 19]/4 + 
 (45*W[20, 3, 27, 20])/64 - W[20, 3, 27, 21]/2 - (11*W[20, 3, 27, 25])/32 + 
 (557*W[20, 3, 28, 1])/64 - (1197*W[20, 3, 28, 2])/32 + 
 (3613*W[20, 3, 28, 3])/64 - (241*W[20, 3, 28, 4])/32 + 
 (181*W[20, 3, 28, 5])/32 - (109*W[20, 3, 28, 6])/32 - 
 (3*W[20, 3, 28, 7])/8 + (125*W[20, 3, 28, 8])/8 - 
 (247*W[20, 3, 28, 13])/64 - (297*W[20, 3, 28, 15])/32 + 
 (33*W[20, 3, 28, 16])/32 - W[20, 3, 28, 17]/8 + (269*W[20, 3, 28, 18])/32 + 
 (23*W[20, 3, 28, 19])/64 + (2531*W[20, 3, 28, 20])/64 - 
 (1347*W[20, 3, 28, 21])/64 + (11*W[20, 3, 28, 25])/32 + 
 (177*W[20, 3, 29, 1])/32 - 21*W[20, 3, 29, 2] - (209*W[20, 3, 29, 3])/32 - 
 (13*W[20, 3, 29, 4])/16 - (171*W[20, 3, 29, 5])/16 - (3*W[20, 3, 29, 7])/8 + 
 (125*W[20, 3, 29, 8])/16 - (11*W[20, 3, 29, 15])/32 - W[20, 3, 29, 17]/4 + 
 (303*W[20, 3, 29, 18])/32 + (87*W[20, 3, 29, 19])/8 + 
 (3017*W[20, 3, 29, 20])/64 - (1347*W[20, 3, 29, 21])/64 + 
 (11*W[20, 3, 29, 25])/32 + (13*W[20, 3, 30, 1])/8 + 
 (15*W[20, 3, 30, 2])/16 - (283*W[20, 3, 30, 3])/32 - 
 (9*W[20, 3, 30, 4])/16 - (253*W[20, 3, 30, 5])/32 - W[20, 3, 30, 17]/8 + 
 (3*W[20, 3, 30, 18])/8 + (87*W[20, 3, 30, 19])/16 + 
 (263*W[20, 4, 1, 26])/64 - (75*W[20, 4, 1, 27])/64 + 
 (43*W[20, 4, 1, 28])/16 - (107*W[20, 4, 1, 29])/32 + 
 (255*W[20, 4, 1, 30])/16 - (883*W[20, 4, 2, 26])/32 + 
 (529*W[20, 4, 2, 27])/64 + (837*W[20, 4, 2, 28])/64 + 
 (13*W[20, 4, 2, 29])/32 + (83*W[20, 4, 2, 30])/8 - 
 (615*W[20, 4, 3, 26])/32 - (1505*W[20, 4, 3, 27])/64 - 
 (39*W[20, 4, 3, 28])/4 + W[20, 4, 3, 29]/8 + W[20, 4, 3, 30]/32 + 
 (1021*W[20, 4, 4, 26])/32 + (1015*W[20, 4, 4, 27])/32 - 
 (91*W[20, 4, 4, 28])/16 - (579*W[20, 4, 4, 29])/16 + 
 (3*W[20, 4, 4, 30])/16 - (551*W[20, 4, 5, 26])/32 + (33*W[20, 4, 5, 27])/8 - 
 (469*W[20, 4, 5, 28])/64 - (69*W[20, 4, 5, 29])/32 - 
 (41*W[20, 4, 5, 30])/16 + (109*W[20, 4, 7, 26])/32 + 
 (35*W[20, 4, 7, 27])/8 + (37*W[20, 4, 7, 28])/16 + (35*W[20, 4, 7, 29])/8 + 
 W[20, 4, 8, 26]/2 - (177*W[20, 4, 8, 27])/16 - (125*W[20, 4, 8, 28])/16 - 
 (3*W[20, 4, 8, 29])/4 - W[20, 4, 8, 30]/4 - (707*W[20, 4, 11, 26])/32 - 
 (421*W[20, 4, 11, 27])/64 + (31*W[20, 4, 11, 28])/16 - 
 (213*W[20, 4, 11, 30])/16 + (97*W[20, 4, 13, 26])/32 - 
 (19*W[20, 4, 13, 27])/32 + (39*W[20, 4, 13, 28])/16 + 
 (35*W[20, 4, 13, 29])/8 - (159*W[20, 4, 14, 28])/64 - 
 (211*W[20, 4, 14, 30])/16 - (117*W[20, 4, 17, 26])/16 - 
 (55*W[20, 4, 17, 27])/16 + (57*W[20, 4, 17, 28])/16 + 
 (801*W[20, 4, 17, 29])/32 - (5*W[20, 4, 17, 30])/32 + 
 (57*W[20, 4, 18, 26])/16 - (67*W[20, 4, 18, 27])/8 - 
 (517*W[20, 4, 18, 28])/64 + (209*W[20, 4, 18, 29])/16 + 
 (83*W[20, 4, 18, 30])/32 - (1409*W[20, 4, 19, 26])/32 + 
 (193*W[20, 4, 19, 27])/64 + (453*W[20, 4, 19, 28])/16 + 
 (125*W[20, 4, 19, 29])/4 + W[20, 4, 19, 30]/16 - 
 (1015*W[20, 4, 20, 26])/32 - (2121*W[20, 4, 20, 27])/64 - 
 (63*W[20, 4, 20, 28])/64 - (143*W[20, 4, 20, 29])/32 - 
 (5*W[20, 4, 20, 30])/32 + (495*W[20, 4, 21, 26])/16 + 
 (533*W[20, 4, 21, 27])/32 - (637*W[20, 4, 21, 28])/64 - 
 (245*W[20, 4, 21, 29])/8 + (5*W[20, 4, 21, 30])/16 - W[20, 4, 23, 26]/8 - 
 W[20, 4, 23, 27]/8 + W[20, 4, 23, 29]/8 + W[20, 4, 23, 30]/8 - 
 (171*W[20, 4, 26, 1])/64 - (849*W[20, 4, 26, 2])/16 - 
 (247*W[20, 4, 26, 3])/32 + (221*W[20, 4, 26, 4])/16 - 
 (221*W[20, 4, 26, 5])/16 + (109*W[20, 4, 26, 6])/32 + 
 (109*W[20, 4, 26, 7])/32 + W[20, 4, 26, 8]/2 - (707*W[20, 4, 26, 11])/32 + 
 (109*W[20, 4, 26, 12])/32 + (97*W[20, 4, 26, 13])/32 + 
 (229*W[20, 4, 26, 15])/32 + W[20, 4, 26, 16]/32 - 
 (117*W[20, 4, 26, 17])/16 - (177*W[20, 4, 26, 19])/4 - 
 (441*W[20, 4, 26, 20])/32 + (495*W[20, 4, 26, 21])/16 + 
 (229*W[20, 4, 26, 25])/32 - 4*W[20, 4, 27, 1] - (259*W[20, 4, 27, 2])/32 + 
 (13*W[20, 4, 27, 3])/4 + (219*W[20, 4, 27, 4])/16 + 
 (159*W[20, 4, 27, 5])/32 + (109*W[20, 4, 27, 6])/32 - 
 (177*W[20, 4, 27, 8])/16 - (1273*W[20, 4, 27, 11])/64 + 
 (109*W[20, 4, 27, 13])/32 + (83*W[20, 4, 27, 16])/32 - 7*W[20, 4, 27, 17] - 
 (67*W[20, 4, 27, 18])/8 - (37*W[20, 4, 27, 19])/32 - 
 (1005*W[20, 4, 27, 20])/64 + (543*W[20, 4, 27, 21])/32 + 
 (229*W[20, 4, 27, 25])/32 + (425*W[20, 4, 28, 1])/64 + 
 (351*W[20, 4, 28, 2])/16 - (19*W[20, 4, 28, 3])/2 - (11*W[20, 4, 28, 4])/4 + 
 (59*W[20, 4, 28, 5])/32 + (109*W[20, 4, 28, 6])/32 - 
 (33*W[20, 4, 28, 7])/16 - (121*W[20, 4, 28, 8])/16 + 
 (31*W[20, 4, 28, 11])/16 - (109*W[20, 4, 28, 12])/32 + 
 (39*W[20, 4, 28, 13])/16 - (1003*W[20, 4, 28, 14])/64 - 
 (3*W[20, 4, 28, 16])/16 + (3*W[20, 4, 28, 17])/8 - 
 (163*W[20, 4, 28, 18])/32 + (453*W[20, 4, 28, 19])/16 - 
 (103*W[20, 4, 28, 20])/64 - (617*W[20, 4, 28, 21])/64 - 
 (229*W[20, 4, 28, 25])/32 + (59*W[20, 4, 29, 1])/16 + 
 (205*W[20, 4, 29, 2])/8 + (11*W[20, 4, 29, 3])/32 - 
 (585*W[20, 4, 29, 4])/32 + (3*W[20, 4, 29, 5])/2 - W[20, 4, 29, 8]/2 + 
 (3*W[20, 4, 29, 13])/8 - (229*W[20, 4, 29, 15])/32 + 
 (5*W[20, 4, 29, 16])/32 + (227*W[20, 4, 29, 17])/32 + 
 (495*W[20, 4, 29, 19])/16 - (143*W[20, 4, 29, 20])/32 - 
 (495*W[20, 4, 29, 21])/16 - (229*W[20, 4, 29, 25])/32 + 
 (77*W[20, 5, 1, 26])/8 + (417*W[20, 5, 1, 27])/32 + 
 (227*W[20, 5, 1, 28])/8 - (23*W[20, 5, 1, 29])/4 - (29*W[20, 5, 1, 30])/8 - 
 (1367*W[20, 5, 2, 26])/64 + (729*W[20, 5, 2, 27])/64 + 
 (603*W[20, 5, 2, 28])/16 + (7*W[20, 5, 2, 29])/2 + 
 (121*W[20, 5, 2, 30])/32 - (1589*W[20, 5, 3, 26])/64 - 
 (1125*W[20, 5, 3, 27])/16 + (823*W[20, 5, 3, 28])/32 - 
 (283*W[20, 5, 3, 29])/16 - (263*W[20, 5, 3, 30])/32 - 
 (219*W[20, 5, 4, 26])/16 + (267*W[20, 5, 4, 27])/32 - 
 (317*W[20, 5, 4, 28])/64 + (29*W[20, 5, 4, 29])/16 - 
 (93*W[20, 5, 4, 30])/32 - (113*W[20, 5, 5, 26])/16 - 
 (225*W[20, 5, 5, 27])/16 - (603*W[20, 5, 5, 28])/64 + 
 (109*W[20, 5, 5, 29])/16 + 7*W[20, 5, 5, 30] - (109*W[20, 5, 7, 26])/32 - 
 (35*W[20, 5, 7, 27])/8 - (37*W[20, 5, 7, 28])/16 - (35*W[20, 5, 7, 29])/8 + 
 (189*W[20, 5, 8, 26])/16 + (189*W[20, 5, 8, 27])/16 + 
 (363*W[20, 5, 8, 28])/64 + (61*W[20, 5, 8, 29])/8 + (63*W[20, 5, 8, 30])/8 + 
 (835*W[20, 5, 10, 26])/32 + (585*W[20, 5, 10, 27])/64 - 
 (191*W[20, 5, 10, 28])/64 + (9*W[20, 5, 10, 30])/16 + 
 (1597*W[20, 5, 12, 26])/64 + (65*W[20, 5, 12, 27])/64 - 
 (789*W[20, 5, 12, 28])/32 - (3*W[20, 5, 13, 26])/4 - 
 (17*W[20, 5, 13, 27])/8 + (11*W[20, 5, 13, 29])/8 + 
 (997*W[20, 5, 15, 26])/64 + (647*W[20, 5, 15, 27])/16 + 
 (297*W[20, 5, 15, 28])/32 + (367*W[20, 5, 15, 29])/32 - 
 (5*W[20, 5, 16, 26])/32 + (17*W[20, 5, 16, 27])/32 - 
 (535*W[20, 5, 17, 26])/32 - (1639*W[20, 5, 17, 27])/64 + 
 (903*W[20, 5, 17, 28])/64 - (15*W[20, 5, 17, 29])/8 - W[20, 5, 17, 30]/32 + 
 (161*W[20, 5, 18, 26])/16 + (291*W[20, 5, 18, 27])/32 - 
 (553*W[20, 5, 18, 28])/32 - (19*W[20, 5, 18, 29])/8 - 
 (39*W[20, 5, 18, 30])/8 - (221*W[20, 5, 19, 26])/32 - 
 (879*W[20, 5, 19, 27])/32 - (335*W[20, 5, 19, 28])/16 - 
 (467*W[20, 5, 19, 29])/16 - (263*W[20, 5, 19, 30])/32 + 
 (3309*W[20, 5, 20, 26])/64 + (3867*W[20, 5, 20, 27])/64 + 
 (1431*W[20, 5, 20, 28])/64 - (1457*W[20, 5, 20, 29])/32 - 
 (3*W[20, 5, 20, 30])/16 - (535*W[20, 5, 21, 26])/32 - 
 (809*W[20, 5, 21, 27])/32 + (175*W[20, 5, 21, 28])/8 + 
 (157*W[20, 5, 21, 29])/4 + (137*W[20, 5, 21, 30])/16 - 
 (3*W[20, 5, 23, 26])/8 - (3*W[20, 5, 23, 27])/8 + (3*W[20, 5, 23, 29])/8 + 
 (3*W[20, 5, 23, 30])/8 + (211*W[20, 5, 26, 1])/16 - 
 (1751*W[20, 5, 26, 2])/64 - (2037*W[20, 5, 26, 3])/64 - 
 (383*W[20, 5, 26, 4])/32 - (33*W[20, 5, 26, 5])/16 - 
 (109*W[20, 5, 26, 7])/32 + (189*W[20, 5, 26, 8])/16 + 
 (817*W[20, 5, 26, 10])/32 + (1433*W[20, 5, 26, 12])/64 - 
 (3*W[20, 5, 26, 13])/4 + (1709*W[20, 5, 26, 15])/64 - 
 (3*W[20, 5, 26, 16])/8 - (535*W[20, 5, 26, 17])/32 + 
 (175*W[20, 5, 26, 18])/32 + (15*W[20, 5, 26, 19])/16 + 
 (3189*W[20, 5, 26, 20])/64 - (535*W[20, 5, 26, 21])/32 - 
 (109*W[20, 5, 26, 25])/16 - (143*W[20, 5, 27, 1])/32 - 
 (1081*W[20, 5, 27, 2])/64 - (1463*W[20, 5, 27, 3])/32 - W[20, 5, 27, 4]/8 - 
 (159*W[20, 5, 27, 5])/32 + (189*W[20, 5, 27, 8])/16 + 
 (549*W[20, 5, 27, 10])/64 + (65*W[20, 5, 27, 12])/64 - 
 (3*W[20, 5, 27, 13])/4 + (647*W[20, 5, 27, 15])/16 - 
 (121*W[20, 5, 27, 16])/32 - (1933*W[20, 5, 27, 17])/64 + 
 (291*W[20, 5, 27, 18])/32 + (23*W[20, 5, 27, 19])/16 + 
 (3435*W[20, 5, 27, 20])/64 - (535*W[20, 5, 27, 21])/32 - 
 (109*W[20, 5, 27, 25])/16 + (117*W[20, 5, 28, 1])/16 + 
 (189*W[20, 5, 28, 2])/32 + (567*W[20, 5, 28, 3])/16 - 
 (601*W[20, 5, 28, 4])/64 + (1271*W[20, 5, 28, 5])/64 + 
 (33*W[20, 5, 28, 7])/16 - (141*W[20, 5, 28, 8])/64 - 
 (191*W[20, 5, 28, 10])/64 - (707*W[20, 5, 28, 12])/32 + 
 (297*W[20, 5, 28, 15])/32 - (11*W[20, 5, 28, 16])/32 + 
 (401*W[20, 5, 28, 17])/64 + (77*W[20, 5, 28, 18])/16 - 
 (335*W[20, 5, 28, 19])/16 + (787*W[20, 5, 28, 20])/64 + 
 (487*W[20, 5, 28, 21])/16 + (109*W[20, 5, 28, 25])/16 + 
 (3*W[20, 5, 29, 1])/16 + W[20, 5, 29, 3]/16 + W[20, 5, 29, 4]/8 + 
 (7*W[20, 5, 29, 5])/2 - W[20, 5, 29, 8]/4 + (11*W[20, 5, 29, 15])/32 + 
 (3*W[20, 5, 29, 16])/16 - (491*W[20, 5, 29, 19])/16 - 
 (1457*W[20, 5, 29, 20])/32 + (491*W[20, 5, 29, 21])/16 + 
 (109*W[20, 5, 29, 25])/16 + W[20, 5, 30, 1]/8 - (3*W[20, 5, 30, 3])/16 - 
 (23*W[20, 5, 30, 4])/8 + (93*W[20, 5, 30, 5])/32 + W[20, 5, 30, 17]/8 + 
 (195*W[20, 8, 1, 26])/16 + (881*W[20, 8, 1, 27])/64 - 
 (211*W[20, 8, 1, 28])/64 - (289*W[20, 8, 1, 29])/32 - 
 (9*W[20, 8, 1, 30])/32 - (177*W[20, 8, 2, 26])/16 + 
 (173*W[20, 8, 2, 27])/64 + (725*W[20, 8, 2, 28])/64 + 
 (69*W[20, 8, 2, 29])/8 + (25*W[20, 8, 2, 30])/16 - W[20, 8, 3, 26]/8 - 
 (173*W[20, 8, 3, 27])/64 + (55*W[20, 8, 3, 28])/4 + 
 (569*W[20, 8, 3, 29])/32 + (321*W[20, 8, 3, 30])/32 + W[20, 8, 4, 26]/2 - 
 (177*W[20, 8, 4, 27])/16 - (125*W[20, 8, 4, 28])/16 - 
 (3*W[20, 8, 4, 29])/4 - W[20, 8, 4, 30]/4 + (179*W[20, 8, 5, 26])/16 + 
 (189*W[20, 8, 5, 27])/16 + (625*W[20, 8, 5, 28])/64 + 
 (123*W[20, 8, 5, 29])/16 + (27*W[20, 8, 5, 30])/4 - 
 (127*W[20, 8, 8, 28])/16 - (127*W[20, 8, 8, 29])/16 - 
 (127*W[20, 8, 8, 30])/16 + (5*W[20, 8, 16, 26])/8 + 
 (127*W[20, 8, 16, 28])/32 - W[20, 8, 16, 29]/16 - 
 (189*W[20, 8, 17, 27])/16 + W[20, 8, 17, 28]/2 + (5*W[20, 8, 17, 29])/4 + 
 (3*W[20, 8, 17, 30])/4 - (189*W[20, 8, 18, 26])/16 - 
 (79*W[20, 8, 18, 28])/64 + (47*W[20, 8, 18, 29])/32 + 
 (23*W[20, 8, 18, 30])/32 - (3*W[20, 8, 19, 26])/8 - 
 (125*W[20, 8, 19, 27])/64 - (23*W[20, 8, 19, 28])/2 - 
 (489*W[20, 8, 19, 29])/32 - (241*W[20, 8, 19, 30])/32 - 
 (9*W[20, 8, 20, 26])/8 - (3*W[20, 8, 20, 27])/4 - 
 (101*W[20, 8, 20, 28])/32 + (5*W[20, 8, 20, 29])/8 + 
 (9*W[20, 8, 20, 30])/16 - (39*W[20, 8, 28, 1])/8 + 
 (179*W[20, 8, 28, 2])/32 + 6*W[20, 8, 28, 3] + (5*W[20, 8, 28, 4])/16 + 
 (59*W[20, 8, 28, 5])/8 + W[20, 8, 28, 17]/8 + (23*W[20, 8, 28, 18])/32 - 
 (23*W[20, 8, 28, 19])/2 + (5*W[20, 8, 28, 20])/8 - (39*W[20, 8, 29, 1])/8 + 
 (179*W[20, 8, 29, 2])/32 + 6*W[20, 8, 29, 3] + (5*W[20, 8, 29, 4])/16 + 
 (59*W[20, 8, 29, 5])/8 + W[20, 8, 29, 17]/8 + (23*W[20, 8, 29, 18])/32 - 
 (23*W[20, 8, 29, 19])/2 + (5*W[20, 8, 29, 20])/8 - (39*W[20, 8, 30, 1])/8 + 
 (179*W[20, 8, 30, 2])/32 + 6*W[20, 8, 30, 3] + (5*W[20, 8, 30, 4])/16 + 
 (59*W[20, 8, 30, 5])/8 + W[20, 8, 30, 17]/8 + (23*W[20, 8, 30, 18])/32 - 
 (23*W[20, 8, 30, 19])/2 + (5*W[20, 8, 30, 20])/8 + 
 (531*W[20, 17, 1, 26])/32 + (71*W[20, 17, 1, 27])/16 - 
 (403*W[20, 17, 1, 28])/32 - (205*W[20, 17, 1, 29])/16 + 
 (325*W[20, 17, 2, 26])/32 - (35*W[20, 17, 2, 27])/32 - 
 (357*W[20, 17, 2, 28])/32 - 28*W[20, 17, 2, 29] + W[20, 17, 2, 30]/2 + 
 (109*W[20, 17, 3, 26])/16 + (353*W[20, 17, 3, 27])/16 - 
 (29*W[20, 17, 3, 28])/4 - (5*W[20, 17, 3, 29])/4 - 
 (23*W[20, 17, 3, 30])/32 - (215*W[20, 17, 4, 26])/32 - 
 (57*W[20, 17, 4, 27])/16 + (57*W[20, 17, 4, 28])/16 + 25*W[20, 17, 4, 29] + 
 (145*W[20, 17, 5, 26])/16 - (505*W[20, 17, 5, 27])/32 + 
 (177*W[20, 17, 5, 28])/16 - (47*W[20, 17, 5, 29])/32 + 
 (11*W[20, 17, 5, 30])/16 - (189*W[20, 17, 8, 27])/16 + W[20, 17, 8, 28]/2 + 
 (5*W[20, 17, 8, 29])/4 + (3*W[20, 17, 8, 30])/4 - W[20, 17, 9, 26]/2 - 
 W[20, 17, 9, 29]/2 - W[20, 17, 9, 30]/2 - (835*W[20, 17, 10, 26])/32 - 
 (585*W[20, 17, 10, 27])/64 + (191*W[20, 17, 10, 28])/64 - 
 (9*W[20, 17, 10, 30])/16 - (513*W[20, 17, 15, 26])/32 - 
 (229*W[20, 17, 15, 27])/32 + (229*W[20, 17, 15, 28])/32 + 
 (513*W[20, 17, 15, 29])/32 - (143*W[20, 17, 17, 26])/64 - 
 (9*W[20, 17, 17, 27])/32 - W[20, 17, 17, 28]/4 - 
 (431*W[20, 17, 17, 29])/32 + (11*W[20, 17, 17, 30])/32 + 
 (23*W[20, 17, 18, 26])/16 - (119*W[20, 17, 18, 27])/16 + 
 (423*W[20, 17, 18, 28])/32 - (57*W[20, 17, 18, 29])/8 + 
 (25*W[20, 17, 18, 30])/32 + W[20, 17, 19, 26]/2 + 
 (357*W[20, 17, 19, 27])/32 - (389*W[20, 17, 19, 28])/16 - 
 (495*W[20, 17, 19, 29])/16 - (3*W[20, 17, 19, 30])/16 + 
 (451*W[20, 17, 20, 26])/32 - (2139*W[20, 17, 20, 27])/64 - 
 (1457*W[20, 17, 20, 28])/32 + (143*W[20, 17, 20, 29])/32 + 
 (5*W[20, 17, 20, 30])/32 + (535*W[20, 17, 21, 27])/32 + 
 (491*W[20, 17, 21, 28])/16 + (495*W[20, 17, 21, 29])/16 - 
 (5*W[20, 17, 24, 26])/4 + (5*W[20, 17, 24, 27])/4 - 
 (165*W[20, 17, 24, 28])/16 - (5*W[20, 17, 24, 30])/4 - 
 (533*W[20, 17, 25, 26])/32 - (19*W[20, 17, 25, 27])/2 + 
 (19*W[20, 17, 25, 28])/2 + (533*W[20, 17, 25, 29])/32 + 
 (113*W[20, 17, 26, 1])/16 + (123*W[20, 17, 26, 2])/16 + 
 (7*W[20, 17, 26, 3])/32 + (139*W[20, 17, 26, 5])/16 + 
 (3*W[20, 17, 26, 6])/8 - (817*W[20, 17, 26, 10])/32 - 
 (229*W[20, 17, 26, 15])/32 - (11*W[20, 17, 26, 16])/32 - 
 (143*W[20, 17, 26, 17])/64 + (11*W[20, 17, 26, 18])/32 + 
 (231*W[20, 17, 26, 20])/32 - (229*W[20, 17, 26, 25])/32 + 
 (109*W[20, 17, 27, 1])/16 + (123*W[20, 17, 27, 2])/16 + 
 (25*W[20, 17, 27, 3])/2 + (23*W[20, 17, 27, 4])/8 - 
 (495*W[20, 17, 27, 5])/32 + (3*W[20, 17, 27, 6])/8 - 
 (189*W[20, 17, 27, 8])/16 - (549*W[20, 17, 27, 10])/64 + 
 (3*W[20, 17, 27, 13])/8 - (229*W[20, 17, 27, 15])/32 + 
 (7*W[20, 17, 27, 16])/32 - W[20, 17, 27, 17]/8 - 
 (119*W[20, 17, 27, 18])/16 - (2595*W[20, 17, 27, 20])/64 + 
 (535*W[20, 17, 27, 21])/32 - (11*W[20, 17, 28, 1])/16 - 
 (113*W[20, 17, 28, 3])/16 + (23*W[20, 17, 28, 4])/8 + 
 (19*W[20, 17, 28, 5])/32 + (3*W[20, 17, 28, 6])/8 - W[20, 17, 28, 8]/4 + 
 (191*W[20, 17, 28, 10])/64 + (229*W[20, 17, 28, 15])/32 + 
 (9*W[20, 17, 28, 16])/16 - W[20, 17, 28, 17]/8 + 
 (185*W[20, 17, 28, 18])/16 - (389*W[20, 17, 28, 19])/16 - 
 (1457*W[20, 17, 28, 20])/32 + (491*W[20, 17, 28, 21])/16 - 
 (185*W[20, 17, 28, 24])/16 - (59*W[20, 17, 29, 1])/16 - 
 (205*W[20, 17, 29, 2])/8 - (11*W[20, 17, 29, 3])/32 + 
 (585*W[20, 17, 29, 4])/32 - (3*W[20, 17, 29, 5])/2 + W[20, 17, 29, 8]/2 - 
 (3*W[20, 17, 29, 13])/8 + (229*W[20, 17, 29, 15])/32 - 
 (5*W[20, 17, 29, 16])/32 - (227*W[20, 17, 29, 17])/32 - 
 (495*W[20, 17, 29, 19])/16 + (143*W[20, 17, 29, 20])/32 + 
 (495*W[20, 17, 29, 21])/16 + (229*W[20, 17, 29, 25])/32 + 
 (79*W[20, 18, 1, 26])/16 + W[20, 18, 1, 27]/2 - (37*W[20, 18, 1, 28])/2 - 
 (11*W[20, 18, 1, 29])/2 - (11*W[20, 18, 1, 30])/32 - 
 (125*W[20, 18, 2, 26])/32 - (241*W[20, 18, 2, 27])/32 - 
 (27*W[20, 18, 2, 28])/2 - (281*W[20, 18, 2, 29])/16 + 
 (87*W[20, 18, 3, 26])/8 + (63*W[20, 18, 3, 27])/8 + 
 (399*W[20, 18, 3, 28])/8 + (279*W[20, 18, 3, 29])/32 - 
 (5*W[20, 18, 3, 30])/32 + (113*W[20, 18, 4, 26])/16 - 
 (143*W[20, 18, 4, 27])/16 - (365*W[20, 18, 4, 28])/64 + 
 (285*W[20, 18, 4, 29])/16 + (99*W[20, 18, 4, 30])/32 + 
 (315*W[20, 18, 5, 26])/32 + (137*W[20, 18, 5, 27])/16 - 
 (551*W[20, 18, 5, 28])/32 - (77*W[20, 18, 5, 29])/32 - 
 (149*W[20, 18, 5, 30])/32 + (1453*W[20, 18, 6, 26])/64 + 
 (1247*W[20, 18, 6, 27])/64 + (717*W[20, 18, 6, 28])/32 + 
 3*W[20, 18, 7, 27] + (9*W[20, 18, 7, 28])/4 + 3*W[20, 18, 7, 29] - 
 (189*W[20, 18, 8, 26])/16 - (79*W[20, 18, 8, 28])/64 + 
 (47*W[20, 18, 8, 29])/32 + (23*W[20, 18, 8, 30])/32 - 
 (97*W[20, 18, 13, 26])/32 + (19*W[20, 18, 13, 27])/32 - 
 (39*W[20, 18, 13, 28])/16 - (35*W[20, 18, 13, 29])/8 + 
 (5*W[20, 18, 16, 26])/32 - (17*W[20, 18, 16, 27])/32 - W[20, 18, 17, 26]/8 - 
 (11*W[20, 18, 17, 27])/2 + (91*W[20, 18, 17, 28])/32 - 
 (215*W[20, 18, 17, 29])/32 - (5*W[20, 18, 17, 30])/16 - 
 (467*W[20, 18, 18, 26])/32 - (2205*W[20, 18, 18, 28])/64 - 
 (7*W[20, 18, 18, 29])/8 + (17*W[20, 18, 18, 30])/16 + 
 (95*W[20, 18, 19, 27])/16 + (1391*W[20, 18, 19, 28])/64 - 
 (311*W[20, 18, 19, 29])/32 - (3095*W[20, 18, 20, 26])/64 - 
 (23*W[20, 18, 20, 27])/8 + (1753*W[20, 18, 20, 28])/64 + 
 50*W[20, 18, 20, 29] + (11*W[20, 18, 20, 30])/32 + 
 (535*W[20, 18, 21, 26])/32 + (23*W[20, 18, 21, 27])/32 + 
 (15*W[20, 18, 21, 28])/32 - (15*W[20, 18, 21, 29])/32 - 
 (23*W[20, 18, 21, 30])/32 + (3*W[20, 18, 23, 26])/8 + 
 (3*W[20, 18, 23, 27])/8 - (3*W[20, 18, 23, 29])/8 - 
 (3*W[20, 18, 23, 30])/8 + (5*W[20, 18, 24, 26])/4 - 
 (5*W[20, 18, 24, 27])/4 + (165*W[20, 18, 24, 28])/16 + 
 (5*W[20, 18, 24, 30])/4 + (109*W[20, 18, 25, 26])/16 + 
 (67*W[20, 18, 25, 28])/32 + (11*W[20, 18, 25, 29])/32 - W[20, 18, 26, 1]/4 + 
 (247*W[20, 18, 26, 2])/32 + (47*W[20, 18, 26, 3])/4 + 
 (13*W[20, 18, 26, 4])/2 + (133*W[20, 18, 26, 5])/32 + 
 (1433*W[20, 18, 26, 6])/64 - (189*W[20, 18, 26, 8])/16 - 
 (97*W[20, 18, 26, 13])/32 - (109*W[20, 18, 26, 15])/16 + 
 (23*W[20, 18, 26, 16])/32 - W[20, 18, 26, 17]/8 - 
 (251*W[20, 18, 26, 18])/32 - (3071*W[20, 18, 26, 20])/64 + 
 (535*W[20, 18, 26, 21])/32 + (109*W[20, 18, 26, 25])/16 + 
 (15*W[20, 18, 27, 4])/4 + (9*W[20, 18, 27, 5])/8 + 
 (1227*W[20, 18, 27, 6])/64 - (109*W[20, 18, 27, 13])/32 + 
 (17*W[20, 18, 27, 16])/32 - (3*W[20, 18, 27, 20])/4 - 
 (221*W[20, 18, 28, 1])/16 - (449*W[20, 18, 28, 2])/32 + 
 (1293*W[20, 18, 28, 3])/32 + (241*W[20, 18, 28, 4])/64 - 
 (741*W[20, 18, 28, 5])/32 + (707*W[20, 18, 28, 6])/32 - 
 (3*W[20, 18, 28, 7])/4 - (125*W[20, 18, 28, 8])/64 - 
 (39*W[20, 18, 28, 13])/16 + (23*W[20, 18, 28, 16])/32 + 
 (101*W[20, 18, 28, 17])/32 - (2585*W[20, 18, 28, 18])/64 + 
 (1391*W[20, 18, 28, 19])/64 + (2405*W[20, 18, 28, 20])/64 - 
 W[20, 18, 28, 21]/4 + (185*W[20, 18, 28, 24])/16 + 
 (67*W[20, 18, 28, 25])/32 - (31*W[20, 18, 29, 1])/8 - 
 (205*W[20, 18, 29, 2])/8 - (13*W[20, 18, 29, 3])/32 + 
 (581*W[20, 18, 29, 4])/32 - 5*W[20, 18, 29, 5] + (3*W[20, 18, 29, 8])/4 - 
 (3*W[20, 18, 29, 13])/8 + (109*W[20, 18, 29, 15])/16 - 
 (11*W[20, 18, 29, 16])/32 - (227*W[20, 18, 29, 17])/32 - 
 W[20, 18, 29, 19]/4 + 50*W[20, 18, 29, 20] + W[20, 18, 29, 21]/4 + 
 (11*W[20, 18, 29, 25])/32 - W[20, 18, 30, 1]/8 + (3*W[20, 18, 30, 3])/16 + 
 (23*W[20, 18, 30, 4])/8 - (93*W[20, 18, 30, 5])/32 - W[20, 18, 30, 17]/8 - 
 (1065*W[20, 19, 1, 26])/64 - (153*W[20, 19, 1, 27])/32 + 
 (1853*W[20, 19, 1, 28])/64 + (345*W[20, 19, 1, 29])/16 + 
 (549*W[20, 19, 1, 30])/64 - (113*W[20, 19, 2, 26])/64 - 
 (225*W[20, 19, 2, 27])/16 + (133*W[20, 19, 2, 28])/64 + 
 (485*W[20, 19, 2, 29])/16 - (407*W[20, 19, 2, 30])/64 + 
 (317*W[20, 19, 3, 26])/64 + (1439*W[20, 19, 3, 27])/32 - 
 (41*W[20, 19, 3, 28])/32 - (29*W[20, 19, 3, 29])/8 - 
 (99*W[20, 19, 3, 30])/64 - (1415*W[20, 19, 4, 26])/32 - 
 (23*W[20, 19, 4, 27])/64 + (919*W[20, 19, 4, 28])/32 + 
 (989*W[20, 19, 4, 29])/32 - (7*W[20, 19, 4, 30])/32 - 
 (219*W[20, 19, 5, 26])/32 - (861*W[20, 19, 5, 27])/32 - 
 (167*W[20, 19, 5, 28])/8 - (229*W[20, 19, 5, 29])/8 - 
 (251*W[20, 19, 5, 30])/32 + (5*W[20, 19, 7, 26])/2 - 
 (71*W[20, 19, 7, 27])/16 - (203*W[20, 19, 7, 28])/64 - 
 (221*W[20, 19, 7, 29])/32 + W[20, 19, 8, 26]/4 - (125*W[20, 19, 8, 27])/64 - 
 (241*W[20, 19, 8, 28])/32 - (491*W[20, 19, 8, 29])/32 - 
 (241*W[20, 19, 8, 30])/32 - W[20, 19, 16, 26]/4 - 
 (147*W[20, 19, 16, 28])/64 - (9*W[20, 19, 16, 29])/32 + 
 (15*W[20, 19, 17, 26])/16 + (183*W[20, 19, 17, 27])/16 - 
 (1477*W[20, 19, 17, 28])/64 - (495*W[20, 19, 17, 29])/16 - 
 (3*W[20, 19, 17, 30])/16 + (109*W[20, 19, 18, 26])/16 + 
 (199*W[20, 19, 18, 27])/32 + (1557*W[20, 19, 18, 28])/64 - 
 (293*W[20, 19, 18, 29])/32 + (3*W[20, 19, 18, 30])/8 + 
 (3365*W[20, 19, 19, 26])/64 + W[20, 19, 19, 27]/2 + 
 (2649*W[20, 19, 19, 28])/64 + (9*W[20, 19, 19, 29])/32 + 
 (381*W[20, 19, 19, 30])/64 + (2447*W[20, 19, 20, 26])/32 + 
 (3739*W[20, 19, 20, 27])/64 + (1385*W[20, 19, 20, 28])/64 - 
 (3017*W[20, 19, 20, 29])/64 - (9*W[20, 19, 20, 30])/32 + 
 W[20, 19, 21, 26]/4 - (1347*W[20, 19, 21, 28])/64 + 
 (1347*W[20, 19, 21, 29])/64 - (109*W[20, 19, 25, 26])/16 - 
 (67*W[20, 19, 25, 28])/32 - (11*W[20, 19, 25, 29])/32 + 
 (103*W[20, 19, 26, 1])/8 - W[20, 19, 26, 3]/4 - (427*W[20, 19, 26, 4])/32 + 
 (11*W[20, 19, 26, 5])/32 - (3*W[20, 19, 26, 6])/8 + (5*W[20, 19, 26, 7])/2 + 
 W[20, 19, 26, 8]/4 - (109*W[20, 19, 26, 12])/32 - 
 (11*W[20, 19, 26, 15])/32 - (3*W[20, 19, 26, 16])/16 + 
 (15*W[20, 19, 26, 17])/16 - (7*W[20, 19, 26, 18])/16 + 
 (491*W[20, 19, 26, 19])/16 + (1457*W[20, 19, 26, 20])/32 + 
 W[20, 19, 26, 21]/4 - (109*W[20, 19, 26, 25])/16 + 
 (107*W[20, 19, 27, 1])/32 - (105*W[20, 19, 27, 2])/8 + 
 (1409*W[20, 19, 27, 3])/32 - (459*W[20, 19, 27, 4])/64 - 
 (629*W[20, 19, 27, 5])/32 - (3*W[20, 19, 27, 6])/8 + 
 (91*W[20, 19, 27, 7])/32 - (125*W[20, 19, 27, 8])/64 + 
 (67*W[20, 19, 27, 17])/16 + (199*W[20, 19, 27, 18])/32 + 
 (3245*W[20, 19, 27, 20])/64 + (121*W[20, 19, 28, 1])/16 - 
 (283*W[20, 19, 28, 2])/64 - (97*W[20, 19, 28, 3])/64 + 
 (117*W[20, 19, 28, 4])/32 - (3*W[20, 19, 28, 6])/8 + 
 (263*W[20, 19, 28, 7])/64 + (109*W[20, 19, 28, 12])/32 - 
 (149*W[20, 19, 28, 16])/16 - (13*W[20, 19, 28, 17])/16 + 
 (1525*W[20, 19, 28, 18])/64 + (2649*W[20, 19, 28, 19])/64 + 
 (1367*W[20, 19, 28, 20])/64 - (1347*W[20, 19, 28, 21])/64 - 
 (67*W[20, 19, 28, 25])/32 - (73*W[20, 19, 29, 1])/32 + 
 (183*W[20, 19, 29, 2])/8 - (357*W[20, 19, 29, 3])/32 - 
 (5*W[20, 19, 29, 4])/16 - (41*W[20, 19, 29, 5])/8 + (3*W[20, 19, 29, 7])/8 - 
 (125*W[20, 19, 29, 8])/16 + (11*W[20, 19, 29, 15])/32 - 
 (279*W[20, 19, 29, 18])/32 - (3017*W[20, 19, 29, 20])/64 + 
 (1347*W[20, 19, 29, 21])/64 - (11*W[20, 19, 29, 25])/32 + 
 (13*W[20, 19, 30, 1])/8 + (15*W[20, 19, 30, 2])/16 - 
 (283*W[20, 19, 30, 3])/32 - (9*W[20, 19, 30, 4])/16 - 
 (253*W[20, 19, 30, 5])/32 - W[20, 19, 30, 17]/8 + (3*W[20, 19, 30, 18])/8 + 
 (87*W[20, 19, 30, 19])/16 + (1333*W[20, 20, 1, 26])/64 + 
 (175*W[20, 20, 1, 27])/32 - (1091*W[20, 20, 1, 28])/64 - 
 (903*W[20, 20, 1, 29])/64 + (3*W[20, 20, 1, 30])/8 + 
 (4167*W[20, 20, 2, 26])/64 + (3469*W[20, 20, 2, 27])/64 + 
 (321*W[20, 20, 2, 28])/16 - (877*W[20, 20, 2, 29])/64 - 
 (11*W[20, 20, 2, 30])/16 - (1575*W[20, 20, 3, 26])/32 - 
 (93*W[20, 20, 3, 27])/64 + (3125*W[20, 20, 3, 28])/64 + 
 (3057*W[20, 20, 3, 29])/64 - (519*W[20, 20, 4, 26])/16 - 
 (2121*W[20, 20, 4, 27])/64 - (63*W[20, 20, 4, 28])/64 - 
 (69*W[20, 20, 4, 29])/16 - (3*W[20, 20, 4, 30])/16 + 
 (3259*W[20, 20, 5, 26])/64 + (3731*W[20, 20, 5, 27])/64 + 
 (1431*W[20, 20, 5, 28])/64 - (1413*W[20, 20, 5, 29])/32 - 
 (3*W[20, 20, 5, 30])/8 - 3*W[20, 20, 7, 27] - (9*W[20, 20, 7, 28])/4 - 
 3*W[20, 20, 7, 29] - W[20, 20, 8, 26] - (3*W[20, 20, 8, 27])/2 - 
 (125*W[20, 20, 8, 28])/8 + W[20, 20, 9, 26]/2 + W[20, 20, 9, 29]/2 + 
 W[20, 20, 9, 30]/2 + (3*W[20, 20, 13, 26])/4 + (17*W[20, 20, 13, 27])/8 - 
 (11*W[20, 20, 13, 29])/8 - (419*W[20, 20, 15, 26])/16 - 
 (109*W[20, 20, 15, 27])/8 + (11*W[20, 20, 15, 28])/16 + 
 (95*W[20, 20, 15, 29])/8 + (227*W[20, 20, 17, 26])/16 - 
 (2147*W[20, 20, 17, 27])/64 - (1457*W[20, 20, 17, 28])/32 + 
 (63*W[20, 20, 17, 29])/16 - (3*W[20, 20, 17, 30])/16 - 
 (3055*W[20, 20, 18, 26])/64 + (1897*W[20, 20, 18, 28])/64 + 
 (1695*W[20, 20, 18, 29])/32 + (11*W[20, 20, 18, 30])/16 + 
 (3445*W[20, 20, 19, 26])/32 + (3969*W[20, 20, 19, 27])/64 + 
 (5*W[20, 20, 19, 28])/4 - (3057*W[20, 20, 19, 29])/64 - 
 (107*W[20, 20, 20, 26])/8 - (4799*W[20, 20, 20, 27])/32 - 
 (9171*W[20, 20, 20, 28])/64 - (495*W[20, 20, 21, 26])/8 - 
 W[20, 20, 21, 27]/2 + (1347*W[20, 20, 21, 28])/32 + W[20, 20, 23, 26]/8 + 
 W[20, 20, 23, 27]/8 - W[20, 20, 23, 29]/8 - W[20, 20, 23, 30]/8 - 
 (413*W[20, 20, 25, 26])/16 - (195*W[20, 20, 25, 27])/16 + 
 (173*W[20, 20, 25, 28])/16 + (23*W[20, 20, 25, 29])/2 + 
 (59*W[20, 20, 26, 1])/8 + (205*W[20, 20, 26, 2])/4 + 
 (11*W[20, 20, 26, 3])/16 - (585*W[20, 20, 26, 4])/16 + 3*W[20, 20, 26, 5] - 
 W[20, 20, 26, 8] + (3*W[20, 20, 26, 13])/4 - (229*W[20, 20, 26, 15])/16 + 
 (5*W[20, 20, 26, 16])/16 + (227*W[20, 20, 26, 17])/16 + 
 (495*W[20, 20, 26, 19])/8 - (143*W[20, 20, 26, 20])/16 - 
 (495*W[20, 20, 26, 21])/8 - (229*W[20, 20, 26, 25])/16 + 
 (31*W[20, 20, 27, 1])/4 + (205*W[20, 20, 27, 2])/4 + 
 (13*W[20, 20, 27, 3])/16 - (581*W[20, 20, 27, 4])/16 + 10*W[20, 20, 27, 5] - 
 (3*W[20, 20, 27, 8])/2 + (3*W[20, 20, 27, 13])/4 - 
 (109*W[20, 20, 27, 15])/8 + (11*W[20, 20, 27, 16])/16 + 
 (227*W[20, 20, 27, 17])/16 + W[20, 20, 27, 19]/2 - 100*W[20, 20, 27, 20] - 
 W[20, 20, 27, 21]/2 - (11*W[20, 20, 27, 25])/16 - (21*W[20, 20, 28, 1])/16 + 
 (493*W[20, 20, 28, 2])/16 + (17*W[20, 20, 28, 3])/16 + W[20, 20, 28, 4] + 
 (53*W[20, 20, 28, 5])/8 + (3*W[20, 20, 28, 7])/4 - 
 (125*W[20, 20, 28, 8])/8 + (11*W[20, 20, 28, 15])/16 + W[20, 20, 28, 17]/4 - 
 (163*W[20, 20, 28, 18])/8 + (5*W[20, 20, 28, 19])/4 - 
 (3057*W[20, 20, 28, 20])/32 + (1347*W[20, 20, 28, 21])/32 - 
 (11*W[20, 20, 28, 25])/16 + (447*W[20, 21, 1, 26])/32 - 
 (595*W[20, 21, 1, 27])/32 - (521*W[20, 21, 1, 28])/16 - 
 (481*W[20, 21, 1, 29])/64 + (17*W[20, 21, 1, 30])/8 + 
 (539*W[20, 21, 2, 26])/32 + (255*W[20, 21, 2, 27])/32 - 
 (877*W[20, 21, 2, 28])/64 - (1865*W[20, 21, 2, 29])/64 - 
 (239*W[20, 21, 2, 30])/32 - W[20, 21, 3, 26]/8 - (195*W[20, 21, 3, 27])/16 - 
 (2135*W[20, 21, 3, 28])/64 - (639*W[20, 21, 3, 29])/64 + 
 (187*W[20, 21, 3, 30])/16 + (495*W[20, 21, 4, 26])/16 + 
 (533*W[20, 21, 4, 27])/32 - (637*W[20, 21, 4, 28])/64 - 
 (245*W[20, 21, 4, 29])/8 + (5*W[20, 21, 4, 30])/16 - 
 (535*W[20, 21, 5, 26])/32 - (809*W[20, 21, 5, 27])/32 + 
 (175*W[20, 21, 5, 28])/8 + (157*W[20, 21, 5, 29])/4 + 
 (137*W[20, 21, 5, 30])/16 - W[20, 21, 16, 26]/8 + (5*W[20, 21, 16, 28])/8 + 
 (5*W[20, 21, 16, 29])/8 + (535*W[20, 21, 17, 27])/32 + 
 (491*W[20, 21, 17, 28])/16 + (495*W[20, 21, 17, 29])/16 + 
 (539*W[20, 21, 18, 26])/32 + (47*W[20, 21, 18, 27])/32 + 
 (51*W[20, 21, 18, 28])/32 - (27*W[20, 21, 18, 29])/32 - 
 (47*W[20, 21, 18, 30])/32 - (493*W[20, 21, 19, 26])/16 - 
 W[20, 21, 19, 27]/2 - (5*W[20, 21, 19, 28])/8 + 
 (1387*W[20, 21, 19, 29])/64 - (493*W[20, 21, 20, 26])/16 + 
 (1387*W[20, 21, 20, 28])/64 - (5*W[20, 21, 20, 29])/8 - 
 (13*W[20, 21, 27, 1])/8 + (239*W[20, 21, 27, 2])/32 - 
 (187*W[20, 21, 27, 3])/16 - (13*W[20, 21, 27, 4])/16 - 
 (135*W[20, 21, 27, 5])/16 - W[20, 21, 27, 17]/8 + 
 (47*W[20, 21, 27, 18])/32 - (5*W[20, 21, 27, 19])/8 + 
 (5*W[20, 21, 27, 20])/8 - (13*W[20, 21, 28, 1])/8 + 
 (239*W[20, 21, 28, 2])/32 - (187*W[20, 21, 28, 3])/16 - 
 (13*W[20, 21, 28, 4])/16 - (135*W[20, 21, 28, 5])/16 - W[20, 21, 28, 17]/8 + 
 (47*W[20, 21, 28, 18])/32 - (5*W[20, 21, 28, 19])/8 + 
 (5*W[20, 21, 28, 20])/8 + (13*W[20, 21, 29, 1])/8 - 
 (239*W[20, 21, 29, 2])/32 + (187*W[20, 21, 29, 3])/16 + 
 (13*W[20, 21, 29, 4])/16 + (135*W[20, 21, 29, 5])/16 + W[20, 21, 29, 17]/8 - 
 (47*W[20, 21, 29, 18])/32 + (5*W[20, 21, 29, 19])/8 - 
 (5*W[20, 21, 29, 20])/8 + (13*W[20, 21, 30, 1])/8 - 
 (239*W[20, 21, 30, 2])/32 + (187*W[20, 21, 30, 3])/16 + 
 (13*W[20, 21, 30, 4])/16 + (135*W[20, 21, 30, 5])/16 + W[20, 21, 30, 17]/8 - 
 (47*W[20, 21, 30, 18])/32 + (5*W[20, 21, 30, 19])/8 - 
 (5*W[20, 21, 30, 20])/8 + (7*W[20, 26, 1, 2])/16 + 
 (809*W[20, 26, 1, 3])/32 - (1377*W[20, 26, 1, 4])/64 + 
 (207*W[20, 26, 1, 5])/16 - (1433*W[20, 26, 1, 6])/64 + 
 (707*W[20, 26, 1, 11])/32 - (763*W[20, 26, 1, 13])/16 + 
 (229*W[20, 26, 1, 15])/32 - (3*W[20, 26, 1, 17])/16 + 
 (1439*W[20, 26, 1, 18])/64 + (207*W[20, 26, 1, 19])/16 - 
 (61*W[20, 26, 1, 20])/16 + (229*W[20, 26, 1, 25])/32 + 
 (143*W[20, 26, 2, 2])/32 + (123*W[20, 26, 2, 3])/16 - 
 (429*W[20, 26, 2, 4])/16 + (41*W[20, 26, 2, 5])/16 - (5*W[20, 26, 2, 7])/2 - 
 (1433*W[20, 26, 2, 12])/64 + (229*W[20, 26, 2, 15])/32 - 
 (3*W[20, 26, 2, 16])/16 + (3*W[20, 26, 2, 17])/4 + (7*W[20, 26, 2, 18])/32 + 
 (33*W[20, 26, 2, 19])/16 + (299*W[20, 26, 2, 20])/16 + 
 (229*W[20, 26, 2, 25])/32 - (91*W[20, 26, 3, 1])/4 + 
 (247*W[20, 26, 3, 2])/32 + (143*W[20, 26, 3, 3])/64 - 
 (15*W[20, 26, 3, 4])/4 - (109*W[20, 26, 3, 6])/32 + W[20, 26, 3, 8]/2 + 
 (763*W[20, 26, 3, 13])/16 - (1273*W[20, 26, 3, 15])/64 - 
 (5*W[20, 26, 3, 16])/32 + W[20, 26, 3, 18]/8 + (65*W[20, 26, 4, 1])/64 - 
 (439*W[20, 26, 4, 2])/16 - (59*W[20, 26, 4, 3])/8 - 
 (143*W[20, 26, 4, 4])/32 - (197*W[20, 26, 4, 5])/16 + 
 (109*W[20, 26, 4, 6])/32 + (109*W[20, 26, 4, 7])/32 - 
 (707*W[20, 26, 4, 11])/32 + (109*W[20, 26, 4, 12])/32 + 
 (109*W[20, 26, 4, 13])/32 + (3*W[20, 26, 4, 16])/16 - 
 (7*W[20, 26, 4, 17])/32 - (213*W[20, 26, 4, 19])/16 - 
 (73*W[20, 26, 4, 20])/4 + (207*W[20, 26, 5, 1])/16 - 
 (1257*W[20, 26, 5, 2])/64 - (1285*W[20, 26, 5, 3])/64 - 
 (291*W[20, 26, 5, 4])/32 + (143*W[20, 26, 5, 5])/32 - 
 (109*W[20, 26, 5, 7])/32 + (817*W[20, 26, 5, 10])/32 + 
 (1433*W[20, 26, 5, 12])/64 - (3*W[20, 26, 5, 13])/8 + 
 (1273*W[20, 26, 5, 15])/64 - (539*W[20, 26, 5, 17])/32 - 
 (19*W[20, 26, 5, 18])/8 + (15*W[20, 26, 5, 19])/16 + 
 (33*W[20, 26, 5, 20])/16 + (113*W[20, 26, 17, 1])/16 + 
 (123*W[20, 26, 17, 2])/16 + (7*W[20, 26, 17, 3])/32 + 
 (139*W[20, 26, 17, 5])/16 + (3*W[20, 26, 17, 6])/8 - 
 (817*W[20, 26, 17, 10])/32 - (229*W[20, 26, 17, 15])/32 - 
 (11*W[20, 26, 17, 16])/32 - (143*W[20, 26, 17, 17])/64 + 
 (11*W[20, 26, 17, 18])/32 + (231*W[20, 26, 17, 20])/32 - 
 (229*W[20, 26, 17, 25])/32 + (29*W[20, 26, 18, 4])/8 - 
 (19*W[20, 26, 18, 5])/8 + (1433*W[20, 26, 18, 6])/64 - 
 (109*W[20, 26, 18, 13])/32 + (11*W[20, 26, 18, 16])/32 - 
 (7*W[20, 26, 18, 20])/32 + (207*W[20, 26, 19, 1])/16 - 
 (331*W[20, 26, 19, 4])/32 + (15*W[20, 26, 19, 5])/16 - 
 (3*W[20, 26, 19, 6])/8 + (5*W[20, 26, 19, 7])/2 - 
 (109*W[20, 26, 19, 12])/32 + (13*W[20, 26, 19, 17])/16 - 
 (7*W[20, 26, 19, 18])/16 + (495*W[20, 26, 19, 21])/16 + 
 (59*W[20, 26, 20, 1])/16 + (205*W[20, 26, 20, 2])/8 + 
 (11*W[20, 26, 20, 3])/32 - (585*W[20, 26, 20, 4])/32 + 
 (3*W[20, 26, 20, 5])/2 - W[20, 26, 20, 8]/2 + (3*W[20, 26, 20, 13])/8 - 
 (229*W[20, 26, 20, 15])/32 + (5*W[20, 26, 20, 16])/32 + 
 (227*W[20, 26, 20, 17])/32 + (495*W[20, 26, 20, 19])/16 - 
 (143*W[20, 26, 20, 20])/32 - (495*W[20, 26, 20, 21])/16 - 
 (229*W[20, 26, 20, 25])/32 + (19*W[20, 26, 26, 26])/32 - 
 W[20, 26, 26, 27]/16 - (21*W[20, 26, 26, 28])/32 - 
 (15*W[20, 26, 26, 29])/32 + (11*W[20, 26, 26, 30])/32 + 
 (9*W[20, 26, 27, 26])/32 + (9*W[20, 26, 27, 27])/16 - 
 (23*W[20, 26, 27, 28])/32 - (3*W[20, 26, 27, 29])/32 + 
 (11*W[20, 26, 27, 30])/32 - (7*W[20, 26, 28, 26])/32 - 
 (9*W[20, 26, 28, 27])/32 + (15*W[20, 26, 28, 28])/16 - 
 (19*W[20, 26, 29, 26])/32 + W[20, 26, 29, 27]/8 + W[20, 26, 29, 29]/32 - 
 (5*W[20, 26, 29, 30])/32 + (195*W[20, 27, 1, 2])/32 + 
 (723*W[20, 27, 1, 3])/32 - (1377*W[20, 27, 1, 4])/64 - 
 (147*W[20, 27, 1, 5])/32 - (1227*W[20, 27, 1, 6])/64 + 
 (1273*W[20, 27, 1, 11])/64 - (1423*W[20, 27, 1, 13])/32 + 
 (109*W[20, 27, 1, 15])/16 + (3*W[20, 27, 1, 16])/8 + 
 (1275*W[20, 27, 1, 18])/64 - (27*W[20, 27, 1, 19])/16 - 
 (61*W[20, 27, 1, 20])/16 + (109*W[20, 27, 1, 25])/16 + 
 (159*W[20, 27, 2, 1])/32 - (7*W[20, 27, 2, 3])/32 + (89*W[20, 27, 2, 4])/8 - 
 (133*W[20, 27, 2, 5])/16 - (103*W[20, 27, 2, 7])/32 - 
 (65*W[20, 27, 2, 12])/64 + (11*W[20, 27, 2, 15])/32 - 
 (3*W[20, 27, 2, 16])/16 + (13*W[20, 27, 2, 18])/32 + 
 (33*W[20, 27, 2, 19])/16 + (833*W[20, 27, 2, 20])/32 + 
 (11*W[20, 27, 2, 25])/32 - (91*W[20, 27, 3, 1])/4 + 50*W[20, 27, 3, 3] - 
 (15*W[20, 27, 3, 4])/4 - (109*W[20, 27, 3, 6])/32 + (3*W[20, 27, 3, 8])/4 + 
 (1423*W[20, 27, 3, 13])/32 - (269*W[20, 27, 3, 15])/8 - 
 (5*W[20, 27, 3, 16])/32 + W[20, 27, 3, 18]/8 + (157*W[20, 27, 4, 2])/16 - 
 (253*W[20, 27, 4, 3])/32 - (143*W[20, 27, 4, 4])/32 + 
 (17*W[20, 27, 4, 5])/32 + (109*W[20, 27, 4, 6])/32 - 
 (1273*W[20, 27, 4, 11])/64 + (109*W[20, 27, 4, 13])/32 + 
 (41*W[20, 27, 4, 16])/16 + (3*W[20, 27, 4, 17])/32 - 
 (17*W[20, 27, 4, 18])/32 - (29*W[20, 27, 4, 19])/32 - 
 (287*W[20, 27, 4, 20])/16 - (147*W[20, 27, 5, 1])/32 - 
 (587*W[20, 27, 5, 2])/64 - (1093*W[20, 27, 5, 3])/32 - W[20, 27, 5, 4]/8 + 
 (143*W[20, 27, 5, 5])/32 + (549*W[20, 27, 5, 10])/64 + 
 (65*W[20, 27, 5, 12])/64 - (3*W[20, 27, 5, 13])/8 + 
 (269*W[20, 27, 5, 15])/8 - (109*W[20, 27, 5, 16])/32 - 
 (1933*W[20, 27, 5, 17])/64 + (5*W[20, 27, 5, 18])/4 + 
 (23*W[20, 27, 5, 19])/16 + (189*W[20, 27, 5, 20])/32 - W[20, 27, 16, 1]/8 + 
 (3*W[20, 27, 16, 3])/16 + (23*W[20, 27, 16, 4])/8 - 
 (93*W[20, 27, 16, 5])/32 - W[20, 27, 16, 17]/8 + (113*W[20, 27, 17, 1])/16 - 
 W[20, 27, 17, 2]/32 + (3*W[20, 27, 17, 3])/4 - 22*W[20, 27, 17, 5] + 
 (3*W[20, 27, 17, 6])/8 - (549*W[20, 27, 17, 10])/64 - 
 (11*W[20, 27, 17, 15])/32 - (5*W[20, 27, 17, 16])/32 + 
 (13*W[20, 27, 17, 18])/32 + (231*W[20, 27, 17, 20])/32 - 
 (109*W[20, 27, 17, 25])/16 + (15*W[20, 27, 18, 4])/4 + 
 (9*W[20, 27, 18, 5])/8 + (1227*W[20, 27, 18, 6])/64 - 
 (109*W[20, 27, 18, 13])/32 + (17*W[20, 27, 18, 16])/32 - 
 (3*W[20, 27, 18, 20])/4 - (19*W[20, 27, 19, 1])/16 - 
 (25*W[20, 27, 19, 4])/16 + (15*W[20, 27, 19, 5])/16 - 
 (3*W[20, 27, 19, 6])/8 + (103*W[20, 27, 19, 7])/32 + 
 (33*W[20, 27, 19, 17])/32 - (37*W[20, 27, 19, 18])/32 + 
 W[20, 27, 19, 21]/4 + (31*W[20, 27, 20, 1])/8 + (205*W[20, 27, 20, 2])/8 + 
 (13*W[20, 27, 20, 3])/32 - (581*W[20, 27, 20, 4])/32 + 5*W[20, 27, 20, 5] - 
 (3*W[20, 27, 20, 8])/4 + (3*W[20, 27, 20, 13])/8 - 
 (109*W[20, 27, 20, 15])/16 + (11*W[20, 27, 20, 16])/32 + 
 (227*W[20, 27, 20, 17])/32 + W[20, 27, 20, 19]/4 - 50*W[20, 27, 20, 20] - 
 W[20, 27, 20, 21]/4 - (11*W[20, 27, 20, 25])/32 + 
 (19*W[20, 27, 26, 26])/32 - W[20, 27, 26, 27]/8 - 
 (21*W[20, 27, 26, 28])/32 - W[20, 27, 26, 29]/2 + (3*W[20, 27, 26, 30])/16 + 
 (9*W[20, 27, 27, 26])/32 + (9*W[20, 27, 27, 27])/16 - 
 (23*W[20, 27, 27, 28])/32 - (5*W[20, 27, 27, 29])/8 + 
 (7*W[20, 27, 28, 27])/16 + W[20, 27, 28, 28]/2 - (5*W[20, 27, 29, 26])/8 + 
 W[20, 27, 29, 27]/8 + W[20, 27, 29, 29]/32 - (11*W[20, 27, 29, 30])/32 + 
 (5*W[20, 27, 30, 26])/32 - (17*W[20, 27, 30, 27])/32 + 
 (7*W[20, 28, 1, 2])/64 + W[20, 28, 1, 3]/8 + (855*W[20, 28, 1, 4])/64 + 
 (173*W[20, 28, 1, 5])/32 - (707*W[20, 28, 1, 6])/32 - 
 (31*W[20, 28, 1, 11])/16 + (247*W[20, 28, 1, 13])/64 - 
 (11*W[20, 28, 1, 15])/32 + (15*W[20, 28, 1, 18])/4 - 
 (61*W[20, 28, 1, 20])/16 + (109*W[20, 28, 1, 25])/16 + 
 (267*W[20, 28, 2, 1])/64 - (3057*W[20, 28, 2, 2])/64 - 
 (277*W[20, 28, 2, 3])/32 - (1039*W[20, 28, 2, 4])/64 - 
 (25*W[20, 28, 2, 5])/8 - (263*W[20, 28, 2, 7])/64 + 
 (707*W[20, 28, 2, 12])/32 + (1003*W[20, 28, 2, 14])/64 - 
 (109*W[20, 28, 2, 15])/16 + (97*W[20, 28, 2, 16])/32 - 
 (7*W[20, 28, 2, 17])/8 - (135*W[20, 28, 2, 18])/32 - 
 (5*W[20, 28, 2, 19])/8 + (299*W[20, 28, 2, 20])/16 + 
 (11*W[20, 28, 2, 25])/32 + (307*W[20, 28, 3, 1])/64 - 
 (495*W[20, 28, 3, 2])/32 + (3465*W[20, 28, 3, 3])/64 - 
 (233*W[20, 28, 3, 4])/32 + (135*W[20, 28, 3, 5])/16 - 
 (109*W[20, 28, 3, 6])/32 + (125*W[20, 28, 3, 8])/16 - 
 (247*W[20, 28, 3, 13])/64 - (143*W[20, 28, 3, 15])/16 + 
 (33*W[20, 28, 3, 16])/32 - (11*W[20, 28, 3, 18])/16 - 
 (325*W[20, 28, 3, 19])/64 - (243*W[20, 28, 3, 20])/32 + 
 (679*W[20, 28, 4, 1])/64 - (111*W[20, 28, 4, 3])/16 - 
 (11*W[20, 28, 4, 5])/32 + (109*W[20, 28, 4, 6])/32 - 
 (39*W[20, 28, 4, 7])/16 + (31*W[20, 28, 4, 11])/16 - 
 (109*W[20, 28, 4, 12])/32 + (39*W[20, 28, 4, 13])/16 - 
 (1003*W[20, 28, 4, 14])/64 + W[20, 28, 4, 17]/8 + 4*W[20, 28, 4, 18] + 
 (49*W[20, 28, 4, 19])/16 + (35*W[20, 28, 5, 1])/32 + 
 (579*W[20, 28, 5, 2])/32 - (199*W[20, 28, 5, 4])/32 + 
 (3057*W[20, 28, 5, 5])/64 + (39*W[20, 28, 5, 7])/16 - 
 (191*W[20, 28, 5, 10])/64 - (707*W[20, 28, 5, 12])/32 + 
 (143*W[20, 28, 5, 15])/16 - (17*W[20, 28, 5, 16])/32 + 
 (215*W[20, 28, 5, 17])/64 - (47*W[20, 28, 5, 18])/16 + 
 (69*W[20, 28, 5, 19])/16 + (57*W[20, 28, 5, 20])/8 - 
 (13*W[20, 28, 16, 1])/4 + (209*W[20, 28, 16, 2])/32 - 
 (91*W[20, 28, 16, 3])/32 - W[20, 28, 16, 4]/4 - (17*W[20, 28, 16, 5])/32 + 
 (35*W[20, 28, 16, 18])/32 - (97*W[20, 28, 16, 19])/16 + 
 (5*W[20, 28, 16, 20])/8 - (3*W[20, 28, 17, 1])/4 - 
 (117*W[20, 28, 17, 3])/16 - W[20, 28, 17, 4]/8 + (3*W[20, 28, 17, 6])/8 + 
 (191*W[20, 28, 17, 10])/64 + (109*W[20, 28, 17, 15])/16 + 
 (3*W[20, 28, 17, 16])/8 + (185*W[20, 28, 17, 18])/16 + 
 (51*W[20, 28, 17, 19])/8 - (185*W[20, 28, 17, 24])/16 - 
 (109*W[20, 28, 17, 25])/16 - (587*W[20, 28, 18, 1])/32 - 
 (29*W[20, 28, 18, 2])/32 - (29*W[20, 28, 18, 3])/8 + 
 (75*W[20, 28, 18, 4])/8 - (41*W[20, 28, 18, 5])/16 + 
 (707*W[20, 28, 18, 6])/32 - (3*W[20, 28, 18, 7])/8 - 
 (39*W[20, 28, 18, 13])/16 + (23*W[20, 28, 18, 16])/32 - 
 (3057*W[20, 28, 18, 18])/64 + (1391*W[20, 28, 18, 19])/64 - 
 (105*W[20, 28, 18, 20])/8 + (185*W[20, 28, 18, 24])/16 + 
 (67*W[20, 28, 18, 25])/32 + (121*W[20, 28, 19, 1])/16 - 
 (283*W[20, 28, 19, 2])/64 - (97*W[20, 28, 19, 3])/64 + 
 (117*W[20, 28, 19, 4])/32 - (3*W[20, 28, 19, 6])/8 + 
 (263*W[20, 28, 19, 7])/64 + (109*W[20, 28, 19, 12])/32 - 
 (149*W[20, 28, 19, 16])/16 - (13*W[20, 28, 19, 17])/16 + 
 (1525*W[20, 28, 19, 18])/64 + (2649*W[20, 28, 19, 19])/64 + 
 (1367*W[20, 28, 19, 20])/64 - (1347*W[20, 28, 19, 21])/64 - 
 (67*W[20, 28, 19, 25])/32 - (21*W[20, 28, 20, 1])/32 + 
 (493*W[20, 28, 20, 2])/32 + (17*W[20, 28, 20, 3])/32 + W[20, 28, 20, 4]/2 + 
 (53*W[20, 28, 20, 5])/16 + (3*W[20, 28, 20, 7])/8 - 
 (125*W[20, 28, 20, 8])/16 + (11*W[20, 28, 20, 15])/32 + 
 W[20, 28, 20, 17]/8 - (163*W[20, 28, 20, 18])/16 + (5*W[20, 28, 20, 19])/8 - 
 (3057*W[20, 28, 20, 20])/64 + (1347*W[20, 28, 20, 21])/64 - 
 (11*W[20, 28, 20, 25])/32 + (7*W[20, 28, 26, 26])/32 + 
 (139*W[20, 28, 26, 28])/64 + (5*W[20, 28, 27, 27])/32 - 
 (7*W[20, 28, 27, 29])/32 - (3*W[20, 28, 27, 30])/8 - 
 (345*W[20, 28, 28, 26])/64 + (7*W[20, 28, 28, 28])/32 + 
 (11*W[20, 28, 28, 29])/32 - (101*W[20, 28, 28, 30])/64 + 
 W[20, 28, 29, 26]/8 + (99*W[20, 28, 29, 27])/32 + W[20, 28, 29, 28]/32 + 
 (9*W[20, 28, 29, 30])/32 + (3*W[20, 28, 30, 26])/8 + 
 (107*W[20, 28, 30, 28])/64 - (11*W[20, 28, 30, 29])/32


==> anc/seed_rational_permutations.txt <==
{{0, 1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1, 0}, 
 {0, 1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 
  0, -1, 1, 1, -1, 1, -1, -1, 0, 1, 0, 0, 0, 1, -1, 0}, 
 {1, 1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 
  0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 0}, 
 {1, 1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1}, 
 {1, 2, -1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 
  0, -1, 1, 1, -1, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1}, 
 {1, 2, -1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 
  0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1}, 
 {0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 
  0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0}, 
 {0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 
  0, 1, -1, -1, 1, -1, 1, 1, 0, -1, 0, 0, 0, -1, 1, 0}, 
 {1, 1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 
  0, 0, 0, 1, -1, 0, 1, 0, 0, 0, 0, -1, 0, 0, -1, 1}, 
 {1, 1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 
  0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1}, 
 {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 
  0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 1, 0}, 
 {0, -1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, -1}, 
 {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1, 0, -1, 1, 0, 1, 0, 1, -1, 0}, 
 {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0}, 
 {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 
  0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 
  0, 1, -1, -1, 1, -1, 1, 1, 0, -1, 0, 0, 0, -1, 1, 0}, 
 {0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 
  0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 1, 0}, 
 {0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, -1}, 
 {0, 0, 0, 0, 0, 0, 1, 2, -1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 
  0, 1, -1, -1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 2, -1}, 
 {0, 0, 0, 0, 0, 0, 1, 2, -1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 
  0, 0, 0, -1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 2, -1}, 
 {0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1, 0}, 
 {0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 
  0, -1, 1, 1, -1, 1, -1, -1, 0, 1, 0, 0, 0, 1, -1, 0}, 
 {0, 0, 0, 0, 0, 0, 1, 1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 
  0, 0, 0, -1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 2, -1}, 
 {0, 0, 0, 0, 0, 0, 1, 1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 
  0, 0, 0, -1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 2, -1}, 
 {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 
  0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 0}, 
 {0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 1, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, -1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, 0, -2, 2, 0, 0, 0, 
  0, -1, 1, 1, -1, 1, -1, -1, 0, 1, 0, 0, 1, 0, 0, -1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, 1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, 0, -1, 1, 1, 0, 1, 0, 0, -1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, -1, 1, -1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, -1, -1, -1, 1, 0, -2, 2, 0, 0, 0, 
  0, 0, 0, 1, -1, 1, -1, 0, -1, 1, 0, 0, 2, -1, 0, -1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, -1, -1, -1, 1, 0, -2, 2, 0, 0, 0, 
  0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 0, 2, -1, 0, -1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, 
  0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0, 2, -2, 0, 0, 0, 
  0, 1, -1, -1, 1, -1, 1, 1, 0, -1, 0, 0, -1, 0, 0, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, -1, 1, 0, -1, 1, 0, 0, 0, 
  0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 0, 2, -1, 0, -1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, -1, 1, 0, -2, 2, 0, 0, 0, 
  0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 0, 2, -1, 0, -1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 1, -1, 0, 1, -1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 1, -1, -1, 0, -1, 0, 0, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, -1, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 1, 
  1, 0, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, -1, 0, 
  1, 1, -1, -1, 1, 0, 0, 1, 0, -1, 1, -1, -1, 0, 0, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, -1, 0, 
  1, 0, 0, 0, 0, 1, 0, 1, 0, -1, 0, -1, 0, -1, 0, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, -1, 0, 
  1, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0, 0, -1, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, -1, -1, -1, 
  1, 0, 0, -1, 1, 0, 0, 2, -1, -1, 1, -1, 0, -1, 0, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, -1, -1, -1, 
  1, 0, 0, -1, 1, 0, 0, 2, -1, -1, 0, 0, 0, -1, 0, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 0, 
  -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 1, 0, 0, 
  -1, 1, 1, -1, 0, 0, -1, 0, 1, -1, 1, 1, 0, 0, -1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -1, 
  1, 0, 0, -1, 1, 0, 0, 2, -1, -1, 0, 0, 0, -1, 0, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, -1, -1, 0, -1, 
  1, 0, 0, -1, 1, 0, 0, 2, -1, -1, 0, 0, 0, -1, 0, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 1, 1, 
  -1, 0, 0, 0, 0, -1, 0, -1, 0, 1, 0, 1, 0, 1, 0, -1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 1, 
  -1, 0, 0, 0, 0, -1, 1, -1, 1, 0, 0, 0, 0, 0, 1, -1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}}

